Persistent Depth Ordering amid Shifting Block-Bypass Responses in Language Model Pretraining

Layer interventions are widely used to probe the internal organization of language models, yet most analyses examine a single training checkpoint even though model representations and computations evolve throughout pretraining. This leaves open which depth-dependent intervention responses reflect persistent organization and which are transient consequences of training. We study this question using single-block identity bypass on fixed teacher-forced contexts across five released trajectories and 11 model-domain combinations. We find that block-bypass responses retain recognizable depth ordering while their magnitudes redistribute: nearby checkpoints preserve stronger rank correspondence than distant ones, and large changes concentrate at positions that recur across text samples and transfer across evaluation domains. Controlled experiments further show that changes in the natural bypass effect cannot be reduced to a single downstream sensitivity: in replicated Pythia runs, local missing-update magnitude grows while the pooled matched downstream response decreases, whereas OLMo-2 7B exhibits a different balance. These matched responses also depend on perturbation strength and direction, without identifying targeted compensation. Together, our results show that longitudinal layer sensitivity is structured but not static, and that single-checkpoint intervention responses should be interpreted in the context of how the underlying perturbation pathway evolves during training.

==> anc/README.md <==
# Public ancillary material

This directory accompanies **Persistent Depth Ordering amid Shifting Block-Bypass Responses in Language Model Pretraining** by Shengye Tao, Yinzhu Cheng, and Haihua Xie.

## Contents

- `source/data/broad/`: complete 1,290-row block-profile table for 55 profiles across 11 model-domain combinations; repository/checkpoint manifest; context and source hashes; 35 window-count arrays in `window_counts.npz` (18 windows, 256 prediction positions per window).
- `source/data/historical/`: historical Hella and corrected WikiText-2 replication tables and recorded claims.
- `source/results/`: saved broad-profile, checkpoint-pair, rank-lag, cross-domain, window-bootstrap, split-window and trajectory-balanced summaries. `diagnostics/` contains separately labeled exploratory checks and does not add manuscript claims.
- `supplement/focal/`: reader-oriented copies of the continuous-output, matched-perturbation and direction-control protocols, amendments, implementation/environment notes, validation records, results and 43 processed CSV/JSON summaries. `CHECKPOINT_REFERENCES.csv` records the focal model revisions.
- `source/dense/data/`: numerical plotting inputs for the historical and released general-text dense figures. Portable `source` fields identify the released profile table and corresponding model panel; original checkpoint identifiers and scientific hashes are retained.
- `source/overview/fig1_empirical_base.pdf`: empirical vector input needed to compose the Figure 1 roadmap; it is a plotting input, not a duplicate manuscript PDF.
- `source/analysis/`, `source/dense/`, `source/overview/`: executable table validation, plotting, dense rendering and roadmap composition code. `source/requirements.txt` records the supplied dependency versions.
- `SHA256SUMS.txt`: SHA-256 of every other file under this ancillary directory. Protocol hashes identify original records; this manifest identifies the public exported copies.

The editable manuscript, bibliography, required styles, final tables and canonical vector figures are at the source-package root, outside `anc/`. There is no nested supplementary ZIP and no second manuscript tree.

## What can be reproduced

The profile table and exported window counts support the broad-profile point analyses and the six complete model-domain combinations used for window resampling. Saved outputs support the reported plots and table consistency checks without regenerating bootstrap intervals. Focal processed tables reproduce summary displays and permit consistency checks; they do not support full focal acquisition or raw model replay.

Work on a copy of the source package. From the package root:

```text
python anc/source/analysis/make_tables.py
python anc/source/analysis/plot_figures.py
python anc/source/dense/build_dense_figures.py
python anc/source/overview/build_overview.py
```

Table checks write `anc/generated/tables/` and `anc/validation/numerical_checks.json`. Panel plotting writes `anc/generated/figures/`; roadmap composition writes its Figure 1 there as well. The dense renderer writes local PDF/SVG/PNG displays and layout checks under `anc/source/dense/`. It also generates an optional persistence overview; that overview is not the manuscript's Figure 1. Final manuscript figures are never overwritten by these commands. The table generator covers the 11 external table fragments. Standalone panel plotting covers Figures 2-10; dense inputs cover Figures 11-12; roadmap composition supplies Figure 1. The original figure assets remain canonical.

`python anc/source/analysis/reanalyze_broad.py` optionally recomputes broad analyses, including bootstrap/partition outputs and exploratory diagnostics, and overwrites saved `anc/source/results/` in that copy. It was not run to produce this release. Broad reanalysis is retrospective, not preregistered.

## Protocol versions

- Continuous output: `supplement/focal/continuous_output/preanalysis_protocol.md`; the original count criterion and pre-outcome amendment are preserved in `reproducibility_revision.md`, with timing in `revision_timing.md` and checks in `numerical_validation.md`. Regression coefficients and leave-one-run-out results are in that study's `processed/smooth_model_coefficients.csv` and `processed/smooth_model_leave_one_run_out.csv`.
- Matched perturbations: `supplement/focal/matched_perturbations/preanalysis_protocol.md`, `protocol_revision.md`, `pilot_validation.md`, `matching_validation.md`, `environment.md` and `processed/`. Completed results use representation-aware actual post-cast norms; halted pilot outcomes are not substituted.
- Direction controls: `supplement/focal/direction_controls/preanalysis_protocol.md`, `pilot_validation.md`, `matching_validation.md`, `numerical_validation.md` and `processed/`. This control study does not identify targeted compensation.

These protocol copies are transcriptions of retained records, not new preregistrations. Model precision, numerical thresholds, seeds, original-record hashes and scientific limitations are preserved.

## Intentionally excluded

Model weights, benchmark text, raw token-level activations and token/boundary acquisition records, focal acquisition code, retained full experiment records and private execution provenance are not included. Historical tie handling and incomplete environment-lock information remain limitations stated in the manuscript. Saved uncertainty estimates were not regenerated during packaging. The anonymous conference manuscript tree, duplicate main-paper vector figures and old bundle manifests are omitted.


==> anc/SHA256SUMS.txt <==
0bd5209a2593b211cb4d53d53338c0d60d1f24334eb8c1f5d871340a29f7d2d1  README.md
b1c4f597fd96160f3c4e50339be79db9556593a31dfb9d133c628e44899cc429  source/analysis/make_tables.py
a3fd38ec4b326cec2e76a87e505ded4806a84da883492d79f987f72502c9f2a9  source/analysis/plot_figures.py
d91faf5cac5600b6d181d514389392669542947fc2c195441e6742c454628e14  source/analysis/reanalyze_broad.py
ec546d542f344a2da4daec7aa1ab7f7ec410d13693c2a62339b5884659b2249e  source/data/broad/manifest.json
8fac3c357697cdd270d016d6cc69303829b5333803ffbe31aa439ade9142c5bc  source/data/broad/profiles.csv
1b120de43f4a6260ae70f8155aaef33e8eb852394c4f523b621e959232f15cf5  source/data/broad/source_audit.csv
e4df41b3fc593683fefd67059cabaa199f2ef28ca9426507cca2f5c40fb8ef8f  source/data/broad/window_counts.npz
ac589efbb7710e6fb11e33691aac2e54f2f0809cec6498215b54ee81cbcea75e  source/data/historical/historical_claims.csv
23bfd75777912ebc9340e343f8fa5238094d67a307aa9a23a03963313e1b210b  source/data/historical/replicated_deltas.csv
95c4210ec7eb92ad7f66a735d39207e03175e83a94422b0a34464f8f1dd229bc  source/data/historical/replicated_profiles.csv
1f25d2c200e9e5669b3c36e1950cd758140d9d7a617ac50c6e0b1cef6fe40ea5  source/data/historical/replicated_trajectories.csv
998b9c45ee9c74e7ec2771ee086d705fc0a9a4b7157a7e1a49ec920f2cc1f794  source/dense/build_dense_figures.py
66b77bdc3921067d917789d6e99fa9528c23aaafb0eb09faa34f74f0782fd111  source/dense/data/historical.json
171d2234d675ebcf7f9b524106fce5212d20a07cd67213b8f336e4c4add21170  source/dense/data/released_general.json
6fe076624c32f8b5373f9530a542cfeb52f2065209f3effa7dfc502b4b10b1d7  source/figure_sources.json
7859e04769f5856507838ff7023494604ad2dd47a068f5a63a5a3fc2d73bbbca  source/overview/build_overview.py
24a22f1085484186fea1af87fae1e085f0cb6783776005888a7e0b6d019bbfa4  source/overview/fig1_empirical_base.pdf
c8b456ea895b6aa4fcb1d0b0563894cb7d904ea6ca708611b7b2c01cbf595be7  source/README.md
1c868d600b9843a3f408a9522a7ad7cf846905d3785c42a089ecf9ee8034ec9a  source/requirements.txt
3b9af6c039c2f4cff86b4112a5a8be28979a86c048f6c5bfbc11c80265535e21  source/results/analysis_summary.json
18f504e10da8ae0869708c113ee42a8b55543a362e2fc57c204ee7b5bfad50ae  source/results/checkpoint_pairs.csv
36a97cd6aa57026eaac013a3471394f1559c5fe7d66cd13c2afc969feb9428ba  source/results/cross_domain.csv
05f3e9ce5189f722fac3b19760a9666ea7a2217c253d72e90c3a2f5c8e23a66b  source/results/cross_domain_bootstrap.csv
2e410c2d5a8851ef509227177ddf4eb4eb907e853b6e0bf998dfec6cd16ed7a8  source/results/diagnostics/cross_model_descriptive.csv
4724894b5b6dd7a233e8a29d6a383e65f855d40e74e2aed0a6046e5a8d4b1b00  source/results/diagnostics/exploratory_coarsegrain_null.csv
ec23fa030c2980938e70d8c4c1e2540cb1e4fb2360e459838757beaf6a4a61eb  source/results/diagnostics/exploratory_pca.csv
bed802860595ef1983db1ee5f4eff03430bff6ffadf45c0e555d80b9752b319f  source/results/diagnostics/paired_change_null.csv
cba088c18700c79f8a798448ee36f505266dfe96a96569bbef5272dccba6b060  source/results/diagnostics/retention_thresholds.csv
caa180c320398a7615cc5fac27564a94eae8a6aa2b9794f8a6569d31a35bdaea  source/results/diagnostics/time_order_null.csv
a33c9f64670a32b4f62339304aafbc48b8adc099160da3e86c4ac2342911abc3  source/results/heldout_bootstrap.csv
4b8cdd0c96442565c5595a89e4ddede1610f8191c707dab5377d87f235efe1ef  source/results/heldout_domain.csv
1b04755710f1c1e618e8f4e42604c0b717adc417b0a9ed39b71f0eac4d395ea0  source/results/lag_summary.csv
0d4ce1bb114e5ede915f8c1f7756c43f8b5ffce8e98c3a3965d9c314e3b3386b  source/results/panel_summary.csv
2f82ba82b3ab55b4d725cc211795ba56123738a70136829f7adf93ba944e7665  source/results/split_window_validation.csv
068cca03d59c6c49e35f37d130d0c9cf3819dff0996fe2ae5277377a30ef77a7  source/results/trajectory_balanced.csv
754c7479ea87b6c1b25ac851f746eec270182e8fe7fa50fb6eca456d3b69e8af  source/results/window_bootstrap.csv
368b44030cc489cdcdd4effe134205da821900cadcc06da8f25c1304f6da31c7  supplement/focal/CHECKPOINT_REFERENCES.csv
88cafe7f797e3eb4e3c53c00e78d6236e165ef5cba632136fa3c746fae98f5fc  supplement/focal/continuous_output/implementation_notes.md
9377406e14611974873030f88173dd31f6d602f3404ccc9f76f61988b3141b11  supplement/focal/continuous_output/numerical_validation.md
26ddea2df8dee80a4e78e51c672b5bb8e9111b2c2f396ac45e501821dd280429  supplement/focal/continuous_output/preanalysis_protocol.md
967a84c8c50be078e3c024edf577d5768e158295e819e8b61a41479055ca8037  supplement/focal/continuous_output/processed/checkpoint_endpoint_means.csv
8e00eac3ef0688569c781a9975665e78dc508d42f5f8e6d7933dd2ff597d288e  supplement/focal/continuous_output/processed/endpoint_change_summary.csv
9fb604a9de23d3093547cd4c8db6a6d3296aa2725821efaed6d67a516cee601a  supplement/focal/continuous_output/processed/layer_checkpoint_summary.csv
44998606a91bfffbf506c8572d1f145e152ef917b0a76c1359a7adc3608f0a68  supplement/focal/continuous_output/processed/layer_profile_comparison.csv
a6cd15b2deba8f90a2f0ba9e91c0424dde346df6a8029d00533c1298866586be  supplement/focal/continuous_output/processed/margin_cutpoints.json
81690c03df6d95ba645f9c822cb476c7a478738eeddbad9711e724be439c0707  supplement/focal/continuous_output/processed/margin_stratum_summary.csv
669a4d14828b4256a3ee45aa8f4650b9338df3d56e569864ed45a5dc179a81c5  supplement/focal/continuous_output/processed/numerical_boundary_sensitivity.csv
e0781cbdbc80b421952b523457ffee7f00b9331417f46f5ca3b1a66c4a31eaab  supplement/focal/continuous_output/processed/pythia_run_changes.csv
1847a963fb93783979e5b12489c546ad7ea28591b3fd50348fed03bc4e1b0d8a  supplement/focal/continuous_output/processed/smooth_model_coefficients.csv
20ad42a9f484f69c8d83f4657cbce2b8eec91824d07cb53d244b0e86accfc4c7  supplement/focal/continuous_output/processed/smooth_model_leave_one_run_out.csv
621e5e78845a65ce59f44106c935700d1a66d79f4dce32678460df9598ea9aad  supplement/focal/continuous_output/reproducibility_revision.md
ffec3133c31c034b9b39e13466dda4c630642ee0df6af1edf2e020ea0e3857b1  supplement/focal/continuous_output/results.md
38b62b2e67ec8f6ea1c9935fdc0064c6bcc0505b5ad16db8d87db3cff226f68e  supplement/focal/continuous_output/revision_timing.md
742faaa75317c180af2f4856304be0786786636b74b0051566ac832aba04c572  supplement/focal/direction_controls/matching_validation.md
fb4035e507ac0d2a5b1a53af88b6a2b5c9af6a624f18885f8ea5e177f1582bbb  supplement/focal/direction_controls/numerical_validation.md
c8d5e973f0d6bb50ad078ec68e75055fa347d7de43af71a5cd1693ac117eac0d  supplement/focal/direction_controls/pilot_validation.md
0713e8080a8aed18d3a7ff149f47cb1d8fdacb44bf318531e82282440f0d265d  supplement/focal/direction_controls/preanalysis_protocol.md
344c3788293cdd9f262c58acf19f4560317a1f039563150d7d26035e8bcd1f96  supplement/focal/direction_controls/processed/adjusted_cell_layer_specificity.csv
68ef5c5b65ac235861a34896192711849f40241b97b192bf02c16ba2e64a9537  supplement/focal/direction_controls/processed/adjusted_layer_specificity.csv
efee240e6905337e44ffdc63c7beaa1934a67f843c0ea330861ff1b6219ce71a  supplement/focal/direction_controls/processed/adjusted_output_specificity.csv
904e453720f69c12383f6e3fcec42392373550aa53e8f3d5794ba6223f80c9de  supplement/focal/direction_controls/processed/adjusted_specificity_effects.csv
87b72cea5bca210987aa95d712874eaefc0500271e6d5a5f693eb0c9e7fb8124  supplement/focal/direction_controls/processed/boundary_cell_specificity.csv
b017e2ee9b4918faffa83c984efb3f5852f7f3aba5faa26963c996139d29c97b  supplement/focal/direction_controls/processed/boundary_specificity_effects.csv
2dce77f5ae5cf475e8f07885bf79f452aff55f9a9195df39f913dcc1ca4033b3  supplement/focal/direction_controls/processed/family_checkpoint_attenuation.csv
c27d21435bae7040160f2af77c216f4158b677ae56aa1f090837f300527bf279  supplement/focal/direction_controls/processed/final_norm_contribution_cell.csv
ec798eb82367f99d237a5900391a050fa4ea6d6e26f73db13af4b1fc069fa99d  supplement/focal/direction_controls/processed/final_norm_contribution_effects.csv
fb215377de25ba9e063810b5a0e6b5838175914a62c7918d0d52340b67f2fae7  supplement/focal/direction_controls/processed/heldout_increments.csv
0a6ff71521def79a328bdcac6e82f7832c3b3e992db657f7fd96e1686193c939  supplement/focal/direction_controls/processed/heldout_performance.csv
69e0cb0a412c4cf9ad72b24119e74a0423be12149640e2690c50aec3cf4d8951  supplement/focal/direction_controls/processed/leave_one_run_out_specificity.csv
095ce9820040c7bae89f14cff74f28897213822c85c63892557739b0b13421f8  supplement/focal/direction_controls/processed/olmo_adjusted_window_specificity.csv
cca4ae261729e9d1ddd581bb217684b0edc0b79c35c94562e61ad683ed232f5f  supplement/focal/direction_controls/processed/olmo_window_bootstrap_specificity.csv
a0cae95530074a6b25e49805405f59b3140b8a358ed513034b9940cfbc6f45d8  supplement/focal/direction_controls/processed/propagation_curves.csv
3ebce55f9867e18b1e61101478f98b2850d3de4928c41b573dec36ca1de6adcb  supplement/focal/direction_controls/processed/robustness_cell_layer.csv
7193b2c7e2693e2cf4bf592a88329529f7cd437c42f5d5b49da3b6804a056310  supplement/focal/direction_controls/processed/robustness_summary.csv
87f8f12e734655f89bc44e9ff7ceabc1b28faca9faed29154d4574b297fa75d1  supplement/focal/direction_controls/processed/unadjusted_run_specificity.csv
1bea11e129fb4d2f0e03dfe5d0b1156f360e6d6daaf5ab91b158e61d1cc07f8e  supplement/focal/direction_controls/processed/unadjusted_specificity_effects.csv
07292bb49cad46b250cfb5e073f6ae9ea6b73f04c3fa4aaad89a9487e393588b  supplement/focal/direction_controls/results.md
418a0dd073355fc35d8298653e9f32444da75d6b4bb9ffbc5e470ab93476f16f  supplement/focal/matched_perturbations/environment.md
cdde0665ed127e2619d945f36998cbc1ca4bd50a867a03c421fd0ad2a56f14ad  supplement/focal/matched_perturbations/matching_validation.md
8503f7baa40a77ce4bf87065030b8adca1de57522b2591e7117a0456b7b1df8f  supplement/focal/matched_perturbations/pilot_validation.md
e629e24c82794621b44a9d5227960204213eac20679cd5cc6045f82fa991811e  supplement/focal/matched_perturbations/preanalysis_protocol.md
a6da0258ddba5058bf0f027c17363f0eb6ddfa86687357354ddcfc9f45c0ad38  supplement/focal/matched_perturbations/processed/heldout_increments.csv
19a3569d4f7966f20565e739a3c5b9bbf71d93bf1ad2403f6dd39ac939943059  supplement/focal/matched_perturbations/processed/heldout_performance.csv
89f26a99861c531408b4596a41ad4e4ae34d6ecf9baf903ed4827eefc39cbcc2  supplement/focal/matched_perturbations/processed/heldout_plot_points.csv
48e91e2c0b851de86cba7fa299d2efd85d2d9b9b3becc10db0361eb9dac617a8  supplement/focal/matched_perturbations/processed/matched_actual_norm_adjusted_run_effects.csv
91d152b5e588726c86c52d67dd432bb3da910d183384298295fa5854af3db5ea  supplement/focal/matched_perturbations/processed/olmo_adjusted_window_bootstrap.csv
e04bbd794311861b8c35d594a2911e558d78c6b16b09dfed1f255506f6c61ce0  supplement/focal/matched_perturbations/processed/olmo_descriptive_window_bootstrap.csv
4f8af5923634d2d9baff919d86288938cbde673acd4983a51f261103cd1f6ef3  supplement/focal/matched_perturbations/processed/primary_effects.csv
4cbf5dbd02984b2f3cfb1739e9583311621f1505d028d1ef70617f24d91b8737  supplement/focal/matched_perturbations/processed/propagation_zone_effects.csv
0f55fb5642f7f6d869bd4b8b6df6ce0c25f42a54a21d1b5d13a0c193e82efd84  supplement/focal/matched_perturbations/processed/propagation_zone_summary.csv
a833e76ad1cc48a362851910b6ac75c6c2fd031600bc352d1f2067cc928723cd  supplement/focal/matched_perturbations/processed/record_counts.json
3994232fe9f7d48a6eda6189022e16b12fb29d0f409989a9786fc765cbf03fb9  supplement/focal/matched_perturbations/processed/representation_matching_qc.csv
972a3d3e3dce6470c9bc1b338765ffe0d0ccb32dd1b664ed08ad570194071012  supplement/focal/matched_perturbations/processed/representation_matching_qc_summary.json
eb18e0de4e681b0371282f7d91fde67357cac550674166f8e1f7573aeebadc7f  supplement/focal/matched_perturbations/processed/robustness_summary.csv
3e7c109e3bbb17724552dc5d3c013279cc5f31a6e6a27ad3000f2ae3671567b0  supplement/focal/matched_perturbations/processed/run_level_effects.csv
73413492bbddd8496acda58c25c8e0a8e183b506f101d37caabbf5b58d49363c  supplement/focal/matched_perturbations/protocol_revision.md
b17fb749f4a06e100d7e372ae4b333221446688b0e0e223f47dede1e3fa7df52  supplement/focal/matched_perturbations/results.md
a807bfccde05f2875529fb268677dd5f2f852b8f4e193b292701e0d64981c076  supplement/focal/README.md
ace94d63eddecb5632b8c6781e0a22b7309659b6e571902ed47a93c0e1859471  supplement/README.md
c27596c3e5de508298ef6ed41fa817763ce5370e51fd41ee7e0ab8639620aa6b  validation/figure_text_bounds.json
7869c7b06d85d249594ce4304a4b1eefc76fc965722f2e1eac5c78b563ac6a69  validation/numerical_checks.json
29871ec60a0fb66fcd8afcefe4fe90384092cce3020d3ecfa24092bcdd3f42da  validation/overview_geometry.json


==> anc/source/README.md <==
# Numerical and code export

`data/broad/` and `data/historical/` retain supplied numerical exports. `results/` retains supplied retrospective point summaries, bootstrap summaries and saved partition outputs. `results/diagnostics/` retains exploratory diagnostics; these are not used as additional paper claims.

Broad reanalysis is retrospective, not preregistered. The supplied point and uncertainty summaries are recorded outputs; no new resampling, partitioning or model inference was run during packaging; optional table consistency checks and display generation were executed in a disposable copy. Stored uncertainty outputs were not independently regenerated.

`analysis/` contains optional supplied reanalysis, plotting and table scripts with paths adapted to this package. `requirements.txt` records source-package dependencies; the release audit records the execution checks performed for this release. Reanalysis is unnecessary for a LaTeX build and would create new analysis outputs.

`dense/` retains the existing renderer and local numerical inputs. Optional render outputs go under that directory. It can also render an additional persistence overview that is not used in the manuscript. Canonical manuscript PDFs are in `../../figures/` at the source-package root. Generated plotting outputs are separate from those frozen assets. Historical tie handling and incomplete environment-lock information remain limitations documented in the appendix.

Controlled-study summaries are in `../supplement/focal/`. Model weights, raw token/boundary Parquet files, acquisition code and private execution records are excluded. This is not a complete computational replay bundle.

## Presentation overview

`overview/build_overview.py` composes the early roadmap using reportlab and pypdf. Its input `overview/fig1_empirical_base.pdf` is the original empirical figure. It retains the original empirical region at unit scale, replaces the former assay strip with a vector roadmap, and writes `../generated/figures/fig1_dense.pdf`. No numerical measurement or statistic is computed. Use this builder for the roadmap; the separate dense renderer supplies the other empirical figures.


==> anc/source/analysis/make_tables.py <==
"""Validate packaged numerical summaries and generate the appendix tables.

Broad profiles are checked against saved per-window counts and independently
recomputed statistics. Focal checks compare processed tables, not raw model
inference. No acquisition or hypothesis decisions are rerun by this script.
"""
from pathlib import Path
import json, math
import numpy as np
import pandas as pd
from scipy.stats import spearmanr, pearsonr
ROOT=Path(__file__).resolve().parents[2]
TAB=ROOT/'generated/tables';TAB.mkdir(parents=True,exist_ok=True)
RES=ROOT/'source/results'; F=ROOT/'supplement/focal'
checks=[]
def check(name,condition,detail=''):
 if not bool(condition): raise AssertionError(name+': '+detail)
 checks.append({'check':name,'status':'PASS','detail':detail})
def table(name,cols,rows,spec):
 s='\\begin{tabular}{@{}'+spec+'@{}}\n\\toprule\n'+' & '.join(cols)+r' \\'+'\n\\midrule\n'
 s+='\n'.join(' & '.join(row)+r' \\' for row in rows)
 s+='\n\\bottomrule\n\\end{tabular}\n'
 (TAB/(name+'.tex')).write_text(s)
short={'OLMo-2-0425-1B':'OLMo-2 1B','OLMo-2-1124-7B':'OLMo-2 7B','OLMo-2-1124-13B':'OLMo-2 13B','SmolLM2-1.7B-intermediate-checkpoints':'SmolLM2','pythia-1.4b':'Pythia 1.4B'}
manifest=json.loads((ROOT/'source/data/broad/manifest.json').read_text())
pf=pd.read_csv(ROOT/'source/data/broad/profiles.csv'); counts=np.load(ROOT/'source/data/broad/window_counts.npz')
ps=pd.read_csv(RES/'panel_summary.csv'); windows_checked=0
check('Broad coverage',len(manifest)==11 and len(pf)==1290 and pf.groupby(['panel','checkpoint_index']).ngroups==55)
for m in manifest:
 a=pf[pf.panel==m['panel']].pivot(index='checkpoint_index',columns='layer_zero_based',values='sensitivity').to_numpy()
 row=ps[ps.panel==m['panel']].iloc[0]
 check('Shape '+m['panel'],a.shape==(5,m['measured_blocks']))
 check('Endpoint rank '+m['panel'],np.isclose(spearmanr(a[0],a[-1]).statistic,row.endpoint_rho,atol=1e-12))
 check('Affine fit '+m['panel'],np.isclose(pearsonr(a[0],a[-1]).statistic**2,row.affine_r2,atol=1e-12))
 d=np.abs(a[-1]-a[0]);k=math.ceil(.2*len(d))
 check('Concentration '+m['panel'],np.isclose(np.sort(d)[-k:].sum()/d.sum(),row.concentration20,atol=1e-12))
 for t in m['raw_available']:
  w=counts[m['panel']+f'__t{t}'];check('Window reconstruction '+m['panel']+f'/{t}',w.shape==(len(d),18) and np.allclose(w.sum(axis=1)/4608,a[t],atol=1e-12));windows_checked+=1
check('Window coverage',windows_checked==35)
rows=[]
for _,w in ps.iterrows():
 rows.append([short[w.model]+' / '+w.domain[0].upper(),f'{100*w.mean_change:+.2f}',f'{w.endpoint_rho:.3f}',f'{w.affine_r2:.3f}',f'{100*w.concentration20:.1f}',f'{w.top_retention:.2f}',f'{w.bottom_retention:.2f}'])
table('broad_summary',['Panel',r'$\Delta\bar D$ (pp)',r'$\rho$',r'Affine $R^2$',r'$C_k$ (\%)','High','Low'],rows,'lrrrrrr')
# Disjoint-window replication summaries.
split=pd.read_csv(RES/'split_window_validation.csv'); wb=pd.read_csv(RES/'window_bootstrap.csv'); rows=[]
for _,w in ps.iterrows():
 g=split[split.panel==w.panel]
 if not len(g):continue
 gap=wb[(wb.panel==w.panel)&(wb.metric=='adj_minus_endpoint')].iloc[0]
 vals=g.heldout_change_share
 rows.append([short[w.model]+' / '+w.domain[0].upper(),f'{gap.estimate:.3f}',f'[{gap.lower:.3f}, {gap.upper:.3f}]',f'{100*vals.median():.1f}',f'[{100*vals.quantile(.05):.1f}, {100*vals.quantile(.95):.1f}]'])
table('window_validation',['Panel',r'$\bar\rho_{\rm adj}-\rho_{\rm end}$','95\\% interval','Share (\\%)','5--95\\% splits'],rows,'lrrrr')
# Same-window-budget identity comparison.
rows=[]
for _,w in ps.iterrows():
 g=split[split.panel==w.panel]
 if len(g):rows.append([short[w.model]+' / '+w.domain[0].upper()]+[f'{g[k].median():.2f}' for k in ['within_top','across_top','within_bottom','across_bottom']])
table('identity_controls',['Panel','High: within','High: across','Low: within','Low: across'],rows,'lrrrr')
# Cross-domain template values and measured-end trimming.
hd=pd.read_csv(RES/'heldout_domain.csv'); rows=[]
for _,w in hd.iterrows():rows.append([short[w.model],w.held_domain.capitalize(),f'{w.r:.3f}',f'{w.trimmed_r:.3f}'])
table('domain_transfer',['Trajectory','Held-out text','All measured','Trimmed ends'],rows,'llrr')
# Region shares.
rows=[]
for _,w in ps.iterrows():rows.append([short[w.model]+' / '+w.domain[0].upper()]+[f'{100*w[k]:.1f}' for k in ['shallow_mass','middle_mass','deep_mass','shallow_trimfirst']])
table('region_shares',['Panel','Shallow (\\%)','Middle (\\%)','Deep (\\%)','Shallow, trimmed (\\%)'],rows,'lrrrr')
# Focal continuous-output: summaries and depth rank checks.
e=pd.read_csv(F/'continuous_output/processed/endpoint_change_summary.csv')
ranks=pd.read_csv(F/'continuous_output/processed/layer_profile_comparison.csv')
layer=pd.read_csv(F/'continuous_output/processed/layer_checkpoint_summary.csv')
means=pd.read_csv(F/'continuous_output/processed/checkpoint_endpoint_means.csv')
metrics={'flip':'Top-1 disagreement','forward_kl':'Forward KL','js':'Jensen--Shannon','target_nll_change':'Target NLL change','logit_margin_loss':'Logit-margin loss'}
rows=[];rankrows=[]
for metric,label in metrics.items():
 p=e[(e.panel=='pythia_hella')&(e.metric==metric)].iloc[0];o=e[(e.panel=='olmo7b_general')&(e.metric==metric)].iloc[0]
 rows.append([label,f'{p.change:+.4f}',f'[{p.ci_low:.4f}, {p.ci_high:.4f}]',f'{o.change:+.4f}'])
 vals=[]
 for panel in ['pythia_hella','olmo7b_general']:
  g=layer[(layer.panel==panel)&(layer.metric==metric)].sort_values('block');value=ranks[(ranks.panel==panel)&(ranks.metric==metric)].iloc[0].early_final_spearman
  check('continuous-output depth rank '+panel+'/'+metric,np.isclose(spearmanr(g.early,g.final).statistic,value,atol=1e-10))
  ee=e[(e.panel==panel)&(e.metric==metric)].iloc[0]
  check('continuous-output mean '+panel+'/'+metric,np.isclose(g.early.mean(),ee.early,atol=1e-10) and np.isclose(g.final.mean(),ee.final,atol=1e-10))
  vals.append(f'{value:.3f}')
 rankrows.append([label]+vals)
table('continuous_endpoints',['Endpoint','Pythia change','95\\% run interval','OLMo change'],rows,'lrrr')
table('continuous_ranks',['Endpoint',r'Pythia $\rho$',r'OLMo $\rho$'],rankrows,'lrr')
# Matched-perturbation summaries.
h=pd.read_csv(F/'matched_perturbations/processed/heldout_performance.csv'); rows=[]
for mod,label in [('M1','Local magnitude'),('M2','Downstream propagation'),('M3','Magnitude + propagation'),('M4','Joint + checkpoint terms')]:
 p=h[(h.panel=='pythia_hella')&(h.model==mod)].iloc[0];o=h[(h.panel=='olmo7b_general')&(h.model==mod)].iloc[0]
 rows.append([label,f'{p.test_r2:.3f}',f'{o.test_r2:.3f}'])
table('decomposition_prediction',['Predictors',r'Pythia test $R^2$',r'OLMo test $R^2$'],rows,'lrr')
rob=pd.read_csv(F/'matched_perturbations/processed/robustness_summary.csv');rows=[]
for gamma in [.25,.5,.75,1.0]:
 key='matched_js_gamma_'+str(gamma).rstrip('0').rstrip('.');g=rob[rob.analysis==key]
 if len(g)==0:g=rob[rob.analysis=='matched_js_gamma_'+str(gamma)]
 w=g.iloc[0];rows.append([f'{gamma:.2f}',f'{w.estimate:+.6f}',f'[{w.ci_low:+.6f}, {w.ci_high:+.6f}]'])
table('matched_scales',[r'$\gamma$','Matched-JS change','95\\% run interval'],rows,'rrr')
# direction-control retains both control families and heterogeneous propagation.
spec=pd.read_csv(F/'direction_controls/processed/adjusted_specificity_effects.csv');rows=[]
for fam in ['random','permuted']:
 a=spec[(spec.panel=='pythia_hella')&(spec.contrast=='natural_minus_'+fam)&(spec.checkpoint_final=='0')].iloc[0]
 b=spec[(spec.panel=='pythia_hella')&(spec.contrast=='natural_minus_'+fam)&(spec.checkpoint_final=='1')].iloc[0]
 d=spec[(spec.panel=='pythia_hella')&(spec.contrast=='natural_minus_'+fam)&(spec.checkpoint_final=='final_minus_early')].iloc[0]
 rows.append(['Natural $-$ '+fam,f'{a.estimate:+.4f}',f'{b.estimate:+.4f}',f'{d.estimate:+.4f}',f'[{d.ci_low:+.4f}, {d.ci_high:+.4f}]'])
table('direction_specificity',['Contrast','Early','Final','Change','95\\% change interval'],rows,'lrrrr')
inc=pd.read_csv(F/'direction_controls/processed/heldout_increments.csv'); rows=[]
for key,label in [('geometry_D2_minus_D1','Readout projection'),('generic_D3_minus_D1','Generic propagation'),('identity_D4_minus_D4_noID','Direction-family identity')]:
 w=inc[(inc.panel=='pythia_hella')&(inc.increment==key)].iloc[0]
 rows.append([label,f'{w.estimate:.5f}',f'[{w.ci_low:.5f}, {w.ci_high:.5f}]'])
table('direction_prediction',['Added information',r'Test $R^2$ increment','95\\% run interval'],rows,'lrr')
(ROOT/'validation').mkdir(exist_ok=True)
(ROOT/'validation/numerical_checks.json').write_text(json.dumps({'scope':'Independent broad-summary checks and focal processed-table consistency; no raw focal model replay.','checks':checks},indent=2)+'\n')
print(f'{len(checks)} numerical checks passed; generated {len(list(TAB.glob("*.tex")))} tables.')


==> anc/source/analysis/plot_figures.py <==
"""Render manuscript figures from packaged numerical records.

Every panel is a standalone, single-axis chart; LaTeX assembles related panels.
Blue/red/green are the requested low-saturation scientific palette. Source paths
are relative to the package and no model inference is performed.
"""
from pathlib import Path
import json, math, io
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.ticker import MaxNLocator, PercentFormatter

ROOT=Path(__file__).resolve().parents[2]
OUT=ROOT/'generated/figures';OUT.mkdir(parents=True,exist_ok=True)
BROAD=ROOT/'source/data/broad'; FOCAL=ROOT/'supplement/focal'; RES=ROOT/'source/results'
BLUE='#3D79A8'; RED='#C86470'; GREEN='#429784'; INK='#28343D'; GREY='#A1ACB4'; LIGHT='#E7ECEF'
COL={'general':BLUE,'math':RED,'code':GREEN}; MARK={'general':'o','math':'^','code':'s'}
DOMS=['general','math','code']
MODELS=['OLMo-2-0425-1B','OLMo-2-1124-7B','SmolLM2-1.7B-intermediate-checkpoints']
NAMES={MODELS[0]:'OLMo-2 1B',MODELS[1]:'OLMo-2 7B',MODELS[2]:'SmolLM2'}
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8.1,'axes.titlesize':8.6,
 'axes.labelsize':8.0,'xtick.labelsize':7.5,'ytick.labelsize':7.5,'legend.fontsize':7.3,
 'axes.linewidth':.65,'lines.linewidth':1.45,'lines.markersize':3.4,
 'axes.spines.top':False,'axes.spines.right':False,'axes.edgecolor':INK,
 'text.color':INK,'axes.labelcolor':INK,'xtick.color':INK,'ytick.color':INK,
 'pdf.fonttype':42,'ps.fonttype':42,'savefig.facecolor':'white','figure.facecolor':'white'})
manifest=json.loads((BROAD/'manifest.json').read_text())
f=pd.read_csv(BROAD/'profiles.csv')
D={m['panel']:f[f.panel.eq(m['panel'])].pivot(index='checkpoint_index',columns='layer_zero_based',values='sensitivity').to_numpy() for m in manifest}
source_manifest={}
layout_checks=[]

def chart(w=2.68,h=1.94,left=.20,bottom=.25,right=.96,top=.83):
 fig=plt.figure(figsize=(w,h));ax=fig.add_axes([left,bottom,right-left,top-bottom]);
 ax.tick_params(length=2.6,width=.65,pad=2)
 ax.yaxis.set_major_locator(MaxNLocator(nbins=4))
 ax.grid(axis='y',color=LIGHT,linewidth=.55,zorder=0)
 return fig,ax

def title(ax,s):ax.set_title(s,loc='left',fontweight='bold',pad=8)
def save(fig,name,sources):
 fig.canvas.draw()
 renderer=fig.canvas.get_renderer(); box=fig.bbox
 labels=[]
 for ax in fig.axes:
  labels += [ax.xaxis.label, ax.yaxis.label, ax.title, ax._left_title, ax._right_title, *ax.texts]
  legend=ax.get_legend()
  if legend is not None: labels += list(legend.get_texts())
 for text in labels:
  if not text.get_visible() or not text.get_text().strip(): continue
  b=text.get_window_extent(renderer)
  if b.x0 < box.x0-1 or b.y0 < box.y0-1 or b.x1 > box.x1+1 or b.y1 > box.y1+1:
   raise ValueError(f'Figure text exceeds canvas: {name}: {text.get_text()} bounds={b.bounds} canvas={box.bounds}')
 layout_checks.append({'figure':name,'status':'PASS','checked_text_artists':len(labels)})
 pdf_buffer=io.BytesIO()
 fig.savefig(pdf_buffer,format='pdf',metadata={'Title':name,'Author':None,'Creator':None,'CreationDate':None})
 (OUT/f'{name}.pdf').write_bytes(pdf_buffer.getvalue())
 fig.savefig(OUT/f'{name}.png',dpi=300)
 source_manifest[name]=['source/'+s if s.startswith(('data/','results/')) else s for s in sources];plt.close(fig)

# Figure 3: depth profiles and temporal correspondence.
for model,name,lab in [(MODELS[0],'profile_o1','a'),(MODELS[1],'profile_o7','b')]:
 arr=D[model];x=np.linspace(0,1,arr.shape[1]); fig,ax=chart(1.79,2.08,left=.26,right=.93,bottom=.23)
 for t,c,ls,label in [(0,BLUE,'-','First'),(2,GREEN,'--','Middle'),(4,RED,'-','Last')]:
  ax.plot(x,arr[t]*100,c=c,ls=ls,lw=1.25,label=label,alpha=.92)
 ax.set(xlim=(0,1),xlabel='Measured depth',ylabel='Disagreement (%)');ax.set_xticks([0,.5,1],['0','.5','1'])
 ax.legend(loc='upper right',frameon=False,handlelength=1.2,labelspacing=.18,borderaxespad=.05,fontsize=6.8)
 title(ax,f'{lab}  {NAMES[model]}');save(fig,name,['data/broad/profiles.csv'])
lag=pd.read_csv(RES/'checkpoint_pairs.csv');fig,ax=chart(1.79,2.08,left=.26,right=.93,bottom=.23)
for _,g in lag.groupby('panel'):
 q=g.groupby('lag').rho.median();ax.plot(q.index,q.values,c=BLUE,alpha=.17,lw=.9)
q=lag.groupby('lag').rho.median();ax.plot(q.index,q.values,c=BLUE,marker='o',lw=1.7,zorder=3)
ax.set(ylim=(.30,1.04),xlim=(.8,4.2),xlabel='Checkpoint lag',ylabel='Rank correlation');ax.set_xticks([1,2,3,4]);ax.set_yticks([.4,.6,.8,1.0])
for x,y in q.items():ax.annotate(f'{y:.3f}',(x,y),xytext=(7 if x==1 else 0,6),textcoords='offset points',ha='center',fontsize=6.8)
title(ax,'c  Rank persistence');save(fig,'lag_memory',['results/checkpoint_pairs.csv'])

# Figure 4: cumulative concentration and genuine held-out selection.
fig,ax=chart(2.68,2.17,left=.23,bottom=.24);grid=np.linspace(0,1,201); curves=[]
for arr in D.values():
 v=np.sort(np.abs(arr[-1]-arr[0]))[::-1];x=np.arange(len(v)+1)/len(v);y=np.r_[0,np.cumsum(v)/v.sum()]
 ax.plot(x,y,color=BLUE,alpha=.19,lw=.85);curves.append(np.interp(grid,x,y))
med=np.median(curves,axis=0);ax.fill_between(grid,grid,med,color=BLUE,alpha=.08);ax.plot(grid,med,color=BLUE,lw=1.9)
ax.plot([0,1],[0,1],'--',color=GREY,lw=1.0);ax.axvline(.2,c=GREY,lw=.6,ls=':')
ax.set(xlim=(0,1),ylim=(0,1.04),xlabel='Fraction of measured blocks',ylabel='Share of absolute change')
ax.xaxis.set_major_formatter(PercentFormatter(1,decimals=0));ax.yaxis.set_major_formatter(PercentFormatter(1,decimals=0));ax.set_xticks([0,.2,.5,1]);ax.set_yticks([0,.5,1])
title(ax,'a  Concentrated changes');save(fig,'change_concentration',['data/broad/profiles.csv'])
split=pd.read_csv(RES/'split_window_validation.csv'); fig,ax=chart(2.68,2.17,left=.27,bottom=.24)
rows=[]
for model,short in [(MODELS[0],'O1'),(MODELS[2],'S')]:
 for dom in DOMS:
  pid=model+('' if dom=='general' else '__'+dom);g=split[split.panel.eq(pid)]
  vals=g.heldout_change_share; rows.append((short,dom,vals.median(),vals.quantile(.05),vals.quantile(.95),g.reference_share.iloc[0]))
for j,(short,dom,y,lo,hi,ref) in enumerate(rows):
 pos=len(rows)-1-j
 ax.hlines(pos,lo*100,hi*100,color=COL[dom],lw=2,alpha=.50)
 ax.scatter(y*100,pos,c=COL[dom],marker=MARK[dom],s=21,zorder=3)
 ax.vlines(ref*100,pos-.20,pos+.20,color=GREY,lw=1.5)
ax.set_yticks(np.arange(6),[a+' / '+d[0].upper() for a,d,*_ in rows[::-1]])
ax.set(ylim=(-.6,5.7),xlim=(0,100),xlabel='Held-out change share (%)');ax.set_xticks([0,25,50,75,100]);ax.grid(False);ax.grid(axis='x',c=LIGHT,lw=.55)
title(ax,'b  Held-out hotspots');save(fig,'heldout_hotspots',['results/split_window_validation.csv'])

# Figure 3: redistribution in three evaluation domains.
for model,name,lab in zip(MODELS,['delta_o1','delta_o7','delta_smol'],'abc'):
 fig,ax=chart(1.79,2.10,left=.31,bottom=.25,right=.93)
 ax.axhline(0,color=GREY,lw=.7)
 for dom,ls in zip(DOMS,['-','--',':']):
  pid=model+('' if dom=='general' else '__'+dom);arr=D[pid];x=np.linspace(0,1,arr.shape[1]);dy=100*(arr[-1]-arr[0])
  ax.plot(x,dy,c=COL[dom],ls=ls,lw=1.35,alpha=.9,label=dom.capitalize())
 ax.set(xlim=(0,1),xlabel='Measured depth',ylabel='Change (pp)');ax.set_xticks([0,.5,1],['0','.5','1'])
 title(ax,f'{lab}  {NAMES[model]}');save(fig,name,['data/broad/profiles.csv'])
hd=pd.read_csv(RES/'heldout_domain.csv'); hb=pd.read_csv(RES/'heldout_bootstrap.csv');fig,ax=chart(5.50,1.75,left=.11,right=.98,bottom=.24,top=.79)
for i,model in enumerate(MODELS):
 for k,dom in enumerate(DOMS):
  x=i+(k-1)*.14;v=hd[(hd.model==model)&(hd.held_domain==dom)].iloc[0];w=hb[(hb.model==model)&(hb.held_domain==dom)]
  if len(w):
   w=w.iloc[0];ax.vlines(x,w.lower,w.upper,color=COL[dom],lw=1.25,alpha=.6)
   ax.plot(x,v.r,marker=MARK[dom],ms=4.5,color=COL[dom],ls='none')
  else:ax.plot(x,v.r,marker=MARK[dom],ms=4.5,color=COL[dom],mfc='white',mew=1.05,ls='none')
ax.set(xlim=(-.35,2.35),ylim=(.75,1.017),ylabel='Held-out Pearson $r$');ax.set_yticks([.8,.9,1.0]);ax.set_xticks([0,1,2],[NAMES[x] for x in MODELS]);
for dom in DOMS:ax.plot([],[],marker=MARK[dom],c=COL[dom],ls='none',label=dom.capitalize())
ax.legend(loc='upper right',bbox_to_anchor=(1.0,1.36),ncol=3,frameon=False,handlelength=.7,columnspacing=1.1)
title(ax,'d  Leave-one-domain-out transfer');save(fig,'domain_holdout',['results/heldout_domain.csv','results/heldout_bootstrap.csv'])

# Figure 4: accepted continuous-output, always separate from historical execution.
continuous=FOCAL/'continuous_output/processed'; means=pd.read_csv(continuous/'checkpoint_endpoint_means.csv')
fig,ax=chart(1.79,2.07,left=.29,right=.94,bottom=.25)
runvec=[]
for _,g in means[means.panel.eq('pythia_hella')].groupby('run'):
 vals=g.set_index('checkpoint').loc[['step14000','step143000'],'flip'].to_numpy()*100
 ax.plot([0,1],vals,c=GREY,alpha=.55,lw=.9);ax.scatter([0,1],vals,c=[BLUE,RED],s=10,alpha=.6);runvec.append(vals)
y=np.mean(runvec,axis=0);ax.plot([0,1],y,c=INK,lw=1.7);ax.scatter([0,1],y,c=[BLUE,RED],s=24,zorder=4)
ax.set(xlim=(-.2,1.2),ylim=(26.5,39.8),ylabel='Disagreement (%)');ax.set_xticks([0,1],['14k','143k']);ax.set_xlabel('Training step');title(ax,'a  Six paired runs');save(fig,'pythia_runs',['supplement/focal/continuous_output/processed/checkpoint_endpoint_means.csv'])
strata=pd.read_csv(continuous/'margin_stratum_summary.csv');g=strata[(strata.panel=='pythia_hella')&(strata.metric=='js')].sort_values('stratum')
fig,ax=chart(1.79,2.07,left=.29,right=.94,bottom=.25)
for key,c,mk in [('early',BLUE,'o'),('final',RED,'s')]:ax.plot(np.arange(1,6),g[key],c=c,marker=mk,lw=1.25,ms=2.8,label=key.capitalize())
ax.set(xlim=(.6,5.4),ylim=(.050,.145),xlabel='Fixed margin stratum',ylabel='JS');ax.set_xticks(range(1,6),['Q'+str(i) for i in range(1,6)]);ax.legend(frameon=False,loc='center right',fontsize=6.8,handlelength=1.1)
title(ax,'b  Margin strata');save(fig,'margin_js',['supplement/focal/continuous_output/processed/margin_stratum_summary.csv'])
layer=pd.read_csv(continuous/'layer_checkpoint_summary.csv');g=layer[(layer.panel=='pythia_hella')&(layer.metric=='js')].sort_values('block')
fig,ax=chart(1.79,2.07,left=.29,right=.94,bottom=.25)
for key,c in [('early',BLUE),('final',RED)]:ax.plot(g.block,g[key],c=c,marker='o',ms=2,lw=1.25,label=key.capitalize())
ax.set(xlim=(.6,10.4),ylim=(.02,.195),xlabel='Measured block',ylabel='JS');ax.set_xticks([1,5,10]);ax.text(.48,.90,'$\\rho=0.915$',transform=ax.transAxes,fontsize=7.1)
title(ax,'c  JS depth profile');save(fig,'continuous_profile',['supplement/focal/continuous_output/processed/layer_checkpoint_summary.csv'])

# Figure 5: actual relative magnitude and suffix response; these axes have distinct units.
matched_dir=FOCAL/'matched_perturbations/processed';runs=pd.read_csv(matched_dir/'run_level_effects.csv');matched=pd.read_csv(matched_dir/'matched_actual_norm_adjusted_run_effects.csv')
for name,lab,kind,ylabel in [('local_magnitude','a','natural_r_local','Local relative RMS'),('matched_response','b','matched','Matched JS divergence')]:
 fig,ax=chart(1.79,2.12,left=.30,bottom=.30,top=.83)
 for j,pan in enumerate(['pythia_hella','olmo7b_general']):
  g=matched[matched.panel.eq(pan)] if kind=='matched' else runs[(runs.panel==pan)&(runs.metric==kind)]
  x=np.array([0,.75])+j*1.8;vals=g[['early','final']].to_numpy()
  for v in vals:
   ax.plot(x,v,c=GREY,alpha=.45,lw=.85);ax.scatter(x,v,c=[BLUE,RED],s=11,alpha=.5)
  y=vals.mean(axis=0);ax.plot(x,y,c=INK,lw=1.65,ls='-' if j==0 else '--');ax.scatter(x,y,c=[BLUE,RED],s=25,marker='o' if j==0 else 's',zorder=4)
  ax.text(x.mean(),-.36,'Pythia' if j==0 else 'OLMo',transform=ax.get_xaxis_transform(),ha='center',fontsize=7.4)
 ax.set_xticks([0,.75,1.8,2.55],['Early','Final','Early','Final']);ax.set_xlim(-.2,2.75);ax.set_ylabel(ylabel)
 if kind=='matched':ax.set_ylim(0,.038);ax.set_yticks([0,.01,.02,.03])
 else:ax.set_ylim(.345,.665);ax.set_yticks([.4,.5,.6])
 title(ax,lab+'  '+('Local update' if kind!='matched' else 'Matched JS'))
 save(fig,name,['supplement/focal/matched_perturbations/processed/'+('run_level_effects.csv' if kind!='matched' else 'matched_actual_norm_adjusted_run_effects.csv')])
rob=pd.read_csv(matched_dir/'robustness_summary.csv');fig,ax=chart(1.79,2.12,left=.36,bottom=.30,top=.83)
for gam in [.25,.5,.75,1.0]:
 key='matched_js_gamma_'+str(gam).rstrip('0').rstrip('.')
 g=rob[rob.analysis.eq(key)]
 if not len(g):g=rob[rob.analysis.eq('matched_js_gamma_'+str(gam))]
 w=g.iloc[0];ax.errorbar(gam,w.estimate,yerr=[[w.estimate-w.ci_low],[w.ci_high-w.estimate]],fmt='o',color=RED,elinewidth=1.2,capsize=2,ms=4)
ax.axhline(0,c=GREY,lw=.8);ax.set(xlim=(.14,1.10),ylim=(-.016,.0048),xlabel=r'Target scale $\gamma$',ylabel=r'$\Delta$ matched JS');ax.set_xticks([.25,.5,.75,1]);title(ax,'c  Scale effect')
save(fig,'matched_scale',['supplement/focal/matched_perturbations/processed/robustness_summary.csv'])
zones=pd.read_csv(matched_dir/'propagation_zone_effects.csv');fig,ax=chart(2.68,2.11,left=.27,bottom=.26,top=.83)
zone_order=['immediate','early','middle','late','final_norm']
for pan,c,label,mk in [('pythia_hella',BLUE,'Pythia','o'),('olmo7b_general',GREEN,'OLMo','s')]:
 g=zones[zones.panel.eq(pan)].set_index('zone').loc[zone_order]
 v=g.delta.to_numpy() if 'delta' in g else g.estimate.to_numpy();ax.plot(range(5),v,color=c,marker=mk,ms=3,label=label)
 if pan=='pythia_hella':ax.errorbar(range(5),v,yerr=np.vstack([v-g.ci_low,g.ci_high-v]),fmt='none',color=c,elinewidth=1,capsize=2)
ax.axhline(0,c=GREY,lw=.7);ax.set(xlim=(-.2,4.2),ylim=(-.2,.016),ylabel=r'$\Delta$ relative RMS');ax.set_xticks(range(5),['Inject','Early','Middle','Late','Final\nnorm']);ax.legend(frameon=False,loc='lower left',fontsize=7,handlelength=1.3)
title(ax,'Suffix propagation');save(fig,'suffix_localization',['supplement/focal/matched_perturbations/processed/propagation_zone_effects.csv'])

# Appendix: specificity controls, displayed without collapsing families.
direction=FOCAL/'direction_controls/processed'; spec=pd.read_csv(direction/'adjusted_layer_specificity.csv')
for family,name,lab in [('random','direction_random','a'),('permuted','direction_permuted','b')]:
 fig,ax=chart(2.68,2.03,left=.29,bottom=.24)
 for t,c in [(0,BLUE),(1,RED)]:
  g=spec[(spec.panel=='pythia_hella')&(spec.checkpoint_final.astype(str)==str(t))&spec.contrast.eq('natural_minus_'+family)].sort_values('block')
  v=g.estimate.to_numpy();ax.errorbar(g.block,v,yerr=np.vstack([v-g.ci_low,g.ci_high-v]),c=c,fmt='o-',lw=1.3,ms=3,capsize=2,label='Early' if t==0 else 'Final')
 ax.axhline(0,c=GREY,lw=.8);ax.set_xticks([1,5,10]);ax.set_xlabel('Intervention block');ax.set_ylabel('Attenuation specificity');ax.legend(frameon=False,fontsize=7,loc='best')
 title(ax,lab+'  Natural $-$ '+family);save(fig,name,['supplement/focal/direction_controls/processed/adjusted_layer_specificity.csv'])

# Appendix temporal fields: one heatmap per model, four transitions within each domain.
cmap=LinearSegmentedColormap.from_list('muted_response',[BLUE,'#FAFBFC',RED])
for model,name in zip(MODELS,['field_o1','field_o7','field_smol']):
 arrays=[100*np.diff(D[model+('' if dom=='general' else '__'+dom)],axis=0) for dom in DOMS];mat=np.vstack(arrays);lim=float(np.max(np.abs(mat)))
 fig=plt.figure(figsize=(5.5,2.12));ax=fig.add_axes([.15,.17,.70,.69]);im=ax.imshow(mat,aspect='auto',cmap=cmap,vmin=-lim,vmax=lim,interpolation='nearest',extent=(.5,mat.shape[1]+.5,11.5,-.5))
 ax.set_yticks(range(12),[(dom[0].upper()+': ' if k==0 else '    ')+f'{k+1}→{k+2}' for dom in DOMS for k in range(4)],fontsize=7.1)
 ax.set_xticks([1,round(mat.shape[1]/2),mat.shape[1]]);ax.tick_params(length=0,pad=3);ax.set_xlabel('Measured block',fontsize=8)
 for y in [3.5,7.5]:ax.axhline(y,c='white',lw=2)
 title(ax,NAMES[model]+' · successive checkpoint changes')
 cb=fig.colorbar(im,cax=fig.add_axes([.89,.17,.025,.69]));cb.ax.tick_params(labelsize=7,length=2);cb.set_label(r'$\Delta$ disagreement (pp)',fontsize=7.5)
 save(fig,name,['data/broad/profiles.csv'])

# Appendix: endpoint affine examples, retaining both a strong and weak fit.
ps=pd.read_csv(RES/'panel_summary.csv')
for row,name,lab in [(ps.loc[ps.affine_r2.idxmin()],'affine_weak','a'),(ps.loc[ps.affine_r2.idxmax()],'affine_strong','b')]:
 arr=D[row.panel];x=np.arange(1,arr.shape[1]+1);a,b=arr[0]*100,arr[-1]*100;coef=np.polyfit(a,b,1);fit=np.polyval(coef,a)
 fig,ax=chart(2.68,1.97,left=.21,bottom=.25)
 ax.plot(x,b,c=RED,label='Observed last',lw=1.5);ax.plot(x,fit,c=BLUE,ls='--',label='Shift + scale of first',lw=1.35)
 ax.fill_between(x,b,fit,color=RED,alpha=.12);ax.set(xlabel='Measured block',ylabel='Disagreement (%)');ax.set_xticks([1,round(len(x)/2),len(x)])
 ax.legend(frameon=False,fontsize=7,handlelength=1.3);title(ax,lab+f'  Endpoint fit ($R^2={row.affine_r2:.2f}$)')
 save(fig,name,['data/broad/profiles.csv','results/panel_summary.csv'])
(OUT/'figure_sources.json').write_text(json.dumps(source_manifest,indent=2)+'\n')
(ROOT/'validation/figure_text_bounds.json').write_text(json.dumps(layout_checks,indent=2)+'\n')
print(f'Rendered {len(layout_checks)} empirical panels (PDF + PNG).')


==> anc/source/analysis/reanalyze_broad.py <==
"""Deterministic reanalysis of saved block-bypass measurements (no model inference).

All cross-checkpoint resampling is paired at the 257-token window level. Only
panels with all five per-window acquisitions receive endpoint bootstrap CIs.
The exploratory diagnostics are saved separately from the primary summaries.
"""
from __future__ import annotations
from itertools import combinations, permutations
from pathlib import Path
import json, math
import numpy as np
import pandas as pd
from scipy.stats import rankdata

ROOT=Path(__file__).resolve().parents[2]
OUT=ROOT/'source/results';OUT.mkdir(exist_ok=True)
DIAG=OUT/'diagnostics';DIAG.mkdir(exist_ok=True)
B=2000
SEED=20260925
rng=np.random.default_rng(SEED)

def corr(x,y):
    x=np.asarray(x,float); y=np.asarray(y,float)
    x=x-x.mean(axis=-1,keepdims=True);y=y-y.mean(axis=-1,keepdims=True)
    den=np.sqrt(np.sum(x*x,axis=-1)*np.sum(y*y,axis=-1))
    return np.divide(np.sum(x*y,axis=-1),den,out=np.full_like(den,np.nan),where=den>1e-15)

def rho(x,y):return corr(rankdata(x,axis=-1),rankdata(y,axis=-1))
def z(x):return (x-x.mean(axis=-1,keepdims=True))/x.std(axis=-1,keepdims=True)
def rms(x):return np.sqrt(np.mean(np.asarray(x)**2,axis=-1))
def retain(a,b,k,top):
    sign=-1 if top else 1
    ia=np.argsort(sign*a,axis=-1,kind='stable')[...,:k]
    ib=np.argsort(sign*b,axis=-1,kind='stable')[...,:k]
    return (ia[...,None]==ib[...,None,:]).any(axis=-1).sum(axis=-1)/k

def panel_metrics(D):
    L=D.shape[-1]; k=math.ceil(.2*L); a=D[...,0,:];b=D[...,-1,:];delta=b-a
    d0=delta-delta.mean(axis=-1,keepdims=True)
    # R^2 of the best affine fit is squared Pearson correlation (with intercept).
    rt=corr(a,b)**2
    # IMPORTANT: this is residual RMS after removing a uniform *shift*, not after affine fitting.
    uniform_residual_ratio=rms(d0)/rms(delta)
    energy=uniform_residual_ratio**2
    sortedabs=np.sort(np.abs(delta),axis=-1)[...,::-1]
    c20=sortedabs[...,:k].sum(axis=-1)/sortedabs.sum(axis=-1)
    # thirds are defined once on the measured interior, matching the original method.
    g1=math.ceil(L/3);g2=math.ceil(2*L/3)
    totals=np.abs(delta).sum(axis=-1)
    sh=np.abs(delta[...,:g1]).sum(axis=-1)/totals
    mid=np.abs(delta[...,g1:g2]).sum(axis=-1)/totals
    dep=np.abs(delta[...,g2:]).sum(axis=-1)/totals
    trimtot=np.abs(delta[...,1:]).sum(axis=-1)
    shtrim=np.abs(delta[...,1:g1]).sum(axis=-1)/trimtot
    # normalized position within the measured interior; not the whole architecture.
    x=np.linspace(0,1,L)
    centroid_a=np.sum(a*x,axis=-1)/a.sum(axis=-1)
    centroid_b=np.sum(b*x,axis=-1)/b.sum(axis=-1)
    peakdiff=np.abs(np.argmax(a,axis=-1)-np.argmax(b,axis=-1))/(L-1)
    # Keeping early bottom-k identities: final mean sensitivity, not joint pruning.
    ia=np.argsort(a,axis=-1,kind='stable')[...,:k]
    ib=np.argsort(b,axis=-1,kind='stable')[...,:k]
    regret=np.take_along_axis(b,ia,axis=-1).mean(axis=-1)-np.take_along_axis(b,ib,axis=-1).mean(axis=-1)
    adj=np.stack([rho(D[...,i,:],D[...,i+1,:]) for i in range(4)],axis=-1).mean(axis=-1)
    return dict(mean_early=a.mean(axis=-1),mean_final=b.mean(axis=-1),mean_change=delta.mean(axis=-1),
      endpoint_rho=rho(a,b),adjacent_rho=adj,adj_minus_endpoint=adj-rho(a,b),
      affine_r2=rt,uniform_residual_rms_ratio=uniform_residual_ratio,uniform_residual_energy=energy,
      concentration20=c20,shallow_mass=sh,middle_mass=mid,deep_mass=dep,shallow_trimfirst=shtrim,
      top_retention=retain(a,b,k,True),bottom_retention=retain(a,b,k,False),
      centroid_shift=np.abs(centroid_b-centroid_a),peak_shift=peakdiff,
      bottom_reuse_cost=regret,max_change=np.max(np.abs(delta),axis=-1),
      change_rms=rms(delta),centered_change_rms=rms(d0))

manifest=json.loads((ROOT/'source/data/broad/manifest.json').read_text())
frame=pd.read_csv(ROOT/'source/data/broad/profiles.csv')
win=np.load(ROOT/'source/data/broad/window_counts.npz')
panels={}
for m in manifest:
    pid=m['panel']; f=frame[frame.panel==pid]
    D=f.pivot(index='checkpoint_index',columns='layer_zero_based',values='sensitivity').to_numpy()
    p=dict(meta=m,D=D)
    if len(m['raw_available'])==5:
        p['W']=np.stack([win[f'{pid}__t{t}'] for t in range(5)],axis=0)/256
    panels[pid]=p

rows=[];lags=[];coarse=[];timeperms=[];pca=[]
for pid,p in panels.items():
    D=p['D'];m=p['meta'];L=D.shape[1]
    met=panel_metrics(D)
    rows.append(dict(panel=pid,model=m['model'],domain=m['domain'],L=L,k=math.ceil(.2*L),
                     **{k:float(v) for k,v in met.items()}))
    for i,j in combinations(range(5),2):
        lags.append(dict(panel=pid,model=m['model'],domain=m['domain'],i=i,j=j,lag=j-i,
            progress_gap=m['progress'][j]-m['progress'][i],rho=float(rho(D[i],D[j])),
            # The handoff's "normalized RMSE" divides by the mean, NOT z-normalization.
            mean_normalized_rmse=float(rms(D[i]/D[i].mean()-D[j]/D[j].mean())),
            z_normalized_rmse=float(rms(z(D[i])-z(D[j]))),
            top_retention=float(retain(D[i],D[j],math.ceil(.2*L),True)),
            bottom_retention=float(retain(D[i],D[j],math.ceil(.2*L),False))))
    # Same number of coarse bins in data and shuffled-depth baselines. Total variation
    # contracts mechanically on aggregation; compare spatially contiguous grouping with null.
    a,b=D[0]/D[0].sum(),D[-1]/D[-1].sum()
    for ng in [L, max(3,math.ceil(L/2)),max(3,math.ceil(L/4)),3]:
        groups=np.array_split(np.arange(L),ng)
        tv=.5*sum(abs((a-b)[g].sum()) for g in groups)
        null=[]
        for it in range(1000):
            per=rng.permutation(L)
            null.append(.5*sum(abs((a-b)[per[g]].sum()) for g in groups))
        coarse.append(dict(panel=pid,bins=ng,observed_tv=tv,null_median=float(np.median(null)),
            null_q025=float(np.quantile(null,.025)),null_q975=float(np.quantile(null,.975))))
    rr=np.corrcoef(rankdata(D,axis=1))
    ob=np.mean([rr[i,i+1] for i in range(4)])-rr[0,4]
    null=[]
    for perm in permutations(range(5)):
        null.append(np.mean([rr[perm[i],perm[i+1]] for i in range(4)])-rr[perm[0],perm[4]])
    timeperms.append(dict(panel=pid,observed_adj_endpoint_gap=ob,
        exact_time_order_p=float(np.mean(np.asarray(null)>=ob-1e-12))))
    centered=D-D.mean(axis=1,keepdims=True)
    centered-=centered.mean(axis=0,keepdims=True)
    ev=np.linalg.svd(centered,compute_uv=False)**2; ev/=ev.sum()
    pca.append(dict(panel=pid,pc1=ev[0],pc12=ev[:2].sum(),maximum_rank=4))

summary=pd.DataFrame(rows); summary.to_csv(OUT/'panel_summary.csv',index=False)
lagdf=pd.DataFrame(lags);lagdf.to_csv(OUT/'checkpoint_pairs.csv',index=False)
pd.DataFrame(coarse).to_csv(DIAG/'exploratory_coarsegrain_null.csv',index=False)
pd.DataFrame(timeperms).to_csv(DIAG/'time_order_null.csv',index=False)
pd.DataFrame(pca).to_csv(DIAG/'exploratory_pca.csv',index=False)

# Within-model cross-domain similarities, with two targeted spatial controls.
xd=[];held=[]
models=sorted({m['model'] for m in manifest})
for model in models:
    ps=sorted([p for p in panels.values() if p['meta']['model']==model],key=lambda p:p['meta']['domain'])
    if len(ps)!=3: continue
    for pa,pb in combinations(ps,2):
        da=pa['D'][-1]-pa['D'][0];db=pb['D'][-1]-pb['D'][0];L=len(da)
        ga=np.diff(pa['D'],axis=0);gb=np.diff(pb['D'],axis=0)
        residual_a=da.copy();residual_b=db.copy()
        for g in np.array_split(np.arange(L),3):
            residual_a[g]-=da[g].mean();residual_b[g]-=db[g].mean()
        # Drop the union of domains' largest-change k blocks; diagnostic, not independent selection.
        k=math.ceil(.2*L);drop=np.union1d(np.argsort(np.abs(da))[-k:],np.argsort(np.abs(db))[-k:])
        keep=np.setdiff1d(np.arange(L),drop)
        xd.append(dict(model=model,domain_a=pa['meta']['domain'],domain_b=pb['meta']['domain'],
          endpoint_r=float(corr(da,db)),endpoint_rho=float(rho(da,db)),
          trimmed_endpoint_r=float(corr(da[1:-1],db[1:-1])),
          third_centered_r=float(corr(residual_a,residual_b)),
          hotspot_removed_r=float(corr(da[keep],db[keep])),hotspot_removed_remaining=len(keep),
          field_r=float(corr(ga.ravel(),gb.ravel())),
          trimmed_field_r=float(corr(ga[:,1:-1].ravel(),gb[:,1:-1].ravel())),
          timing_r=float(corr(rms(ga),rms(gb)))))
    for test in ps:
        train=[p for p in ps if p is not test]
        delta_test=test['D'][-1]-test['D'][0]
        # Pearson evaluates shape transfer; target-domain scale and offset are not predicted.
        template=np.mean([z(p['D'][-1]-p['D'][0]) for p in train],axis=0)
        template_trim=np.mean([z((p['D'][-1]-p['D'][0])[1:-1]) for p in train],axis=0)
        fieldtemplate=np.mean([z(np.diff(p['D'],axis=0).ravel()) for p in train],axis=0)
        # residualize each interval across depth, removing interval-wide level changes
        fields=[]
        for p in train:
            f=np.diff(p['D'],axis=0);f-=f.mean(axis=1,keepdims=True);fields.append(z(f.ravel()))
        gtest=np.diff(test['D'],axis=0);gtest-=gtest.mean(axis=1,keepdims=True)
        held.append(dict(model=model,held_domain=test['meta']['domain'],r=float(corr(template,delta_test)),
         trimmed_r=float(corr(template_trim,delta_test[1:-1])),
         field_r=float(corr(fieldtemplate,np.diff(test['D'],axis=0).ravel())),
         centered_field_r=float(corr(np.mean(fields,axis=0),gtest.ravel()))))
xd=pd.DataFrame(xd);xd.to_csv(OUT/'cross_domain.csv',index=False)
held=pd.DataFrame(held);held.to_csv(OUT/'heldout_domain.csv',index=False)

# Comparison templates from other models, evaluated over a common grid *inside*
# measured architectural depth. This is descriptive, not a model-ID classifier benchmark.
crossmodel=[]
three=[mo for mo in models if sum(m['model']==mo for m in manifest)==3]
for mo1,mo2 in combinations(three,2):
    for dom in ['general','math','code']:
        p1=next(p for p in panels.values() if p['meta']['model']==mo1 and p['meta']['domain']==dom)
        p2=next(p for p in panels.values() if p['meta']['model']==mo2 and p['meta']['domain']==dom)
        for trim in [0,1]:
            values=[];xs=[]
            for p in [p1,p2]:
                L=p['D'].shape[1];x=np.arange(1,L+1)/(L+1);d=p['D'][-1]-p['D'][0]
                if trim:x=x[1:-1];d=d[1:-1]
                xs.append(x);values.append(d)
            grid=np.linspace(max(x[0] for x in xs),min(x[-1] for x in xs),100)
            a,b=[np.interp(grid,x,v) for x,v in zip(xs,values)]
            crossmodel.append(dict(model_a=mo1,model_b=mo2,domain=dom,trim=trim,r=float(corr(a,b))))
pd.DataFrame(crossmodel).to_csv(DIAG/'cross_model_descriptive.csv',index=False)

# Paired window bootstrap. The random window multiplicities are fixed over all
# checkpoints and blocks in a panel, independently sampled between distinct domains.
bootrows=[];bootDs={};splits=[];near_null=[]
for pid,p in panels.items():
    if 'W' not in p:continue
    W=p['W'];L=W.shape[1]; k=math.ceil(.2*L)
    w=rng.multinomial(18,np.full(18,1/18),size=B)/18
    Dboot=np.einsum('bw,tlw->btl',w,W)
    bootDs[pid]=Dboot
    bm=panel_metrics(Dboot); point=panel_metrics(p['D'])
    for key,vals in bm.items():
        bootrows.append(dict(panel=pid,metric=key,estimate=float(point[key]),
            lower=float(np.quantile(vals,.025)),upper=float(np.quantile(vals,.975)),replicates=B))
    # Split the 18 fixed windows into disjoint 9-window halves. Select the largest
    # endpoint changes in A; measure their absolute change share in B (and vice versa).
    for b in range(1000):
        perm=rng.permutation(18);aa=W[...,perm[:9]].mean(axis=-1);bb=W[...,perm[9:]].mean(axis=-1)
        da=aa[-1]-aa[0];db=bb[-1]-bb[0]
        ia=np.argsort(-np.abs(da),kind='stable')[:k];ib=np.argsort(-np.abs(db),kind='stable')[:k]
        heldshare=.5*(np.abs(db[ia]).sum()/np.abs(db).sum()+np.abs(da[ib]).sum()/np.abs(da).sum())
        # Noise-only endpoint under H0: exchange early/final labels independently per window,
        # but share the sign across blocks. Tests coherent paired change, not a generic random layer null.
        signs=rng.choice([-1,1],size=18)
        nullDelta=((W[-1]-W[0])*signs).mean(axis=-1)
        near_null.append(dict(panel=pid,replicate=b,change_rms=float(rms(nullDelta)),
             centered_change_rms=float(rms(nullDelta-nullDelta.mean()))))
        splits.append(dict(panel=pid,replicate=b,heldout_change_share=heldshare,reference_share=k/L,
            within_top=.5*(retain(aa[0],bb[0],k,True)+retain(aa[-1],bb[-1],k,True)),
            within_bottom=.5*(retain(aa[0],bb[0],k,False)+retain(aa[-1],bb[-1],k,False)),
            across_top=.5*(retain(aa[0],bb[-1],k,True)+retain(bb[0],aa[-1],k,True)),
            across_bottom=.5*(retain(aa[0],bb[-1],k,False)+retain(bb[0],aa[-1],k,False)),
            crosshalf_delta_r=float(corr(da,db))))
pd.DataFrame(bootrows).to_csv(OUT/'window_bootstrap.csv',index=False)
splitdf=pd.DataFrame(splits);splitdf.to_csv(OUT/'split_window_validation.csv',index=False)
pd.DataFrame(near_null).to_csv(DIAG/'paired_change_null.csv',index=False)

# Cross-domain CIs only for the two complete raw-window trajectories.
xdboot=[];hoboot=[]
for model in three:
    ps=[p for p in panels.values() if p['meta']['model']==model]
    if not all(p['meta']['panel'] in bootDs for p in ps):continue
    for pa,pb in combinations(ps,2):
        da=bootDs[pa['meta']['panel']]; db=bootDs[pb['meta']['panel']]
        vals=corr(da[:,-1]-da[:,0],db[:,-1]-db[:,0])
        xdboot.append(dict(model=model,domain_a=pa['meta']['domain'],domain_b=pb['meta']['domain'],
            estimate=float(corr(pa['D'][-1]-pa['D'][0],pb['D'][-1]-pb['D'][0])),
            lower=float(np.quantile(vals,.025)),upper=float(np.quantile(vals,.975))))
    for test in ps:
        train=[p for p in ps if p is not test]
        dv=bootDs[test['meta']['panel']];target=dv[:,-1]-dv[:,0]
        templates=[]
        for tr in train:
            bb=bootDs[tr['meta']['panel']];templates.append(z(bb[:,-1]-bb[:,0]))
        vals=corr(np.mean(templates,axis=0),target)
        estimate=held[(held.model==model)&(held.held_domain==test['meta']['domain'])].iloc[0].r
        hoboot.append(dict(model=model,held_domain=test['meta']['domain'],estimate=estimate,
            lower=float(np.quantile(vals,.025)),upper=float(np.quantile(vals,.975))))
pd.DataFrame(xdboot).to_csv(OUT/'cross_domain_bootstrap.csv',index=False)
pd.DataFrame(hoboot).to_csv(OUT/'heldout_bootstrap.csv',index=False)

# Primary family-balanced sensitivity check: average domains within trajectory,
# then summarize across the five trajectories (no pseudo-independent n=11 test).
bal=summary.groupby('model').mean(numeric_only=True)
bal.to_csv(OUT/'trajectory_balanced.csv')
bylag=lagdf.groupby('lag')[['rho','mean_normalized_rmse','z_normalized_rmse','top_retention','bottom_retention']].median()
bylag.to_csv(OUT/'lag_summary.csv')
report=dict(seed=SEED,bootstrap_replicates=B,
    medians=summary.select_dtypes('number').median().to_dict(),
    trajectory_balanced_medians=bal.median().to_dict(),
    lag_medians=bylag.to_dict(),crossdomain_medians=xd.select_dtypes('number').median().to_dict(),
    heldout_medians=held.select_dtypes('number').median().to_dict(),
    raw_complete_panels=len(bootDs),split_window_medians=splitdf.groupby('panel').median(numeric_only=True).to_dict(),
    notes=['All reported tests are descriptive or exploratory unless specifically labeled.',
      'No new inference, KL divergence, NLL, task accuracy, or training-seed replication was performed.',
      'Mean-normalized profile RMSE in the original handoff is NOT z-normalized RMSE.',
      'Top-k absolute-change concentration exceeds k/L by construction in-sample; held-out windows validate nontrivial concentration.',
      'Total variation contracts under coarse graining even for random groupings; that fact alone does not demonstrate a stability law.'])
(OUT/'analysis_summary.json').write_text(json.dumps(report,indent=2)+'\n')
print('Panel summaries:')
print(summary[['panel','endpoint_rho','affine_r2','concentration20','shallow_mass','top_retention','bottom_retention']].to_string(index=False))
print('\nLag summary:\n',bylag)
print('\nCross-domain:\n',xd.to_string(index=False))
print('\nHeld-out domains:\n',held.to_string(index=False))
print('\nSplit-window check:\n',splitdf.groupby('panel')[['heldout_change_share','crosshalf_delta_r','within_top','within_bottom','across_top','across_bottom']].median())

# Selection-threshold sensitivity: descriptive, not a search for a favorable cutoff.
thresholds=[]
for pid,p in panels.items():
    D=p['D']; L=D.shape[1]
    for fraction in [.10,.15,.20,.25,.30,.35,.40]:
        k=math.ceil(fraction*L)
        top=float(retain(D[0],D[-1],k,True));bottom=float(retain(D[0],D[-1],k,False))
        thresholds.append(dict(panel=pid,fraction=fraction,k=k,L=L,top=top,bottom=bottom,difference=top-bottom))
pd.DataFrame(thresholds).to_csv(DIAG/'retention_thresholds.csv',index=False)


==> anc/source/data/broad/manifest.json <==
[
  {
    "panel": "OLMo-2-0425-1B",
    "model": "OLMo-2-0425-1B",
    "domain": "general",
    "repository": "allenai/OLMo-2-0425-1B",
    "num_blocks": 16,
    "measured_blocks": 14,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14
    ],
    "checkpoints": [
      "stage1-step190000-tokens399B",
      "stage1-step480000-tokens1007B",
      "stage1-step950000-tokens1993B",
      "stage1-step1430000-tokens2999B",
      "stage1-step1907359-tokens4001B"
    ],
    "progress": [
      0.09961417855789079,
      0.2516568721462504,
      0.4980708927894539,
      0.7497277649357043,
      1.0
    ],
    "source_csv_sha256": "279176517b7797a4e4e504576ea21378375b99e47f19f58b35d969555d4156f4",
    "source_summary_sha256": "cc6d9cf2be6ccc5479d11dbe5a8ea2dca16e4f3cbc3a46900447d38784fd9a60",
    "raw_available": [
      0,
      1,
      2,
      3,
      4
    ],
    "context_hashes": [
      "a9b103a8b2f5f3dc9d8bb98d7ef9c83d1f849daa64389c4106b49216c9e3d407"
    ],
    "dtype": "float16"
  },
  {
    "panel": "OLMo-2-0425-1B__code",
    "model": "OLMo-2-0425-1B",
    "domain": "code",
    "repository": "allenai/OLMo-2-0425-1B",
    "num_blocks": 16,
    "measured_blocks": 14,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14
    ],
    "checkpoints": [
      "stage1-step190000-tokens399B",
      "stage1-step480000-tokens1007B",
      "stage1-step950000-tokens1993B",
      "stage1-step1430000-tokens2999B",
      "stage1-step1907359-tokens4001B"
    ],
    "progress": [
      0.09961417855789079,
      0.2516568721462504,
      0.4980708927894539,
      0.7497277649357043,
      1.0
    ],
    "source_csv_sha256": "50370443eaae9ab3d279e528d51a388fbe6cee64a243034dcec43a5a825661c7",
    "source_summary_sha256": "1be9ab1747f46b73c4ad0f8b32aa4d814f66440fd5b8fbf41ffe8084cedcddc9",
    "raw_available": [
      0,
      1,
      2,
      3,
      4
    ],
    "context_hashes": [
      "de8370dc6fda336cb233cc63d3002b4e76b1c0d84737458adc44bc4a49bb793e"
    ],
    "dtype": "float16"
  },
  {
    "panel": "OLMo-2-0425-1B__math",
    "model": "OLMo-2-0425-1B",
    "domain": "math",
    "repository": "allenai/OLMo-2-0425-1B",
    "num_blocks": 16,
    "measured_blocks": 14,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14
    ],
    "checkpoints": [
      "stage1-step190000-tokens399B",
      "stage1-step480000-tokens1007B",
      "stage1-step950000-tokens1993B",
      "stage1-step1430000-tokens2999B",
      "stage1-step1907359-tokens4001B"
    ],
    "progress": [
      0.09961417855789079,
      0.2516568721462504,
      0.4980708927894539,
      0.7497277649357043,
      1.0
    ],
    "source_csv_sha256": "fe0c40b267bcceb7cb3b0b6e5b0363e4d89cc7ae695a2d1cf60706feeb5ba9ee",
    "source_summary_sha256": "3ae8c012b4cd758e446e19e5820494c2452b888ff89d1d15d7bfcfc5303f84e1",
    "raw_available": [
      0,
      1,
      2,
      3,
      4
    ],
    "context_hashes": [
      "21e9e46362919f446c75eae6658931b449d409a23792c3a2b50122f897818865"
    ],
    "dtype": "float16"
  },
  {
    "panel": "OLMo-2-1124-13B",
    "model": "OLMo-2-1124-13B",
    "domain": "general",
    "repository": "allenai/OLMo-2-1124-13B",
    "num_blocks": 40,
    "measured_blocks": 38,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38
    ],
    "checkpoints": [
      "stage1-step60000-tokens504B",
      "stage1-step149000-tokens1250B",
      "stage1-step298000-tokens2500B",
      "stage1-step447000-tokens3750B",
      "stage1-step596057-tokens5001B"
    ],
    "progress": [
      0.10066151391561545,
      0.24997609289044503,
      0.49995218578089007,
      0.7499282786713352,
      1.0
    ],
    "source_csv_sha256": "d3c1e686d64441db0dc2af005b59e36ae63371c2f23f130f8758f91ef8515707",
    "source_summary_sha256": "632ad33ff0dc1705bb82da882e3eeb37a4a7703b79be764ec93065e0595ada23",
    "raw_available": [
      1,
      2,
      3,
      4
    ],
    "context_hashes": [
      "965c3b609387f8375fc112af12d982c39e64a106067282943a77eed0926cd794"
    ],
    "dtype": "float16"
  },
  {
    "panel": "OLMo-2-1124-7B",
    "model": "OLMo-2-1124-7B",
    "domain": "general",
    "repository": "allenai/OLMo-2-1124-7B",
    "num_blocks": 32,
    "measured_blocks": 30,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30
    ],
    "checkpoints": [
      "stage1-step93000-tokens391B",
      "stage1-step232000-tokens974B",
      "stage1-step464000-tokens1947B",
      "stage1-step696000-tokens2920B",
      "stage1-step928646-tokens3896B"
    ],
    "progress": [
      0.10014580367545868,
      0.24982609088931626,
      0.4996521817786325,
      0.7494782726679489,
      1.0
    ],
    "source_csv_sha256": "7d178c90e0b3005f981dbdc952a4c58aa3cb3433080ebd147d6b84d9914d028b",
    "source_summary_sha256": "d425cad68dbe087a9c2a87e4b67f3ad35112349ee08df55149b9375a294cfbf6",
    "raw_available": [],
    "context_hashes": [],
    "dtype": null
  },
  {
    "panel": "OLMo-2-1124-7B__code",
    "model": "OLMo-2-1124-7B",
    "domain": "code",
    "repository": "allenai/OLMo-2-1124-7B",
    "num_blocks": 32,
    "measured_blocks": 30,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30
    ],
    "checkpoints": [
      "stage1-step93000-tokens391B",
      "stage1-step232000-tokens974B",
      "stage1-step464000-tokens1947B",
      "stage1-step696000-tokens2920B",
      "stage1-step928646-tokens3896B"
    ],
    "progress": [
      0.10014580367545868,
      0.24982609088931626,
      0.4996521817786325,
      0.7494782726679489,
      1.0
    ],
    "source_csv_sha256": "a7e9aa39b3c7633a1a8ba6b54b6642d77ad275e856571243c84992ee63f9c2d7",
    "source_summary_sha256": "d944179e4ed69b19ed03805dfa3acdca300cdbef588725b9f9942469593fb654",
    "raw_available": [],
    "context_hashes": [],
    "dtype": null
  },
  {
    "panel": "OLMo-2-1124-7B__math",
    "model": "OLMo-2-1124-7B",
    "domain": "math",
    "repository": "allenai/OLMo-2-1124-7B",
    "num_blocks": 32,
    "measured_blocks": 30,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30
    ],
    "checkpoints": [
      "stage1-step93000-tokens391B",
      "stage1-step232000-tokens974B",
      "stage1-step464000-tokens1947B",
      "stage1-step696000-tokens2920B",
      "stage1-step928646-tokens3896B"
    ],
    "progress": [
      0.10014580367545868,
      0.24982609088931626,
      0.4996521817786325,
      0.7494782726679489,
      1.0
    ],
    "source_csv_sha256": "e29c5f0f66530b6d5756abe79af53484f8d077b32f53881a89957608f35566e3",
    "source_summary_sha256": "54e7ecd2288863be54e39a20df1c08183363593dfab0efa9317a13684644b440",
    "raw_available": [],
    "context_hashes": [],
    "dtype": null
  },
  {
    "panel": "SmolLM2-1.7B-intermediate-checkpoints",
    "model": "SmolLM2-1.7B-intermediate-checkpoints",
    "domain": "general",
    "repository": "HuggingFaceTB/SmolLM2-1.7B-intermediate-checkpoints",
    "num_blocks": 24,
    "measured_blocks": 22,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22
    ],
    "checkpoints": [
      "step-500000",
      "step-1250000",
      "step-2500000",
      "step-3875000",
      "step-5125000"
    ],
    "progress": [
      0.0975609756097561,
      0.24390243902439024,
      0.4878048780487805,
      0.7560975609756098,
      1.0
    ],
    "source_csv_sha256": "442a30c1b47039c17bb24a97462c716bb5cbb409e3cfd0afaec577eade0ed0ef",
    "source_summary_sha256": "55fa348d5aeacd1e8683f0482b2c0e5f61b2c41870f48200a8f79f5aec7af73e",
    "raw_available": [
      0,
      1,
      2,
      3,
      4
    ],
    "context_hashes": [
      "c538956af9ab5c083b773904951257b0fad340ade13b19b1f2919a7f0286a1e1"
    ],
    "dtype": "float16"
  },
  {
    "panel": "SmolLM2-1.7B-intermediate-checkpoints__code",
    "model": "SmolLM2-1.7B-intermediate-checkpoints",
    "domain": "code",
    "repository": "HuggingFaceTB/SmolLM2-1.7B-intermediate-checkpoints",
    "num_blocks": 24,
    "measured_blocks": 22,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22
    ],
    "checkpoints": [
      "step-500000",
      "step-1250000",
      "step-2500000",
      "step-3875000",
      "step-5125000"
    ],
    "progress": [
      0.0975609756097561,
      0.24390243902439024,
      0.4878048780487805,
      0.7560975609756098,
      1.0
    ],
    "source_csv_sha256": "d3de45e338dbe810d73889697e0fa2b78f66d6c7d78440e09cd57d4ac632f316",
    "source_summary_sha256": "5ef88ec433f9fbb8c7b1378a5f0362065d696b68b8ac18a39e206fc0752658a5",
    "raw_available": [
      0,
      1,
      2,
      3,
      4
    ],
    "context_hashes": [
      "00de3054433958791e88e6e48768d3034cb6a826b852e9b82eb15607dfe791b4"
    ],
    "dtype": "float16"
  },
  {
    "panel": "SmolLM2-1.7B-intermediate-checkpoints__math",
    "model": "SmolLM2-1.7B-intermediate-checkpoints",
    "domain": "math",
    "repository": "HuggingFaceTB/SmolLM2-1.7B-intermediate-checkpoints",
    "num_blocks": 24,
    "measured_blocks": 22,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22
    ],
    "checkpoints": [
      "step-500000",
      "step-1250000",
      "step-2500000",
      "step-3875000",
      "step-5125000"
    ],
    "progress": [
      0.0975609756097561,
      0.24390243902439024,
      0.4878048780487805,
      0.7560975609756098,
      1.0
    ],
    "source_csv_sha256": "3b591a961f092f35a6559bea8f3fc832b8ae0d2022c19c7b0e253786c06235f8",
    "source_summary_sha256": "411b41f3389a28602659150955baee5a681b7b9d4a4eda2dc487c5fbce4ea8b8",
    "raw_available": [
      0,
      1,
      2,
      3,
      4
    ],
    "context_hashes": [
      "0480b953bd157e6b076289716945b346f4c4be877942820f6aecc5d937f7d9e1"
    ],
    "dtype": "float16"
  },
  {
    "panel": "pythia-1.4b",
    "model": "pythia-1.4b",
    "domain": "general",
    "repository": "EleutherAI/pythia-1.4b",
    "num_blocks": 24,
    "measured_blocks": 22,
    "measured_zero_based": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22
    ],
    "checkpoints": [
      "step14000",
      "step36000",
      "step71000",
      "step107000",
      "step143000"
    ],
    "progress": [
      0.0979020979020979,
      0.2517482517482518,
      0.4965034965034965,
      0.7482517482517482,
      1.0
    ],
    "source_csv_sha256": "419299314b508174dd5c00945e026bab384739f3d4ee05e2bb612fed5b5a080b",
    "source_summary_sha256": "97a3ae9503fd0e645a8807f0d58cb9b7c909062738c691414890ee773b62ed60",
    "raw_available": [
      2
    ],
    "context_hashes": [
      "2a0a7bd718813302602f1b279645c53329b81a1b008abb340b6d63f77e8b87f3"
    ],
    "dtype": "float32"
  }
]


==> anc/source/data/broad/profiles.csv <==
panel,model,domain,checkpoint_index,checkpoint,progress,layer_zero_based,num_blocks,disagreements,positions,sensitivity
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,1,16,1331,4608,0.2888454861111111
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,2,16,968,4608,0.2100694444444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,3,16,1211,4608,0.2628038194444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,4,16,1323,4608,0.287109375
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,5,16,1278,4608,0.27734375
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,6,16,948,4608,0.2057291666666666
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,7,16,889,4608,0.1929253472222222
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,8,16,865,4608,0.1877170138888889
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,9,16,1079,4608,0.2341579861111111
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,10,16,1050,4608,0.2278645833333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,11,16,1087,4608,0.2358940972222222
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,12,16,1113,4608,0.2415364583333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,13,16,1165,4608,0.2528211805555556
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,stage1-step190000-tokens399B,0.09961417855789079,14,16,1356,4608,0.2942708333333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,1,16,1244,4608,0.2699652777777778
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,2,16,916,4608,0.1987847222222222
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,3,16,1443,4608,0.3131510416666667
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,4,16,982,4608,0.2131076388888889
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,5,16,1188,4608,0.2578125
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,6,16,887,4608,0.1924913194444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,7,16,1003,4608,0.2176649305555555
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,8,16,819,4608,0.177734375
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,9,16,1148,4608,0.2491319444444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,10,16,922,4608,0.2000868055555555
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,11,16,1040,4608,0.2256944444444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,12,16,1095,4608,0.2376302083333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,13,16,1056,4608,0.2291666666666666
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,stage1-step480000-tokens1007B,0.2516568721462504,14,16,1252,4608,0.2717013888888889
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,1,16,1436,4608,0.3116319444444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,2,16,1248,4608,0.2708333333333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,3,16,1071,4608,0.232421875
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,4,16,913,4608,0.1981336805555555
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,5,16,1232,4608,0.2673611111111111
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,6,16,777,4608,0.1686197916666666
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,7,16,851,4608,0.1846788194444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,8,16,814,4608,0.1766493055555555
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,9,16,1157,4608,0.2510850694444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,10,16,1059,4608,0.2298177083333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,11,16,1132,4608,0.2456597222222222
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,12,16,1155,4608,0.2506510416666667
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,13,16,1126,4608,0.2443576388888889
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,stage1-step950000-tokens1993B,0.4980708927894539,14,16,1292,4608,0.2803819444444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,1,16,1569,4608,0.3404947916666667
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,2,16,1281,4608,0.2779947916666667
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,3,16,1111,4608,0.2411024305555555
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,4,16,992,4608,0.2152777777777778
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,5,16,1352,4608,0.2934027777777778
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,6,16,834,4608,0.1809895833333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,7,16,968,4608,0.2100694444444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,8,16,766,4608,0.1662326388888889
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,9,16,1224,4608,0.265625
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,10,16,1109,4608,0.2406684027777778
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,11,16,1136,4608,0.2465277777777778
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,12,16,1186,4608,0.2573784722222222
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,13,16,1173,4608,0.2545572916666667
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,stage1-step1430000-tokens2999B,0.7497277649357043,14,16,1404,4608,0.3046875
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,1,16,1872,4608,0.40625
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,2,16,1486,4608,0.3224826388888889
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,3,16,1197,4608,0.259765625
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,4,16,1135,4608,0.2463107638888889
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,5,16,1358,4608,0.2947048611111111
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,6,16,825,4608,0.1790364583333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,7,16,947,4608,0.2055121527777778
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,8,16,812,4608,0.1762152777777778
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,9,16,1239,4608,0.2688802083333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,10,16,1128,4608,0.2447916666666666
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,11,16,1203,4608,0.2610677083333333
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,12,16,1265,4608,0.2745225694444444
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,13,16,1232,4608,0.2673611111111111
OLMo-2-0425-1B,OLMo-2-0425-1B,general,4,stage1-step1907359-tokens4001B,1.0,14,16,1494,4608,0.32421875
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,1,16,1134,4608,0.24609375
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,2,16,753,4608,0.1634114583333333
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,3,16,1085,4608,0.2354600694444444
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,4,16,935,4608,0.2029079861111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,5,16,967,4608,0.2098524305555555
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,6,16,722,4608,0.1566840277777778
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,7,16,758,4608,0.1644965277777778
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,8,16,760,4608,0.1649305555555555
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,9,16,930,4608,0.2018229166666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,10,16,943,4608,0.2046440972222222
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,11,16,880,4608,0.1909722222222222
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,12,16,937,4608,0.2033420138888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,13,16,813,4608,0.1764322916666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,stage1-step190000-tokens399B,0.09961417855789079,14,16,1014,4608,0.2200520833333333
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,1,16,961,4608,0.2085503472222222
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,2,16,747,4608,0.162109375
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,3,16,1344,4608,0.2916666666666667
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,4,16,764,4608,0.1657986111111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,5,16,921,4608,0.1998697916666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,6,16,695,4608,0.1508246527777778
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,7,16,777,4608,0.1686197916666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,8,16,683,4608,0.1482204861111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,9,16,900,4608,0.1953125
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,10,16,945,4608,0.205078125
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,11,16,835,4608,0.1812065972222222
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,12,16,917,4608,0.1990017361111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,13,16,845,4608,0.1833767361111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,stage1-step480000-tokens1007B,0.2516568721462504,14,16,1117,4608,0.2424045138888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,1,16,1144,4608,0.2482638888888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,2,16,970,4608,0.2105034722222222
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,3,16,1096,4608,0.2378472222222222
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,4,16,766,4608,0.1662326388888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,5,16,1012,4608,0.2196180555555555
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,6,16,661,4608,0.1434461805555555
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,7,16,735,4608,0.1595052083333333
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,8,16,734,4608,0.1592881944444444
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,9,16,942,4608,0.2044270833333333
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,10,16,988,4608,0.2144097222222222
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,11,16,944,4608,0.2048611111111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,12,16,988,4608,0.2144097222222222
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,13,16,876,4608,0.1901041666666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,stage1-step950000-tokens1993B,0.4980708927894539,14,16,1234,4608,0.2677951388888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,1,16,1308,4608,0.2838541666666667
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,2,16,1068,4608,0.2317708333333333
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,3,16,1165,4608,0.2528211805555556
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,4,16,816,4608,0.1770833333333333
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,5,16,1080,4608,0.234375
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,6,16,678,4608,0.1471354166666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,7,16,756,4608,0.1640625
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,8,16,719,4608,0.1560329861111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,9,16,985,4608,0.2137586805555555
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,10,16,1018,4608,0.2209201388888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,11,16,989,4608,0.2146267361111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,12,16,1036,4608,0.2248263888888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,13,16,906,4608,0.1966145833333333
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,stage1-step1430000-tokens2999B,0.7497277649357043,14,16,1279,4608,0.2775607638888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,1,16,1584,4608,0.34375
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,2,16,1288,4608,0.2795138888888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,3,16,1297,4608,0.2814670138888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,4,16,914,4608,0.1983506944444444
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,5,16,1146,4608,0.2486979166666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,6,16,685,4608,0.1486545138888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,7,16,838,4608,0.1818576388888889
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,8,16,772,4608,0.1675347222222222
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,9,16,994,4608,0.2157118055555555
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,10,16,995,4608,0.2159288194444444
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,11,16,1017,4608,0.220703125
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,12,16,1124,4608,0.2439236111111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,13,16,989,4608,0.2146267361111111
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,4,stage1-step1907359-tokens4001B,1.0,14,16,1419,4608,0.3079427083333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,1,16,1265,4608,0.2745225694444444
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,2,16,827,4608,0.1794704861111111
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,3,16,1200,4608,0.2604166666666667
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,4,16,1301,4608,0.2823350694444444
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,5,16,1043,4608,0.2263454861111111
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,6,16,882,4608,0.19140625
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,7,16,892,4608,0.1935763888888889
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,8,16,855,4608,0.185546875
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,9,16,1103,4608,0.2393663194444444
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,10,16,1109,4608,0.2406684027777778
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,11,16,872,4608,0.1892361111111111
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,12,16,1082,4608,0.2348090277777778
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,13,16,864,4608,0.1875
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,stage1-step190000-tokens399B,0.09961417855789079,14,16,1059,4608,0.2298177083333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,1,16,1097,4608,0.2380642361111111
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,2,16,714,4608,0.1549479166666666
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,3,16,1371,4608,0.2975260416666667
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,4,16,834,4608,0.1809895833333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,5,16,1030,4608,0.2235243055555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,6,16,850,4608,0.1844618055555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,7,16,895,4608,0.1942274305555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,8,16,861,4608,0.1868489583333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,9,16,1078,4608,0.2339409722222222
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,10,16,1005,4608,0.2180989583333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,11,16,809,4608,0.1755642361111111
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,12,16,1040,4608,0.2256944444444444
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,13,16,859,4608,0.1864149305555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,stage1-step480000-tokens1007B,0.2516568721462504,14,16,990,4608,0.21484375
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,1,16,1295,4608,0.2810329861111111
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,2,16,1080,4608,0.234375
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,3,16,1080,4608,0.234375
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,4,16,861,4608,0.1868489583333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,5,16,1120,4608,0.2430555555555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,6,16,765,4608,0.166015625
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,7,16,784,4608,0.1701388888888889
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,8,16,850,4608,0.1844618055555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,9,16,1127,4608,0.2445746527777778
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,10,16,1082,4608,0.2348090277777778
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,11,16,919,4608,0.1994357638888889
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,12,16,1027,4608,0.2228732638888889
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,13,16,908,4608,0.1970486111111111
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,stage1-step950000-tokens1993B,0.4980708927894539,14,16,1015,4608,0.2202690972222222
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,1,16,1338,4608,0.2903645833333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,2,16,1144,4608,0.2482638888888889
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,3,16,1130,4608,0.2452256944444444
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,4,16,870,4608,0.1888020833333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,5,16,1195,4608,0.2593315972222222
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,6,16,812,4608,0.1762152777777778
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,7,16,846,4608,0.18359375
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,8,16,763,4608,0.1655815972222222
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,9,16,1239,4608,0.2688802083333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,10,16,1108,4608,0.2404513888888889
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,11,16,951,4608,0.2063802083333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,12,16,1026,4608,0.22265625
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,13,16,895,4608,0.1942274305555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,stage1-step1430000-tokens2999B,0.7497277649357043,14,16,1101,4608,0.2389322916666666
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,1,16,1744,4608,0.3784722222222222
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,2,16,1297,4608,0.2814670138888889
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,3,16,1220,4608,0.2647569444444444
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,4,16,1145,4608,0.2484809027777778
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,5,16,1279,4608,0.2775607638888889
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,6,16,829,4608,0.1799045138888889
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,7,16,941,4608,0.2042100694444444
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,8,16,841,4608,0.1825086805555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,9,16,1259,4608,0.2732204861111111
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,10,16,1166,4608,0.2530381944444444
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,11,16,1003,4608,0.2176649305555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,12,16,1111,4608,0.2411024305555555
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,13,16,970,4608,0.2105034722222222
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,4,stage1-step1907359-tokens4001B,1.0,14,16,1261,4608,0.2736545138888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,1,40,1287,4608,0.279296875
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,2,40,1057,4608,0.2293836805555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,3,40,671,4608,0.1456163194444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,4,40,590,4608,0.1280381944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,5,40,692,4608,0.1501736111111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,6,40,520,4608,0.1128472222222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,7,40,511,4608,0.1108940972222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,8,40,419,4608,0.0909288194444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,9,40,377,4608,0.0818142361111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,10,40,370,4608,0.0802951388888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,11,40,383,4608,0.0831163194444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,12,40,369,4608,0.080078125
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,13,40,377,4608,0.0818142361111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,14,40,389,4608,0.0844184027777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,15,40,378,4608,0.08203125
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,16,40,389,4608,0.0844184027777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,17,40,399,4608,0.0865885416666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,18,40,404,4608,0.0876736111111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,19,40,383,4608,0.0831163194444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,20,40,385,4608,0.0835503472222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,21,40,395,4608,0.0857204861111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,22,40,378,4608,0.08203125
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,23,40,383,4608,0.0831163194444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,24,40,363,4608,0.0787760416666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,25,40,339,4608,0.0735677083333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,26,40,370,4608,0.0802951388888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,27,40,335,4608,0.0726996527777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,28,40,333,4608,0.072265625
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,29,40,329,4608,0.0713975694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,30,40,328,4608,0.0711805555555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,31,40,315,4608,0.068359375
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,32,40,305,4608,0.0661892361111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,33,40,350,4608,0.0759548611111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,34,40,355,4608,0.0770399305555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,35,40,375,4608,0.0813802083333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,36,40,530,4608,0.1150173611111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,37,40,473,4608,0.1026475694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,stage1-step60000-tokens504B,0.10066151391561545,38,40,695,4608,0.1508246527777778
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,1,40,714,4608,0.1549479166666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,2,40,817,4608,0.1773003472222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,3,40,656,4608,0.1423611111111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,4,40,561,4608,0.1217447916666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,5,40,580,4608,0.1258680555555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,6,40,526,4608,0.1141493055555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,7,40,482,4608,0.1046006944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,8,40,437,4608,0.0948350694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,9,40,393,4608,0.0852864583333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,10,40,419,4608,0.0909288194444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,11,40,392,4608,0.0850694444444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,12,40,411,4608,0.0891927083333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,13,40,410,4608,0.0889756944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,14,40,435,4608,0.0944010416666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,15,40,397,4608,0.0861545138888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,16,40,424,4608,0.0920138888888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,17,40,403,4608,0.0874565972222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,18,40,474,4608,0.1028645833333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,19,40,407,4608,0.0883246527777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,20,40,429,4608,0.0930989583333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,21,40,432,4608,0.09375
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,22,40,415,4608,0.0900607638888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,23,40,457,4608,0.0991753472222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,24,40,446,4608,0.0967881944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,25,40,398,4608,0.0863715277777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,26,40,414,4608,0.08984375
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,27,40,379,4608,0.0822482638888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,28,40,368,4608,0.0798611111111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,29,40,372,4608,0.0807291666666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,30,40,335,4608,0.0726996527777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,31,40,337,4608,0.0731336805555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,32,40,365,4608,0.0792100694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,33,40,357,4608,0.0774739583333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,34,40,397,4608,0.0861545138888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,35,40,368,4608,0.0798611111111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,36,40,456,4608,0.0989583333333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,37,40,525,4608,0.1139322916666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,stage1-step149000-tokens1250B,0.24997609289044503,38,40,825,4608,0.1790364583333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,1,40,717,4608,0.1555989583333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,2,40,817,4608,0.1773003472222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,3,40,628,4608,0.1362847222222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,4,40,599,4608,0.1299913194444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,5,40,630,4608,0.13671875
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,6,40,488,4608,0.1059027777777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,7,40,454,4608,0.0985243055555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,8,40,399,4608,0.0865885416666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,9,40,410,4608,0.0889756944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,10,40,429,4608,0.0930989583333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,11,40,409,4608,0.0887586805555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,12,40,430,4608,0.0933159722222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,13,40,397,4608,0.0861545138888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,14,40,388,4608,0.0842013888888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,15,40,402,4608,0.0872395833333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,16,40,436,4608,0.0946180555555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,17,40,421,4608,0.0913628472222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,18,40,525,4608,0.1139322916666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,19,40,431,4608,0.0935329861111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,20,40,422,4608,0.0915798611111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,21,40,483,4608,0.1048177083333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,22,40,445,4608,0.0965711805555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,23,40,484,4608,0.1050347222222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,24,40,513,4608,0.111328125
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,25,40,425,4608,0.0922309027777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,26,40,434,4608,0.0941840277777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,27,40,395,4608,0.0857204861111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,28,40,423,4608,0.091796875
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,29,40,382,4608,0.0828993055555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,30,40,385,4608,0.0835503472222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,31,40,317,4608,0.0687934027777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,32,40,374,4608,0.0811631944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,33,40,374,4608,0.0811631944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,34,40,395,4608,0.0857204861111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,35,40,350,4608,0.0759548611111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,36,40,437,4608,0.0948350694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,37,40,517,4608,0.1121961805555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,stage1-step298000-tokens2500B,0.49995218578089007,38,40,786,4608,0.1705729166666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,1,40,735,4608,0.1595052083333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,2,40,706,4608,0.1532118055555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,3,40,649,4608,0.1408420138888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,4,40,601,4608,0.1304253472222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,5,40,629,4608,0.1365017361111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,6,40,518,4608,0.1124131944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,7,40,500,4608,0.1085069444444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,8,40,421,4608,0.0913628472222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,9,40,452,4608,0.0980902777777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,10,40,420,4608,0.0911458333333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,11,40,439,4608,0.0952690972222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,12,40,426,4608,0.0924479166666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,13,40,466,4608,0.1011284722222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,14,40,449,4608,0.0974392361111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,15,40,437,4608,0.0948350694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,16,40,500,4608,0.1085069444444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,17,40,432,4608,0.09375
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,18,40,581,4608,0.1260850694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,19,40,497,4608,0.1078559027777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,20,40,476,4608,0.1032986111111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,21,40,518,4608,0.1124131944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,22,40,517,4608,0.1121961805555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,23,40,532,4608,0.1154513888888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,24,40,535,4608,0.1161024305555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,25,40,471,4608,0.1022135416666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,26,40,495,4608,0.107421875
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,27,40,450,4608,0.09765625
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,28,40,413,4608,0.0896267361111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,29,40,437,4608,0.0948350694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,30,40,399,4608,0.0865885416666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,31,40,363,4608,0.0787760416666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,32,40,405,4608,0.087890625
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,33,40,395,4608,0.0857204861111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,34,40,425,4608,0.0922309027777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,35,40,383,4608,0.0831163194444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,36,40,448,4608,0.0972222222222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,37,40,536,4608,0.1163194444444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,stage1-step447000-tokens3750B,0.7499282786713352,38,40,783,4608,0.169921875
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,1,40,801,4608,0.173828125
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,2,40,696,4608,0.1510416666666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,3,40,740,4608,0.1605902777777778
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,4,40,654,4608,0.1419270833333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,5,40,694,4608,0.1506076388888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,6,40,567,4608,0.123046875
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,7,40,580,4608,0.1258680555555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,8,40,460,4608,0.0998263888888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,9,40,473,4608,0.1026475694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,10,40,452,4608,0.0980902777777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,11,40,441,4608,0.095703125
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,12,40,489,4608,0.1061197916666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,13,40,460,4608,0.0998263888888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,14,40,477,4608,0.103515625
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,15,40,487,4608,0.1056857638888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,16,40,551,4608,0.1195746527777777
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,17,40,518,4608,0.1124131944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,18,40,575,4608,0.1247829861111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,19,40,547,4608,0.1187065972222222
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,20,40,549,4608,0.119140625
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,21,40,559,4608,0.1213107638888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,22,40,522,4608,0.11328125
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,23,40,579,4608,0.1256510416666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,24,40,621,4608,0.134765625
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,25,40,528,4608,0.1145833333333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,26,40,528,4608,0.1145833333333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,27,40,496,4608,0.1076388888888889
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,28,40,437,4608,0.0948350694444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,29,40,472,4608,0.1024305555555555
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,30,40,474,4608,0.1028645833333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,31,40,408,4608,0.0885416666666666
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,32,40,476,4608,0.1032986111111111
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,33,40,420,4608,0.0911458333333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,34,40,483,4608,0.1048177083333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,35,40,446,4608,0.0967881944444444
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,36,40,510,4608,0.1106770833333333
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,37,40,596,4608,0.1293402777777778
OLMo-2-1124-13B,OLMo-2-1124-13B,general,4,stage1-step596057-tokens5001B,1.0,38,40,845,4608,0.1833767361111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,1,32,1727,4608,0.3747829861111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,2,32,983,4608,0.2133246527777778
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,3,32,1649,4608,0.3578559027777778
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,4,32,766,4608,0.1662326388888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,5,32,774,4608,0.16796875
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,6,32,844,4608,0.1831597222222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,7,32,673,4608,0.1460503472222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,8,32,672,4608,0.1458333333333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,9,32,550,4608,0.1193576388888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,10,32,546,4608,0.1184895833333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,11,32,545,4608,0.1182725694444444
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,12,32,565,4608,0.1226128472222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,13,32,503,4608,0.1091579861111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,14,32,503,4608,0.1091579861111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,15,32,516,4608,0.1119791666666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,16,32,566,4608,0.1228298611111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,17,32,556,4608,0.1206597222222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,18,32,546,4608,0.1184895833333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,19,32,530,4608,0.1150173611111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,20,32,574,4608,0.1245659722222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,21,32,509,4608,0.1104600694444444
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,22,32,483,4608,0.1048177083333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,23,32,561,4608,0.1217447916666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,24,32,440,4608,0.0954861111111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,25,32,471,4608,0.1022135416666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,26,32,461,4608,0.1000434027777777
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,27,32,517,4608,0.1121961805555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,28,32,500,4608,0.1085069444444444
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,29,32,721,4608,0.1564670138888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,stage1-step93000-tokens391B,0.10014580367545868,30,32,888,4608,0.1927083333333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,1,32,882,4608,0.19140625
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,2,32,694,4608,0.1506076388888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,3,32,692,4608,0.1501736111111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,4,32,664,4608,0.1440972222222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,5,32,649,4608,0.1408420138888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,6,32,722,4608,0.1566840277777778
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,7,32,557,4608,0.1208767361111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,8,32,611,4608,0.1325954861111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,9,32,537,4608,0.1165364583333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,10,32,562,4608,0.1219618055555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,11,32,470,4608,0.1019965277777777
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,12,32,485,4608,0.1052517361111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,13,32,427,4608,0.0926649305555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,14,32,506,4608,0.1098090277777777
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,15,32,522,4608,0.11328125
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,16,32,577,4608,0.1252170138888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,17,32,553,4608,0.1200086805555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,18,32,525,4608,0.1139322916666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,19,32,522,4608,0.11328125
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,20,32,596,4608,0.1293402777777778
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,21,32,519,4608,0.1126302083333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,22,32,510,4608,0.1106770833333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,23,32,489,4608,0.1061197916666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,24,32,485,4608,0.1052517361111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,25,32,475,4608,0.1030815972222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,26,32,429,4608,0.0930989583333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,27,32,489,4608,0.1061197916666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,28,32,511,4608,0.1108940972222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,29,32,675,4608,0.146484375
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,stage1-step232000-tokens974B,0.24982609088931626,30,32,858,4608,0.1861979166666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,1,32,790,4608,0.1714409722222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,2,32,638,4608,0.1384548611111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,3,32,721,4608,0.1564670138888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,4,32,559,4608,0.1213107638888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,5,32,612,4608,0.1328125
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,6,32,721,4608,0.1564670138888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,7,32,611,4608,0.1325954861111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,8,32,571,4608,0.1239149305555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,9,32,463,4608,0.1004774305555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,10,32,517,4608,0.1121961805555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,11,32,477,4608,0.103515625
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,12,32,462,4608,0.1002604166666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,13,32,409,4608,0.0887586805555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,14,32,427,4608,0.0926649305555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,15,32,494,4608,0.1072048611111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,16,32,572,4608,0.1241319444444444
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,17,32,579,4608,0.1256510416666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,18,32,520,4608,0.1128472222222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,19,32,552,4608,0.1197916666666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,20,32,632,4608,0.1371527777777778
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,21,32,541,4608,0.1174045138888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,22,32,480,4608,0.1041666666666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,23,32,535,4608,0.1161024305555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,24,32,444,4608,0.0963541666666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,25,32,519,4608,0.1126302083333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,26,32,472,4608,0.1024305555555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,27,32,442,4608,0.0959201388888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,28,32,479,4608,0.1039496527777777
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,29,32,608,4608,0.1319444444444444
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,stage1-step464000-tokens1947B,0.4996521817786325,30,32,836,4608,0.1814236111111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,1,32,801,4608,0.173828125
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,2,32,611,4608,0.1325954861111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,3,32,737,4608,0.1599392361111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,4,32,573,4608,0.1243489583333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,5,32,642,4608,0.1393229166666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,6,32,737,4608,0.1599392361111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,7,32,567,4608,0.123046875
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,8,32,534,4608,0.1158854166666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,9,32,454,4608,0.0985243055555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,10,32,542,4608,0.1176215277777777
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,11,32,494,4608,0.1072048611111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,12,32,432,4608,0.09375
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,13,32,454,4608,0.0985243055555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,14,32,445,4608,0.0965711805555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,15,32,534,4608,0.1158854166666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,16,32,571,4608,0.1239149305555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,17,32,604,4608,0.1310763888888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,18,32,557,4608,0.1208767361111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,19,32,579,4608,0.1256510416666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,20,32,646,4608,0.1401909722222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,21,32,562,4608,0.1219618055555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,22,32,534,4608,0.1158854166666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,23,32,522,4608,0.11328125
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,24,32,528,4608,0.1145833333333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,25,32,511,4608,0.1108940972222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,26,32,500,4608,0.1085069444444444
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,27,32,471,4608,0.1022135416666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,28,32,483,4608,0.1048177083333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,29,32,622,4608,0.1349826388888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,stage1-step696000-tokens2920B,0.7494782726679489,30,32,883,4608,0.1916232638888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,1,32,851,4608,0.1846788194444444
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,2,32,686,4608,0.1488715277777778
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,3,32,768,4608,0.1666666666666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,4,32,639,4608,0.138671875
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,5,32,697,4608,0.1512586805555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,6,32,799,4608,0.1733940972222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,7,32,640,4608,0.1388888888888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,8,32,593,4608,0.1286892361111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,9,32,476,4608,0.1032986111111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,10,32,535,4608,0.1161024305555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,11,32,536,4608,0.1163194444444444
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,12,32,454,4608,0.0985243055555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,13,32,415,4608,0.0900607638888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,14,32,489,4608,0.1061197916666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,15,32,531,4608,0.115234375
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,16,32,633,4608,0.1373697916666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,17,32,610,4608,0.1323784722222222
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,18,32,564,4608,0.1223958333333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,19,32,579,4608,0.1256510416666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,20,32,665,4608,0.1443142361111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,21,32,620,4608,0.1345486111111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,22,32,566,4608,0.1228298611111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,23,32,585,4608,0.126953125
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,24,32,512,4608,0.1111111111111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,25,32,548,4608,0.1189236111111111
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,26,32,542,4608,0.1176215277777777
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,27,32,534,4608,0.1158854166666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,28,32,496,4608,0.1076388888888889
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,29,32,652,4608,0.1414930555555555
OLMo-2-1124-7B,OLMo-2-1124-7B,general,4,stage1-step928646-tokens3896B,1.0,30,32,905,4608,0.1963975694444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,1,32,1554,4608,0.3372395833333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,2,32,637,4608,0.1382378472222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,3,32,931,4608,0.2020399305555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,4,32,480,4608,0.1041666666666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,5,32,543,4608,0.1178385416666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,6,32,612,4608,0.1328125
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,7,32,439,4608,0.0952690972222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,8,32,509,4608,0.1104600694444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,9,32,399,4608,0.0865885416666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,10,32,390,4608,0.0846354166666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,11,32,421,4608,0.0913628472222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,12,32,437,4608,0.0948350694444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,13,32,378,4608,0.08203125
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,14,32,464,4608,0.1006944444444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,15,32,436,4608,0.0946180555555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,16,32,386,4608,0.0837673611111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,17,32,405,4608,0.087890625
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,18,32,399,4608,0.0865885416666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,19,32,330,4608,0.0716145833333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,20,32,346,4608,0.0750868055555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,21,32,348,4608,0.0755208333333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,22,32,378,4608,0.08203125
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,23,32,334,4608,0.0724826388888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,24,32,307,4608,0.0666232638888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,25,32,322,4608,0.0698784722222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,26,32,346,4608,0.0750868055555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,27,32,329,4608,0.0713975694444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,28,32,394,4608,0.0855034722222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,29,32,560,4608,0.1215277777777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,stage1-step93000-tokens391B,0.10014580367545868,30,32,592,4608,0.1284722222222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,1,32,554,4608,0.1202256944444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,2,32,367,4608,0.0796440972222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,3,32,430,4608,0.0933159722222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,4,32,348,4608,0.0755208333333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,5,32,419,4608,0.0909288194444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,6,32,465,4608,0.1009114583333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,7,32,330,4608,0.0716145833333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,8,32,348,4608,0.0755208333333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,9,32,358,4608,0.0776909722222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,10,32,383,4608,0.0831163194444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,11,32,328,4608,0.0711805555555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,12,32,303,4608,0.0657552083333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,13,32,273,4608,0.0592447916666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,14,32,404,4608,0.0876736111111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,15,32,337,4608,0.0731336805555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,16,32,347,4608,0.0753038194444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,17,32,376,4608,0.0815972222222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,18,32,363,4608,0.0787760416666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,19,32,330,4608,0.0716145833333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,20,32,352,4608,0.0763888888888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,21,32,339,4608,0.0735677083333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,22,32,343,4608,0.0744357638888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,23,32,299,4608,0.0648871527777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,24,32,258,4608,0.0559895833333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,25,32,214,4608,0.0464409722222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,26,32,347,4608,0.0753038194444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,27,32,239,4608,0.0518663194444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,28,32,350,4608,0.0759548611111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,29,32,472,4608,0.1024305555555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,stage1-step232000-tokens974B,0.24982609088931626,30,32,530,4608,0.1150173611111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,1,32,465,4608,0.1009114583333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,2,32,374,4608,0.0811631944444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,3,32,481,4608,0.1043836805555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,4,32,340,4608,0.0737847222222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,5,32,471,4608,0.1022135416666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,6,32,481,4608,0.1043836805555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,7,32,400,4608,0.0868055555555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,8,32,380,4608,0.0824652777777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,9,32,380,4608,0.0824652777777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,10,32,398,4608,0.0863715277777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,11,32,346,4608,0.0750868055555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,12,32,312,4608,0.0677083333333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,13,32,303,4608,0.0657552083333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,14,32,361,4608,0.0783420138888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,15,32,387,4608,0.083984375
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,16,32,417,4608,0.0904947916666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,17,32,413,4608,0.0896267361111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,18,32,406,4608,0.0881076388888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,19,32,391,4608,0.0848524305555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,20,32,391,4608,0.0848524305555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,21,32,399,4608,0.0865885416666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,22,32,370,4608,0.0802951388888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,23,32,362,4608,0.0785590277777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,24,32,302,4608,0.0655381944444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,25,32,280,4608,0.0607638888888888
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,26,32,387,4608,0.083984375
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,27,32,247,4608,0.0536024305555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,28,32,354,4608,0.0768229166666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,29,32,396,4608,0.0859375
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,stage1-step464000-tokens1947B,0.4996521817786325,30,32,562,4608,0.1219618055555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,1,32,470,4608,0.1019965277777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,2,32,423,4608,0.091796875
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,3,32,477,4608,0.103515625
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,4,32,332,4608,0.0720486111111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,5,32,451,4608,0.0978732638888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,6,32,525,4608,0.1139322916666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,7,32,348,4608,0.0755208333333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,8,32,364,4608,0.0789930555555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,9,32,344,4608,0.0746527777777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,10,32,327,4608,0.0709635416666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,11,32,345,4608,0.0748697916666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,12,32,343,4608,0.0744357638888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,13,32,308,4608,0.0668402777777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,14,32,365,4608,0.0792100694444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,15,32,361,4608,0.0783420138888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,16,32,412,4608,0.0894097222222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,17,32,460,4608,0.0998263888888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,18,32,402,4608,0.0872395833333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,19,32,421,4608,0.0913628472222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,20,32,401,4608,0.0870225694444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,21,32,401,4608,0.0870225694444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,22,32,388,4608,0.0842013888888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,23,32,378,4608,0.08203125
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,24,32,310,4608,0.0672743055555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,25,32,266,4608,0.0577256944444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,26,32,379,4608,0.0822482638888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,27,32,255,4608,0.0553385416666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,28,32,361,4608,0.0783420138888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,29,32,424,4608,0.0920138888888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,stage1-step696000-tokens2920B,0.7494782726679489,30,32,550,4608,0.1193576388888889
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,1,32,494,4608,0.1072048611111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,2,32,425,4608,0.0922309027777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,3,32,500,4608,0.1085069444444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,4,32,372,4608,0.0807291666666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,5,32,466,4608,0.1011284722222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,6,32,527,4608,0.1143663194444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,7,32,417,4608,0.0904947916666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,8,32,393,4608,0.0852864583333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,9,32,347,4608,0.0753038194444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,10,32,401,4608,0.0870225694444444
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,11,32,403,4608,0.0874565972222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,12,32,350,4608,0.0759548611111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,13,32,345,4608,0.0748697916666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,14,32,345,4608,0.0748697916666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,15,32,368,4608,0.0798611111111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,16,32,413,4608,0.0896267361111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,17,32,435,4608,0.0944010416666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,18,32,394,4608,0.0855034722222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,19,32,391,4608,0.0848524305555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,20,32,416,4608,0.0902777777777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,21,32,418,4608,0.0907118055555555
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,22,32,416,4608,0.0902777777777777
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,23,32,375,4608,0.0813802083333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,24,32,309,4608,0.0670572916666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,25,32,250,4608,0.0542534722222222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,26,32,386,4608,0.0837673611111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,27,32,285,4608,0.0618489583333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,28,32,375,4608,0.0813802083333333
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,29,32,440,4608,0.0954861111111111
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,4,stage1-step928646-tokens3896B,1.0,30,32,588,4608,0.1276041666666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,1,32,1583,4608,0.3435329861111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,2,32,734,4608,0.1592881944444444
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,3,32,1232,4608,0.2673611111111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,4,32,603,4608,0.130859375
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,5,32,717,4608,0.1555989583333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,6,32,780,4608,0.1692708333333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,7,32,618,4608,0.1341145833333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,8,32,724,4608,0.1571180555555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,9,32,524,4608,0.1137152777777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,10,32,538,4608,0.1167534722222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,11,32,492,4608,0.1067708333333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,12,32,531,4608,0.115234375
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,13,32,481,4608,0.1043836805555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,14,32,463,4608,0.1004774305555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,15,32,479,4608,0.1039496527777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,16,32,459,4608,0.099609375
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,17,32,495,4608,0.107421875
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,18,32,479,4608,0.1039496527777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,19,32,406,4608,0.0881076388888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,20,32,440,4608,0.0954861111111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,21,32,413,4608,0.0896267361111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,22,32,354,4608,0.0768229166666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,23,32,439,4608,0.0952690972222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,24,32,340,4608,0.0737847222222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,25,32,336,4608,0.0729166666666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,26,32,369,4608,0.080078125
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,27,32,334,4608,0.0724826388888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,28,32,354,4608,0.0768229166666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,29,32,489,4608,0.1061197916666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,stage1-step93000-tokens391B,0.10014580367545868,30,32,574,4608,0.1245659722222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,1,32,668,4608,0.1449652777777778
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,2,32,493,4608,0.1069878472222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,3,32,517,4608,0.1121961805555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,4,32,493,4608,0.1069878472222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,5,32,626,4608,0.1358506944444444
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,6,32,609,4608,0.1321614583333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,7,32,492,4608,0.1067708333333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,8,32,566,4608,0.1228298611111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,9,32,545,4608,0.1182725694444444
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,10,32,589,4608,0.1278211805555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,11,32,506,4608,0.1098090277777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,12,32,442,4608,0.0959201388888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,13,32,433,4608,0.0939670138888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,14,32,439,4608,0.0952690972222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,15,32,448,4608,0.0972222222222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,16,32,450,4608,0.09765625
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,17,32,486,4608,0.10546875
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,18,32,454,4608,0.0985243055555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,19,32,432,4608,0.09375
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,20,32,468,4608,0.1015625
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,21,32,425,4608,0.0922309027777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,22,32,404,4608,0.0876736111111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,23,32,376,4608,0.0815972222222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,24,32,360,4608,0.078125
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,25,32,354,4608,0.0768229166666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,26,32,318,4608,0.0690104166666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,27,32,321,4608,0.0696614583333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,28,32,318,4608,0.0690104166666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,29,32,444,4608,0.0963541666666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,stage1-step232000-tokens974B,0.24982609088931626,30,32,581,4608,0.1260850694444444
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,1,32,585,4608,0.126953125
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,2,32,422,4608,0.0915798611111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,3,32,474,4608,0.1028645833333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,4,32,430,4608,0.0933159722222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,5,32,579,4608,0.1256510416666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,6,32,584,4608,0.1267361111111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,7,32,488,4608,0.1059027777777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,8,32,493,4608,0.1069878472222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,9,32,486,4608,0.10546875
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,10,32,517,4608,0.1121961805555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,11,32,510,4608,0.1106770833333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,12,32,397,4608,0.0861545138888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,13,32,389,4608,0.0844184027777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,14,32,386,4608,0.0837673611111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,15,32,481,4608,0.1043836805555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,16,32,427,4608,0.0926649305555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,17,32,443,4608,0.0961371527777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,18,32,473,4608,0.1026475694444444
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,19,32,417,4608,0.0904947916666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,20,32,430,4608,0.0933159722222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,21,32,433,4608,0.0939670138888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,22,32,389,4608,0.0844184027777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,23,32,372,4608,0.0807291666666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,24,32,360,4608,0.078125
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,25,32,314,4608,0.0681423611111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,26,32,312,4608,0.0677083333333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,27,32,257,4608,0.0557725694444444
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,28,32,274,4608,0.0594618055555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,29,32,381,4608,0.0826822916666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,stage1-step464000-tokens1947B,0.4996521817786325,30,32,534,4608,0.1158854166666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,1,32,566,4608,0.1228298611111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,2,32,442,4608,0.0959201388888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,3,32,508,4608,0.1102430555555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,4,32,441,4608,0.095703125
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,5,32,500,4608,0.1085069444444444
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,6,32,555,4608,0.1204427083333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,7,32,448,4608,0.0972222222222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,8,32,498,4608,0.1080729166666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,9,32,418,4608,0.0907118055555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,10,32,481,4608,0.1043836805555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,11,32,456,4608,0.0989583333333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,12,32,390,4608,0.0846354166666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,13,32,382,4608,0.0828993055555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,14,32,385,4608,0.0835503472222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,15,32,475,4608,0.1030815972222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,16,32,449,4608,0.0974392361111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,17,32,458,4608,0.0993923611111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,18,32,438,4608,0.0950520833333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,19,32,451,4608,0.0978732638888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,20,32,429,4608,0.0930989583333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,21,32,459,4608,0.099609375
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,22,32,403,4608,0.0874565972222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,23,32,389,4608,0.0844184027777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,24,32,387,4608,0.083984375
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,25,32,330,4608,0.0716145833333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,26,32,309,4608,0.0670572916666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,27,32,285,4608,0.0618489583333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,28,32,265,4608,0.0575086805555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,29,32,418,4608,0.0907118055555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,stage1-step696000-tokens2920B,0.7494782726679489,30,32,555,4608,0.1204427083333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,1,32,567,4608,0.123046875
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,2,32,428,4608,0.0928819444444444
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,3,32,538,4608,0.1167534722222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,4,32,459,4608,0.099609375
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,5,32,551,4608,0.1195746527777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,6,32,631,4608,0.1369357638888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,7,32,507,4608,0.1100260416666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,8,32,541,4608,0.1174045138888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,9,32,421,4608,0.0913628472222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,10,32,512,4608,0.1111111111111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,11,32,488,4608,0.1059027777777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,12,32,393,4608,0.0852864583333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,13,32,385,4608,0.0835503472222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,14,32,417,4608,0.0904947916666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,15,32,491,4608,0.1065538194444444
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,16,32,449,4608,0.0974392361111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,17,32,486,4608,0.10546875
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,18,32,453,4608,0.0983072916666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,19,32,412,4608,0.0894097222222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,20,32,425,4608,0.0922309027777777
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,21,32,501,4608,0.1087239583333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,22,32,404,4608,0.0876736111111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,23,32,422,4608,0.0915798611111111
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,24,32,343,4608,0.0744357638888889
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,25,32,313,4608,0.0679253472222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,26,32,301,4608,0.0653211805555555
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,27,32,264,4608,0.0572916666666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,28,32,295,4608,0.0640190972222222
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,29,32,411,4608,0.0891927083333333
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,4,stage1-step928646-tokens3896B,1.0,30,32,554,4608,0.1202256944444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,1,24,1866,4608,0.4049479166666667
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,2,24,546,4608,0.1184895833333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,3,24,580,4608,0.1258680555555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,4,24,643,4608,0.1395399305555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,5,24,650,4608,0.1410590277777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,6,24,719,4608,0.1560329861111111
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,7,24,1013,4608,0.2198350694444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,8,24,718,4608,0.1558159722222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,9,24,790,4608,0.1714409722222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,10,24,753,4608,0.1634114583333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,11,24,676,4608,0.1467013888888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,12,24,658,4608,0.1427951388888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,13,24,705,4608,0.1529947916666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,14,24,709,4608,0.1538628472222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,15,24,761,4608,0.1651475694444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,16,24,792,4608,0.171875
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,17,24,803,4608,0.1742621527777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,18,24,914,4608,0.1983506944444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,19,24,1003,4608,0.2176649305555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,20,24,902,4608,0.1957465277777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,21,24,924,4608,0.2005208333333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,step-500000,0.0975609756097561,22,24,1103,4608,0.2393663194444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,1,24,2236,4608,0.4852430555555556
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,2,24,627,4608,0.1360677083333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,3,24,653,4608,0.1417100694444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,4,24,622,4608,0.1349826388888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,5,24,630,4608,0.13671875
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,6,24,686,4608,0.1488715277777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,7,24,2368,4608,0.5138888888888888
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,8,24,701,4608,0.1521267361111111
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,9,24,758,4608,0.1644965277777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,10,24,777,4608,0.1686197916666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,11,24,634,4608,0.1375868055555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,12,24,667,4608,0.1447482638888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,13,24,662,4608,0.1436631944444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,14,24,696,4608,0.1510416666666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,15,24,796,4608,0.1727430555555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,16,24,793,4608,0.1720920138888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,17,24,862,4608,0.1870659722222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,18,24,917,4608,0.1990017361111111
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,19,24,1062,4608,0.23046875
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,20,24,925,4608,0.2007378472222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,21,24,852,4608,0.1848958333333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,step-1250000,0.24390243902439024,22,24,1168,4608,0.2534722222222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,1,24,4211,4608,0.9138454861111112
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,2,24,702,4608,0.15234375
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,3,24,739,4608,0.1603732638888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,4,24,656,4608,0.1423611111111111
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,5,24,688,4608,0.1493055555555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,6,24,657,4608,0.142578125
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,7,24,2947,4608,0.6395399305555556
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,8,24,730,4608,0.1584201388888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,9,24,708,4608,0.1536458333333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,10,24,694,4608,0.1506076388888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,11,24,653,4608,0.1417100694444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,12,24,654,4608,0.1419270833333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,13,24,644,4608,0.1397569444444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,14,24,681,4608,0.1477864583333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,15,24,796,4608,0.1727430555555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,16,24,780,4608,0.1692708333333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,17,24,912,4608,0.1979166666666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,18,24,1001,4608,0.2172309027777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,19,24,1038,4608,0.2252604166666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,20,24,914,4608,0.1983506944444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,21,24,908,4608,0.1970486111111111
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,step-2500000,0.4878048780487805,22,24,1103,4608,0.2393663194444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,1,24,4193,4608,0.9099392361111112
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,2,24,717,4608,0.1555989583333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,3,24,789,4608,0.1712239583333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,4,24,637,4608,0.1382378472222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,5,24,583,4608,0.1265190972222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,6,24,766,4608,0.1662326388888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,7,24,2586,4608,0.5611979166666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,8,24,747,4608,0.162109375
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,9,24,699,4608,0.1516927083333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,10,24,699,4608,0.1516927083333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,11,24,587,4608,0.1273871527777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,12,24,585,4608,0.126953125
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,13,24,600,4608,0.1302083333333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,14,24,616,4608,0.1336805555555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,15,24,724,4608,0.1571180555555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,16,24,749,4608,0.1625434027777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,17,24,849,4608,0.1842447916666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,18,24,920,4608,0.1996527777777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,19,24,1077,4608,0.2337239583333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,20,24,839,4608,0.1820746527777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,21,24,862,4608,0.1870659722222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,step-3875000,0.7560975609756098,22,24,1088,4608,0.2361111111111111
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,1,24,4489,4608,0.9741753472222222
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,2,24,831,4608,0.1803385416666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,3,24,974,4608,0.2113715277777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,4,24,768,4608,0.1666666666666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,5,24,712,4608,0.1545138888888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,6,24,1707,4608,0.3704427083333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,7,24,3308,4608,0.7178819444444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,8,24,784,4608,0.1701388888888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,9,24,722,4608,0.1566840277777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,10,24,677,4608,0.1469184027777778
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,11,24,639,4608,0.138671875
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,12,24,631,4608,0.1369357638888889
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,13,24,618,4608,0.1341145833333333
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,14,24,698,4608,0.1514756944444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,15,24,746,4608,0.1618923611111111
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,16,24,842,4608,0.1827256944444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,17,24,967,4608,0.2098524305555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,18,24,1052,4608,0.2282986111111111
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,19,24,1128,4608,0.2447916666666666
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,20,24,940,4608,0.2039930555555555
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,21,24,932,4608,0.2022569444444444
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,4,step-5125000,1.0,22,24,1175,4608,0.2549913194444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,1,24,732,4608,0.1588541666666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,2,24,270,4608,0.05859375
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,3,24,311,4608,0.0674913194444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,4,24,352,4608,0.0763888888888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,5,24,357,4608,0.0774739583333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,6,24,424,4608,0.0920138888888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,7,24,628,4608,0.1362847222222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,8,24,457,4608,0.0991753472222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,9,24,490,4608,0.1063368055555555
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,10,24,487,4608,0.1056857638888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,11,24,432,4608,0.09375
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,12,24,519,4608,0.1126302083333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,13,24,491,4608,0.1065538194444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,14,24,460,4608,0.0998263888888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,15,24,591,4608,0.1282552083333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,16,24,568,4608,0.1232638888888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,17,24,528,4608,0.1145833333333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,18,24,642,4608,0.1393229166666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,19,24,588,4608,0.1276041666666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,20,24,527,4608,0.1143663194444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,21,24,625,4608,0.1356336805555555
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,step-500000,0.0975609756097561,22,24,748,4608,0.1623263888888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,1,24,1594,4608,0.3459201388888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,2,24,278,4608,0.0603298611111111
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,3,24,321,4608,0.0696614583333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,4,24,347,4608,0.0753038194444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,5,24,415,4608,0.0900607638888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,6,24,426,4608,0.0924479166666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,7,24,1790,4608,0.3884548611111111
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,8,24,478,4608,0.1037326388888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,9,24,545,4608,0.1182725694444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,10,24,510,4608,0.1106770833333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,11,24,441,4608,0.095703125
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,12,24,471,4608,0.1022135416666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,13,24,500,4608,0.1085069444444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,14,24,491,4608,0.1065538194444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,15,24,517,4608,0.1121961805555555
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,16,24,589,4608,0.1278211805555555
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,17,24,629,4608,0.1365017361111111
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,18,24,664,4608,0.1440972222222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,19,24,637,4608,0.1382378472222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,20,24,562,4608,0.1219618055555555
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,21,24,597,4608,0.1295572916666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,step-1250000,0.24390243902439024,22,24,695,4608,0.1508246527777778
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,1,24,4154,4608,0.9014756944444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,2,24,401,4608,0.0870225694444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,3,24,430,4608,0.0933159722222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,4,24,420,4608,0.0911458333333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,5,24,418,4608,0.0907118055555555
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,6,24,487,4608,0.1056857638888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,7,24,3003,4608,0.6516927083333334
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,8,24,556,4608,0.1206597222222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,9,24,549,4608,0.119140625
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,10,24,559,4608,0.1213107638888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,11,24,504,4608,0.109375
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,12,24,512,4608,0.1111111111111111
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,13,24,502,4608,0.1089409722222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,14,24,508,4608,0.1102430555555555
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,15,24,532,4608,0.1154513888888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,16,24,689,4608,0.1495225694444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,17,24,694,4608,0.1506076388888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,18,24,705,4608,0.1529947916666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,19,24,697,4608,0.1512586805555555
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,20,24,554,4608,0.1202256944444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,21,24,585,4608,0.126953125
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,step-2500000,0.4878048780487805,22,24,721,4608,0.1564670138888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,1,24,4234,4608,0.9188368055555556
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,2,24,329,4608,0.0713975694444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,3,24,397,4608,0.0861545138888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,4,24,378,4608,0.08203125
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,5,24,390,4608,0.0846354166666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,6,24,776,4608,0.1684027777777778
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,7,24,2335,4608,0.5067274305555556
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,8,24,503,4608,0.1091579861111111
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,9,24,473,4608,0.1026475694444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,10,24,441,4608,0.095703125
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,11,24,405,4608,0.087890625
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,12,24,432,4608,0.09375
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,13,24,447,4608,0.0970052083333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,14,24,450,4608,0.09765625
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,15,24,459,4608,0.099609375
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,16,24,582,4608,0.1263020833333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,17,24,549,4608,0.119140625
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,18,24,565,4608,0.1226128472222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,19,24,578,4608,0.1254340277777778
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,20,24,460,4608,0.0998263888888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,21,24,484,4608,0.1050347222222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,step-3875000,0.7560975609756098,22,24,627,4608,0.1360677083333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,1,24,4458,4608,0.9674479166666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,2,24,406,4608,0.0881076388888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,3,24,487,4608,0.1056857638888889
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,4,24,443,4608,0.0961371527777777
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,5,24,461,4608,0.1000434027777777
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,6,24,1682,4608,0.3650173611111111
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,7,24,2915,4608,0.6325954861111112
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,8,24,533,4608,0.1156684027777777
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,9,24,536,4608,0.1163194444444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,10,24,510,4608,0.1106770833333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,11,24,476,4608,0.1032986111111111
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,12,24,482,4608,0.1046006944444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,13,24,457,4608,0.0991753472222222
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,14,24,476,4608,0.1032986111111111
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,15,24,512,4608,0.1111111111111111
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,16,24,608,4608,0.1319444444444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,17,24,615,4608,0.1334635416666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,18,24,636,4608,0.1380208333333333
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,19,24,662,4608,0.1436631944444444
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,20,24,490,4608,0.1063368055555555
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,21,24,507,4608,0.1100260416666666
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,4,step-5125000,1.0,22,24,637,4608,0.1382378472222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,1,24,1004,4608,0.2178819444444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,2,24,347,4608,0.0753038194444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,3,24,383,4608,0.0831163194444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,4,24,422,4608,0.0915798611111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,5,24,427,4608,0.0926649305555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,6,24,419,4608,0.0909288194444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,7,24,737,4608,0.1599392361111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,8,24,495,4608,0.107421875
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,9,24,639,4608,0.138671875
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,10,24,586,4608,0.1271701388888889
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,11,24,593,4608,0.1286892361111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,12,24,556,4608,0.1206597222222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,13,24,633,4608,0.1373697916666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,14,24,601,4608,0.1304253472222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,15,24,614,4608,0.1332465277777778
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,16,24,630,4608,0.13671875
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,17,24,655,4608,0.1421440972222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,18,24,607,4608,0.1317274305555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,19,24,649,4608,0.1408420138888889
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,20,24,610,4608,0.1323784722222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,21,24,606,4608,0.1315104166666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,step-500000,0.0975609756097561,22,24,806,4608,0.1749131944444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,1,24,2046,4608,0.4440104166666667
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,2,24,423,4608,0.091796875
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,3,24,432,4608,0.09375
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,4,24,457,4608,0.0991753472222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,5,24,402,4608,0.0872395833333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,6,24,444,4608,0.0963541666666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,7,24,1865,4608,0.4047309027777778
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,8,24,512,4608,0.1111111111111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,9,24,615,4608,0.1334635416666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,10,24,624,4608,0.1354166666666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,11,24,582,4608,0.1263020833333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,12,24,531,4608,0.115234375
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,13,24,573,4608,0.1243489583333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,14,24,535,4608,0.1161024305555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,15,24,649,4608,0.1408420138888889
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,16,24,605,4608,0.1312934027777778
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,17,24,661,4608,0.1434461805555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,18,24,661,4608,0.1434461805555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,19,24,612,4608,0.1328125
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,20,24,561,4608,0.1217447916666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,21,24,583,4608,0.1265190972222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,step-1250000,0.24390243902439024,22,24,796,4608,0.1727430555555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,1,24,4101,4608,0.8899739583333334
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,2,24,439,4608,0.0952690972222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,3,24,459,4608,0.099609375
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,4,24,436,4608,0.0946180555555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,5,24,446,4608,0.0967881944444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,6,24,464,4608,0.1006944444444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,7,24,2370,4608,0.5143229166666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,8,24,504,4608,0.109375
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,9,24,607,4608,0.1317274305555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,10,24,587,4608,0.1273871527777778
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,11,24,585,4608,0.126953125
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,12,24,530,4608,0.1150173611111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,13,24,577,4608,0.1252170138888889
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,14,24,554,4608,0.1202256944444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,15,24,654,4608,0.1419270833333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,16,24,599,4608,0.1299913194444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,17,24,671,4608,0.1456163194444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,18,24,684,4608,0.1484375
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,19,24,678,4608,0.1471354166666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,20,24,581,4608,0.1260850694444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,21,24,614,4608,0.1332465277777778
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,step-2500000,0.4878048780487805,22,24,755,4608,0.1638454861111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,1,24,4055,4608,0.8799913194444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,2,24,437,4608,0.0948350694444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,3,24,501,4608,0.1087239583333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,4,24,461,4608,0.1000434027777777
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,5,24,427,4608,0.0926649305555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,6,24,915,4608,0.1985677083333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,7,24,2170,4608,0.4709201388888889
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,8,24,488,4608,0.1059027777777777
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,9,24,594,4608,0.12890625
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,10,24,579,4608,0.1256510416666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,11,24,531,4608,0.115234375
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,12,24,510,4608,0.1106770833333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,13,24,465,4608,0.1009114583333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,14,24,484,4608,0.1050347222222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,15,24,588,4608,0.1276041666666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,16,24,574,4608,0.1245659722222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,17,24,677,4608,0.1469184027777778
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,18,24,647,4608,0.1404079861111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,19,24,651,4608,0.1412760416666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,20,24,586,4608,0.1271701388888889
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,21,24,582,4608,0.1263020833333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,step-3875000,0.7560975609756098,22,24,762,4608,0.1653645833333333
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,1,24,4400,4608,0.9548611111111112
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,2,24,626,4608,0.1358506944444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,3,24,727,4608,0.1577690972222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,4,24,625,4608,0.1356336805555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,5,24,621,4608,0.134765625
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,6,24,1612,4608,0.3498263888888889
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,7,24,2863,4608,0.6213107638888888
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,8,24,712,4608,0.1545138888888889
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,9,24,704,4608,0.1527777777777778
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,10,24,718,4608,0.1558159722222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,11,24,635,4608,0.1378038194444444
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,12,24,665,4608,0.1443142361111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,13,24,732,4608,0.1588541666666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,14,24,678,4608,0.1471354166666666
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,15,24,801,4608,0.173828125
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,16,24,827,4608,0.1794704861111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,17,24,859,4608,0.1864149305555555
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,18,24,776,4608,0.1684027777777778
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,19,24,785,4608,0.1703559027777778
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,20,24,691,4608,0.1499565972222222
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,21,24,638,4608,0.1384548611111111
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,4,step-5125000,1.0,22,24,703,4608,0.1525607638888889
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,1,24,1764,4608,0.3828125
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,2,24,1040,4608,0.2256944444444444
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,3,24,1095,4608,0.2376302083333333
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,4,24,929,4608,0.2016059027777778
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,5,24,925,4608,0.2007378472222222
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,6,24,856,4608,0.1857638888888889
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,7,24,831,4608,0.1803385416666666
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,8,24,934,4608,0.2026909722222222
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,9,24,783,4608,0.169921875
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,10,24,853,4608,0.1851128472222222
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,11,24,753,4608,0.1634114583333333
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,12,24,937,4608,0.2033420138888889
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,13,24,593,4608,0.1286892361111111
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,14,24,660,4608,0.1432291666666666
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,15,24,616,4608,0.1336805555555555
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,16,24,565,4608,0.1226128472222222
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,17,24,585,4608,0.126953125
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,18,24,625,4608,0.1356336805555555
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,19,24,575,4608,0.1247829861111111
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,20,24,696,4608,0.1510416666666666
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,21,24,672,4608,0.1458333333333333
pythia-1.4b,pythia-1.4b,general,0,step14000,0.0979020979020979,22,24,839,4608,0.1820746527777778
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,1,24,1877,4608,0.4073350694444444
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,2,24,1043,4608,0.2263454861111111
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,3,24,1168,4608,0.2534722222222222
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,4,24,962,4608,0.2087673611111111
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,5,24,900,4608,0.1953125
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,6,24,859,4608,0.1864149305555555
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,7,24,789,4608,0.1712239583333333
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,8,24,848,4608,0.1840277777777778
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,9,24,759,4608,0.1647135416666666
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,10,24,804,4608,0.1744791666666666
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,11,24,842,4608,0.1827256944444444
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,12,24,916,4608,0.1987847222222222
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,13,24,668,4608,0.1449652777777778
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,14,24,750,4608,0.1627604166666666
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,15,24,651,4608,0.1412760416666666
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,16,24,627,4608,0.1360677083333333
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,17,24,631,4608,0.1369357638888889
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,18,24,668,4608,0.1449652777777778
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,19,24,624,4608,0.1354166666666666
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,20,24,724,4608,0.1571180555555555
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,21,24,775,4608,0.1681857638888889
pythia-1.4b,pythia-1.4b,general,1,step36000,0.2517482517482518,22,24,857,4608,0.1859809027777778
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,1,24,1914,4608,0.4153645833333333
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,2,24,1054,4608,0.2287326388888889
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,3,24,1226,4608,0.2660590277777778
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,4,24,1018,4608,0.2209201388888889
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,5,24,912,4608,0.1979166666666666
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,6,24,869,4608,0.1885850694444444
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,7,24,804,4608,0.1744791666666666
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,8,24,843,4608,0.1829427083333333
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,9,24,778,4608,0.1688368055555555
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,10,24,785,4608,0.1703559027777778
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,11,24,904,4608,0.1961805555555555
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,12,24,938,4608,0.2035590277777778
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,13,24,792,4608,0.171875
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,14,24,804,4608,0.1744791666666666
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,15,24,695,4608,0.1508246527777778
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,16,24,759,4608,0.1647135416666666
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,17,24,642,4608,0.1393229166666666
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,18,24,733,4608,0.1590711805555555
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,19,24,705,4608,0.1529947916666666
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,20,24,816,4608,0.1770833333333333
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,21,24,785,4608,0.1703559027777778
pythia-1.4b,pythia-1.4b,general,2,step71000,0.4965034965034965,22,24,868,4608,0.1883680555555555
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,1,24,2065,4608,0.4481336805555556
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,2,24,1127,4608,0.2445746527777778
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,3,24,1258,4608,0.2730034722222222
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,4,24,1125,4608,0.244140625
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,5,24,977,4608,0.2120225694444444
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,6,24,905,4608,0.1963975694444444
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,7,24,934,4608,0.2026909722222222
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,8,24,857,4608,0.1859809027777778
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,9,24,841,4608,0.1825086805555555
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,10,24,888,4608,0.1927083333333333
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,11,24,954,4608,0.20703125
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,12,24,940,4608,0.2039930555555555
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,13,24,849,4608,0.1842447916666666
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,14,24,830,4608,0.1801215277777778
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,15,24,779,4608,0.1690538194444444
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,16,24,835,4608,0.1812065972222222
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,17,24,697,4608,0.1512586805555555
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,18,24,813,4608,0.1764322916666666
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,19,24,812,4608,0.1762152777777778
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,20,24,868,4608,0.1883680555555555
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,21,24,825,4608,0.1790364583333333
pythia-1.4b,pythia-1.4b,general,3,step107000,0.7482517482517482,22,24,913,4608,0.1981336805555555
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,1,24,2211,4608,0.4798177083333333
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,2,24,1148,4608,0.2491319444444444
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,3,24,1339,4608,0.2905815972222222
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,4,24,1141,4608,0.2476128472222222
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,5,24,1006,4608,0.2183159722222222
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,6,24,948,4608,0.2057291666666666
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,7,24,939,4608,0.2037760416666666
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,8,24,901,4608,0.1955295138888889
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,9,24,870,4608,0.1888020833333333
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,10,24,910,4608,0.1974826388888889
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,11,24,979,4608,0.2124565972222222
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,12,24,921,4608,0.1998697916666666
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,13,24,889,4608,0.1929253472222222
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,14,24,869,4608,0.1885850694444444
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,15,24,955,4608,0.2072482638888889
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,16,24,887,4608,0.1924913194444444
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,17,24,791,4608,0.1716579861111111
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,18,24,901,4608,0.1955295138888889
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,19,24,932,4608,0.2022569444444444
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,20,24,857,4608,0.1859809027777778
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,21,24,832,4608,0.1805555555555555
pythia-1.4b,pythia-1.4b,general,4,step143000,1.0,22,24,909,4608,0.197265625


==> anc/source/data/broad/source_audit.csv <==
panel,checkpoint_index,checkpoint,available,expected_sha256,actual_sha256,raw_matches_processed,context_sha256,harness_pass,dtype
OLMo-2-0425-1B,0,stage1-step190000-tokens399B,True,2a01fa1ebad36baca0e7a1adc8b1a6765aeaa5867fa6caafb5f439687ed256e3,2a01fa1ebad36baca0e7a1adc8b1a6765aeaa5867fa6caafb5f439687ed256e3,True,a9b103a8b2f5f3dc9d8bb98d7ef9c83d1f849daa64389c4106b49216c9e3d407,True,float16
OLMo-2-0425-1B,1,stage1-step480000-tokens1007B,True,bea25f8fe14732ad69ad801b328378f6b533bbc143dba3d466ae5cee34040f88,bea25f8fe14732ad69ad801b328378f6b533bbc143dba3d466ae5cee34040f88,True,a9b103a8b2f5f3dc9d8bb98d7ef9c83d1f849daa64389c4106b49216c9e3d407,True,float16
OLMo-2-0425-1B,2,stage1-step950000-tokens1993B,True,5c793765af7d653b6efd6119d1082514d8c4690417dfba8dffc871302dc93a46,5c793765af7d653b6efd6119d1082514d8c4690417dfba8dffc871302dc93a46,True,a9b103a8b2f5f3dc9d8bb98d7ef9c83d1f849daa64389c4106b49216c9e3d407,True,float16
OLMo-2-0425-1B,3,stage1-step1430000-tokens2999B,True,8cb34598a7d8fa88e3aa2c204b98bd39669b00f280cfb761a663721714c58792,8cb34598a7d8fa88e3aa2c204b98bd39669b00f280cfb761a663721714c58792,True,a9b103a8b2f5f3dc9d8bb98d7ef9c83d1f849daa64389c4106b49216c9e3d407,True,float16
OLMo-2-0425-1B,4,stage1-step1907359-tokens4001B,True,2699c5109b47c6445f9fcb32b785409ebe60a45e3c462e400841f92fb4a6cecf,2699c5109b47c6445f9fcb32b785409ebe60a45e3c462e400841f92fb4a6cecf,True,a9b103a8b2f5f3dc9d8bb98d7ef9c83d1f849daa64389c4106b49216c9e3d407,True,float16
OLMo-2-0425-1B__code,0,stage1-step190000-tokens399B,True,c28eee6f881f5082bc251ddb59ae0a338f6fb18774e376b7c473f20dc98f7b7d,c28eee6f881f5082bc251ddb59ae0a338f6fb18774e376b7c473f20dc98f7b7d,True,de8370dc6fda336cb233cc63d3002b4e76b1c0d84737458adc44bc4a49bb793e,True,float16
OLMo-2-0425-1B__code,1,stage1-step480000-tokens1007B,True,267ce43644f5d2be202370c8e91bdac7519e4652788b921843c4140ea5b8f10b,267ce43644f5d2be202370c8e91bdac7519e4652788b921843c4140ea5b8f10b,True,de8370dc6fda336cb233cc63d3002b4e76b1c0d84737458adc44bc4a49bb793e,True,float16
OLMo-2-0425-1B__code,2,stage1-step950000-tokens1993B,True,0f6422228dc9a96ca3fc6de2bd1e500ba101bf9b3c69ffd1f1da6ec970e65799,0f6422228dc9a96ca3fc6de2bd1e500ba101bf9b3c69ffd1f1da6ec970e65799,True,de8370dc6fda336cb233cc63d3002b4e76b1c0d84737458adc44bc4a49bb793e,True,float16
OLMo-2-0425-1B__code,3,stage1-step1430000-tokens2999B,True,a12056a55868928bb5b423ba30ae8dcf1ee7f43af88aee85c06329fb376e1395,a12056a55868928bb5b423ba30ae8dcf1ee7f43af88aee85c06329fb376e1395,True,de8370dc6fda336cb233cc63d3002b4e76b1c0d84737458adc44bc4a49bb793e,True,float16
OLMo-2-0425-1B__code,4,stage1-step1907359-tokens4001B,True,50e30506137cbab64c6a518dfff5b893f493963cf658b7a2778611e01776f921,50e30506137cbab64c6a518dfff5b893f493963cf658b7a2778611e01776f921,True,de8370dc6fda336cb233cc63d3002b4e76b1c0d84737458adc44bc4a49bb793e,True,float16
OLMo-2-0425-1B__math,0,stage1-step190000-tokens399B,True,e42cbb8c9aee74f0de32dbc4669e51d7f845d057805b8ec8c081bb612f3920f1,e42cbb8c9aee74f0de32dbc4669e51d7f845d057805b8ec8c081bb612f3920f1,True,21e9e46362919f446c75eae6658931b449d409a23792c3a2b50122f897818865,True,float16
OLMo-2-0425-1B__math,1,stage1-step480000-tokens1007B,True,e5e814bf67ea3aa1bae6dc852ed40babc9fb116ae7e39f1a7b03007a255e450b,e5e814bf67ea3aa1bae6dc852ed40babc9fb116ae7e39f1a7b03007a255e450b,True,21e9e46362919f446c75eae6658931b449d409a23792c3a2b50122f897818865,True,float16
OLMo-2-0425-1B__math,2,stage1-step950000-tokens1993B,True,3db31af2a7924fc2d936ecdf2681186ce4c6b32385f80144b044be2bcf8f803a,3db31af2a7924fc2d936ecdf2681186ce4c6b32385f80144b044be2bcf8f803a,True,21e9e46362919f446c75eae6658931b449d409a23792c3a2b50122f897818865,True,float16
OLMo-2-0425-1B__math,3,stage1-step1430000-tokens2999B,True,c9b725bc1ce118bfa120463a7eabf79eed561e9d998a9606e6f0507bf95969bc,c9b725bc1ce118bfa120463a7eabf79eed561e9d998a9606e6f0507bf95969bc,True,21e9e46362919f446c75eae6658931b449d409a23792c3a2b50122f897818865,True,float16
OLMo-2-0425-1B__math,4,stage1-step1907359-tokens4001B,True,3edbeeaea1638f922307d1ec473cac4e5337d172dbf11ca264fdb2dba98b097a,3edbeeaea1638f922307d1ec473cac4e5337d172dbf11ca264fdb2dba98b097a,True,21e9e46362919f446c75eae6658931b449d409a23792c3a2b50122f897818865,True,float16
OLMo-2-1124-13B,0,stage1-step60000-tokens504B,False,5eb5901435b22ec6c68f43ec1dcb6b6d104fafbc0b63134b2a4f857f2f8b7790,,,,,
OLMo-2-1124-13B,1,stage1-step149000-tokens1250B,True,8527de987eb571b07e403c8e8c3f6ee9685173eef4835c7c95be101c868ee6a4,8527de987eb571b07e403c8e8c3f6ee9685173eef4835c7c95be101c868ee6a4,True,965c3b609387f8375fc112af12d982c39e64a106067282943a77eed0926cd794,True,float16
OLMo-2-1124-13B,2,stage1-step298000-tokens2500B,True,2cb99a47d59814fee5f61cbb4bfab42ee9d596a3c75a9efcfc8b818a5ee435a9,2cb99a47d59814fee5f61cbb4bfab42ee9d596a3c75a9efcfc8b818a5ee435a9,True,965c3b609387f8375fc112af12d982c39e64a106067282943a77eed0926cd794,True,float16
OLMo-2-1124-13B,3,stage1-step447000-tokens3750B,True,8becc4d3bd51642f98018b05a25a9b8d163203b0149fd93f1b08477ee63f55f6,8becc4d3bd51642f98018b05a25a9b8d163203b0149fd93f1b08477ee63f55f6,True,965c3b609387f8375fc112af12d982c39e64a106067282943a77eed0926cd794,True,float16
OLMo-2-1124-13B,4,stage1-step596057-tokens5001B,True,1c33c1b9010018f906fba34a6a19582c1be8f70c9af55b9b09e1cb90c369204e,1c33c1b9010018f906fba34a6a19582c1be8f70c9af55b9b09e1cb90c369204e,True,965c3b609387f8375fc112af12d982c39e64a106067282943a77eed0926cd794,True,float16
OLMo-2-1124-7B,0,stage1-step93000-tokens391B,False,5389aa04b1085ab4952e19f13d740e790651bf487d51e09c69cf0abeba1cce81,,,,,
OLMo-2-1124-7B,1,stage1-step232000-tokens974B,False,2d84049bff41710d96f7ada7b768734c9282adcb0fed2dc64ea1549600bf79ca,,,,,
OLMo-2-1124-7B,2,stage1-step464000-tokens1947B,False,f6fe4ff34608ce120043feb3aa853f75d2318ace5409d9047ad66009f0938f7c,,,,,
OLMo-2-1124-7B,3,stage1-step696000-tokens2920B,False,a3940f71f26636735afbcd71b7a61059077fb086ceb153fde9fd466d6381e726,,,,,
OLMo-2-1124-7B,4,stage1-step928646-tokens3896B,False,9318879d9e0d28f4895b7c62429b4fc5df169a30b7683edc964cb05463f0ecdc,,,,,
OLMo-2-1124-7B__code,0,stage1-step93000-tokens391B,False,4265332cdb7fc87456c9db32debf2057a674e5f96909985c9274308faad74a77,,,,,
OLMo-2-1124-7B__code,1,stage1-step232000-tokens974B,False,60f03834a9283c0e4849723529934e169ac555fd0fe6cf8a9d84c371bb3f134c,,,,,
OLMo-2-1124-7B__code,2,stage1-step464000-tokens1947B,False,05764a594e0ef5f79ca5708c6aefa642d10cb4bcdc2aaa5076d0e73c29cd1711,,,,,
OLMo-2-1124-7B__code,3,stage1-step696000-tokens2920B,False,d2698fd57508da2f770f07c9c795fc48310b1fa7da57c2620bcd0f197be59107,,,,,
OLMo-2-1124-7B__code,4,stage1-step928646-tokens3896B,False,fb54407d76a0347550f108d7c61cec9c2560cb18042c87705be685b857527a8e,,,,,
OLMo-2-1124-7B__math,0,stage1-step93000-tokens391B,False,a815320ff5e3d586f307f9c409c4c3520690081eb028fc3cc2a7a1e3ecce3e87,,,,,
OLMo-2-1124-7B__math,1,stage1-step232000-tokens974B,False,eda759db3257687aa55b421a7c8b55a43efa3c1b7915bce492e5517b6eaab244,,,,,
OLMo-2-1124-7B__math,2,stage1-step464000-tokens1947B,False,3202b36e614cb12aaee2cc402cf515d2f24e6102b8f8847391a5dc3a8a478fd6,,,,,
OLMo-2-1124-7B__math,3,stage1-step696000-tokens2920B,False,49b249c51568262362e03c45c19b40bf954429b897e7462ab8068cdaa206e81d,,,,,
OLMo-2-1124-7B__math,4,stage1-step928646-tokens3896B,False,16728a1de785a29d047a3c4a253a9b9ab6a2b8c08790981020df301f17d82b62,,,,,
SmolLM2-1.7B-intermediate-checkpoints,0,step-500000,True,f28d610b5a8afbf2f062c20eaebdd07095d29e0a7437818d7a93b581be60c404,f28d610b5a8afbf2f062c20eaebdd07095d29e0a7437818d7a93b581be60c404,True,c538956af9ab5c083b773904951257b0fad340ade13b19b1f2919a7f0286a1e1,True,float16
SmolLM2-1.7B-intermediate-checkpoints,1,step-1250000,True,ca2bfa0006b118847d7b0c0f059e0807dd8fc242545cfd08e329b418089b8dbb,ca2bfa0006b118847d7b0c0f059e0807dd8fc242545cfd08e329b418089b8dbb,True,c538956af9ab5c083b773904951257b0fad340ade13b19b1f2919a7f0286a1e1,True,float16
SmolLM2-1.7B-intermediate-checkpoints,2,step-2500000,True,c0a5587a7e525304722d3fbd4f9266edc74a49361a8ae911bd3aa4df3a7d3025,c0a5587a7e525304722d3fbd4f9266edc74a49361a8ae911bd3aa4df3a7d3025,True,c538956af9ab5c083b773904951257b0fad340ade13b19b1f2919a7f0286a1e1,True,float16
SmolLM2-1.7B-intermediate-checkpoints,3,step-3875000,True,5fe1a6edaff4c3b076da32dae9cab0925fd1126f05bae06e4e1e78e3e3e9497e,5fe1a6edaff4c3b076da32dae9cab0925fd1126f05bae06e4e1e78e3e3e9497e,True,c538956af9ab5c083b773904951257b0fad340ade13b19b1f2919a7f0286a1e1,True,float16
SmolLM2-1.7B-intermediate-checkpoints,4,step-5125000,True,e5fbb902fcdfcb1c67d062965597c3b510fa0f9a3c17adddbb36e72dcb05596e,e5fbb902fcdfcb1c67d062965597c3b510fa0f9a3c17adddbb36e72dcb05596e,True,c538956af9ab5c083b773904951257b0fad340ade13b19b1f2919a7f0286a1e1,True,float16
SmolLM2-1.7B-intermediate-checkpoints__code,0,step-500000,True,b097d058980957fe37915d19155671c8253a24c84eb6e10989d35ed23dd61d15,b097d058980957fe37915d19155671c8253a24c84eb6e10989d35ed23dd61d15,True,00de3054433958791e88e6e48768d3034cb6a826b852e9b82eb15607dfe791b4,True,float16
SmolLM2-1.7B-intermediate-checkpoints__code,1,step-1250000,True,ed52f28893b3801e0c24948ba5e83e23b9fc52d9f8e984a94de608dfd61ce40b,ed52f28893b3801e0c24948ba5e83e23b9fc52d9f8e984a94de608dfd61ce40b,True,00de3054433958791e88e6e48768d3034cb6a826b852e9b82eb15607dfe791b4,True,float16
SmolLM2-1.7B-intermediate-checkpoints__code,2,step-2500000,True,9a504c3ab06e9bcc35683a67f1f0e5144114f8fb25a1ffeeff61bf6e183389f7,9a504c3ab06e9bcc35683a67f1f0e5144114f8fb25a1ffeeff61bf6e183389f7,True,00de3054433958791e88e6e48768d3034cb6a826b852e9b82eb15607dfe791b4,True,float16
SmolLM2-1.7B-intermediate-checkpoints__code,3,step-3875000,True,8f27e2fe508ab582dc1af2961831252998b3b5112d71272858649b37a3482c46,8f27e2fe508ab582dc1af2961831252998b3b5112d71272858649b37a3482c46,True,00de3054433958791e88e6e48768d3034cb6a826b852e9b82eb15607dfe791b4,True,float16
SmolLM2-1.7B-intermediate-checkpoints__code,4,step-5125000,True,5a2ef37e49b419bafe0acba10eff8db287156d772c31c4f5bd991959bd4499b8,5a2ef37e49b419bafe0acba10eff8db287156d772c31c4f5bd991959bd4499b8,True,00de3054433958791e88e6e48768d3034cb6a826b852e9b82eb15607dfe791b4,True,float16
SmolLM2-1.7B-intermediate-checkpoints__math,0,step-500000,True,ac3356e18a8ca2f899da9057e53db77a744fb73fa77f04dbcce66ef5e6116d88,ac3356e18a8ca2f899da9057e53db77a744fb73fa77f04dbcce66ef5e6116d88,True,0480b953bd157e6b076289716945b346f4c4be877942820f6aecc5d937f7d9e1,True,float16
SmolLM2-1.7B-intermediate-checkpoints__math,1,step-1250000,True,71fafa18693b0cc50f1a31f6388c5457681a91b3125ec57740dfd413d1ec134c,71fafa18693b0cc50f1a31f6388c5457681a91b3125ec57740dfd413d1ec134c,True,0480b953bd157e6b076289716945b346f4c4be877942820f6aecc5d937f7d9e1,True,float16
SmolLM2-1.7B-intermediate-checkpoints__math,2,step-2500000,True,a8b27e44f28a87ed13ecedf41f568ed73b1c5a4c195dfedb349dbd3b2a2d4874,a8b27e44f28a87ed13ecedf41f568ed73b1c5a4c195dfedb349dbd3b2a2d4874,True,0480b953bd157e6b076289716945b346f4c4be877942820f6aecc5d937f7d9e1,True,float16
SmolLM2-1.7B-intermediate-checkpoints__math,3,step-3875000,True,a4938f718fe7ec43e58ec83f2cb73eefd450f5eeffbe910a9d451f4f5e797794,a4938f718fe7ec43e58ec83f2cb73eefd450f5eeffbe910a9d451f4f5e797794,True,0480b953bd157e6b076289716945b346f4c4be877942820f6aecc5d937f7d9e1,True,float16
SmolLM2-1.7B-intermediate-checkpoints__math,4,step-5125000,True,f64feaa0554f83a0b6a1eab29f1fd735023b68c54e9cf36ec291cd63cac8d421,f64feaa0554f83a0b6a1eab29f1fd735023b68c54e9cf36ec291cd63cac8d421,True,0480b953bd157e6b076289716945b346f4c4be877942820f6aecc5d937f7d9e1,True,float16
pythia-1.4b,0,step14000,False,a428eaa39691d8f44d7e61120a86161364da5d2bca87663d4787c038e462c8c1,,,,,
pythia-1.4b,1,step36000,False,e1d41879242e1676fba2441c809ee97708584dd42236730d7726b0f6494febbd,,,,,
pythia-1.4b,2,step71000,True,a8bfe06ae72abcc69ae5c5e23b018f5b70b36c2590ca085b12942a03ea0cf25f,a8bfe06ae72abcc69ae5c5e23b018f5b70b36c2590ca085b12942a03ea0cf25f,True,2a0a7bd718813302602f1b279645c53329b81a1b008abb340b6d63f77e8b87f3,True,float32
pythia-1.4b,3,step107000,False,511643c25a1fac95fc67189546071e035296d5252ab62563fd5e366222b0d4bb,,,,,
pythia-1.4b,4,step143000,False,834b451aa9f7ec299defa508fe868e0801237a174cbacb5d2446e617f62cb503,,,,,


==> anc/source/data/historical/historical_claims.csv <==
claim,reported,recomputed,status,notes
"Hella mean disagreement, 14k/72k/143k",28.99%; 32.67%; 36.92%,28.99197 pp; 32.67470 pp; 36.91840 pp,ROUNDING_MATCH,six raw ARC-011 JSON files; alpha=1 interventions
Hella endpoint increase,+7.93 pp,7.92643 pp,ROUNDING_MATCH,paired training-run means
Hella paired run-bootstrap 95% interval,"[6.77, 8.85] pp","[6.76722 pp, 8.85091 pp]",ROUNDING_MATCH,100000 resamples; seed 20260828
Hella all run-level early-to-late changes positive,6/6,6/6,EXACT_MATCH,paired raw run means
Hella early-final Spearman,0.867,0.866666666667,ROUNDING_MATCH,seed-averaged 10-layer profiles
Hella lowest-response-two membership overlap,no overlap,"early=[np.int64(5), np.int64(7)]; final=[np.int64(8), np.int64(9)]",EXACT_MATCH,set intersection is empty
Hella single-layer surrogate regret,"0.79 pp; [0, 2.23] pp","0.78668 pp; [0.00000 pp, 2.22982 pp]",ROUNDING_MATCH,single-layer surrogate only
"Hella checkpoint prediction, rank-one",R2=0.6158; RMSE=3.69 pp,R2=0.615849782484; RMSE=3.693413777529 pp,ROUNDING_MATCH,early+middle only
"Hella checkpoint prediction, global scaling",R2=0.5173; RMSE=4.14 pp,R2=0.517344274687; RMSE=4.139960088360 pp,ROUNDING_MATCH,early+middle only
"Corrected WikiText-2 mean disagreement, 14k/72k/143k",34.29%; 38.67%; 43.58%,34.28689 pp; 38.66536 pp; 43.57552 pp,ROUNDING_MATCH,"15 NPZ raw arrays, 10 block flip arrays each"
Corrected WikiText-2 endpoint increase,+9.29 pp,9.28863 pp,ROUNDING_MATCH,paired run means
Corrected WikiText-2 all run changes positive,5/5,5/5,EXACT_MATCH,paired raw run means
Corrected WikiText-2 design cardinality,"5 runs, 3 checkpoints, 10 internal blocks, 150 cells","5 runs, 3 checkpoints, 10 blocks, 150 cells",EXACT_MATCH,run manifest plus NPZ keys


==> anc/source/data/historical/replicated_deltas.csv <==
corpus,training_run_id,delta_pp,ci_low_pp,ci_high_pp
Hella,1,5.3233506944444455,,
Hella,4,9.23611111111111,,
Hella,6,7.853732638888883,,
Hella,7,8.424479166666664,,
Hella,8,9.177517361111114,,
Hella,9,7.54340277777778,,
Hella,mean,7.926432291666667,6.767216435185184,8.850911458333337
WT2,2,10.173611111111114,,
WT2,3,7.95572916666667,,
WT2,5,8.665364583333336,,
WT2,6,10.17795138888889,,
WT2,8,9.470486111111109,,
WT2,mean,9.288628472222223,,


==> anc/source/data/historical/replicated_profiles.csv <==
dataset_id,step,layer,D_percent,ascending_layer_rank
pythia160_hs_block,14000,1,30.11429398148148,7
pythia160_hs_block,14000,2,34.024160879629626,8
pythia160_hs_block,14000,3,40.6322337962963,10
pythia160_hs_block,14000,4,36.90321180555556,9
pythia160_hs_block,14000,5,23.98003472222222,2
pythia160_hs_block,14000,6,25.596788194444443,5
pythia160_hs_block,14000,7,23.13006365740741,1
pythia160_hs_block,14000,8,24.012586805555554,3
pythia160_hs_block,14000,9,24.909577546296298,4
pythia160_hs_block,14000,10,26.61675347222222,6
pythia160_hs_block,72000,1,36.73321759259259,7
pythia160_hs_block,72000,2,37.366174768518526,8
pythia160_hs_block,72000,3,41.9849537037037,10
pythia160_hs_block,72000,4,38.968460648148145,9
pythia160_hs_block,72000,5,25.84273726851852,1
pythia160_hs_block,72000,6,28.287760416666668,3
pythia160_hs_block,72000,7,28.117766203703702,2
pythia160_hs_block,72000,8,29.73090277777778,5
pythia160_hs_block,72000,9,31.047453703703702,6
pythia160_hs_block,72000,10,28.66753472222222,4
pythia160_hs_block,143000,1,38.54890046296296,6
pythia160_hs_block,143000,2,41.41710069444445,7
pythia160_hs_block,143000,3,46.42288773148148,10
pythia160_hs_block,143000,4,43.149594907407405,9
pythia160_hs_block,143000,5,31.419994212962965,4
pythia160_hs_block,143000,6,34.866898148148145,5
pythia160_hs_block,143000,7,30.396412037037035,3
pythia160_hs_block,143000,8,30.016637731481477,1
pythia160_hs_block,143000,9,30.22641782407407,2
pythia160_hs_block,143000,10,42.71918402777778,8


==> anc/source/data/historical/replicated_trajectories.csv <==
corpus,training_run_id,step,D_percent
Hella,1,14000,30.859375
Hella,1,72000,33.05338541666667
Hella,1,143000,36.18272569444444
Hella,4,14000,27.86675347222222
Hella,4,72000,33.12282986111111
Hella,4,143000,37.102864583333336
Hella,6,14000,29.05164930555556
Hella,6,72000,32.47178819444444
Hella,6,143000,36.90538194444444
Hella,7,14000,28.467881944444446
Hella,7,72000,32.73003472222222
Hella,7,143000,36.89236111111111
Hella,8,14000,28.95833333333333
Hella,8,72000,32.40234375
Hella,8,143000,38.13585069444444
Hella,9,14000,28.747829861111114
Hella,9,72000,32.267795138888886
Hella,9,143000,36.29123263888889
WT2,2,14000,33.87803819444444
WT2,2,72000,38.46571180555555
WT2,2,143000,44.05164930555556
WT2,3,14000,34.97178819444444
WT2,3,72000,39.23394097222223
WT2,3,143000,42.927517361111114
WT2,5,14000,34.37934027777778
WT2,5,72000,37.78428819444444
WT2,5,143000,43.04470486111111
WT2,6,14000,34.142795138888886
WT2,6,72000,38.88888888888889
WT2,6,143000,44.32074652777778
WT2,8,14000,34.0625
WT2,8,72000,38.95399305555556
WT2,8,143000,43.53298611111111


==> anc/source/dense/build_dense_figures.py <==
"""Evidence-dense vector views of existing response tensors.

Run prepare_data.py first. No inference, bootstrap, regression or smoothing.
"""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.colors import Normalize, ListedColormap
from matplotlib.cm import ScalarMappable
from matplotlib.lines import Line2D
from PIL import Image

ROOT=Path(__file__).resolve().parent
(ROOT/'qa').mkdir(exist_ok=True)
H=json.loads((ROOT/'data/historical.json').read_text())
P=json.loads((ROOT/'data/released_general.json').read_text())
BLUE='#21658A'; ORANGE='#AE5826'; INK='#202A32'; GREY='#65717A'; LIGHT='#CBD3D9'
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':7,'axes.labelsize':7,
 'axes.titlesize':7.4,'xtick.labelsize':6.3,'ytick.labelsize':6.3,'axes.linewidth':.55,
 'axes.spines.top':False,'axes.spines.right':False,'xtick.major.width':.5,
 'ytick.major.width':.5,'xtick.major.size':2.5,'ytick.major.size':2.5,
 'text.color':INK,'axes.labelcolor':INK,'xtick.color':GREY,'ytick.color':GREY,
 'pdf.fonttype':42,'ps.fonttype':42,'svg.fonttype':'path','savefig.facecolor':'white'})
METADATA={}; LAYOUT={}
def ax(fig,rect,evidence=True):
    a=fig.add_axes(rect)
    if evidence:fig._data_axes.append(a)
    return a
def start(h,title):
    f=plt.figure(figsize=(5.5,h));f._data_axes=[]
    f.text(.025,.991,title,fontsize=9,weight='bold',va='top')
    return f
def head(f,x,y,label,text):f.text(x,y,f'{label}  {text}',weight='bold',fontsize=7.5,va='bottom')
def blank(a):
    for s in a.spines.values():s.set_visible(False)
    a.tick_params(length=0)
def cb(f,rect,cmap,vmin,vmax,label,ticks,orientation='horizontal'):
    c=f.colorbar(ScalarMappable(norm=Normalize(vmin,vmax),cmap=cmap),cax=ax(f,rect,False),orientation=orientation,ticks=ticks)
    c.solids.set_rasterized(False)
    c.solids.set_edgecolor('face')
    c.outline.set_visible(False);c.ax.tick_params(labelsize=6,length=2,pad=1)
    if orientation=='vertical':c.ax.set_title(label,fontsize=6.2,pad=3)
    else:c.set_label(label,fontsize=6.5,labelpad=2)
    return c
def matrix(a,m,vmin,vmax,cmap='viridis',annot=False,fmt='.1f',fontsize=6.5):
    m=np.array(m,dtype=float)
    if np.isnan(m).any():a.set_facecolor('#E6EAED')
    im=a.pcolormesh(np.arange(m.shape[1]+1)-.5,np.arange(m.shape[0]+1)-.5,
       np.ma.masked_invalid(m),cmap=cmap,vmin=vmin,vmax=vmax,edgecolors='white',linewidth=.25,rasterized=False)
    a.set(xlim=(-.5,m.shape[1]-.5),ylim=(m.shape[0]-.5,-.5));blank(a)
    if annot:
        for i,j in np.ndindex(m.shape):
            if np.isfinite(m[i,j]):
                color='white' if (m[i,j]-vmin)/(vmax-vmin)<.48 else INK
                a.text(j,i,format(m[i,j],fmt),ha='center',va='center',fontsize=fontsize,color=color)
    return im
def save(f,name,counts):
    f.canvas.draw(); renderer=f.canvas.get_renderer();bad=[]
    for t in f.findobj(matplotlib.text.Text):
        if t.get_visible() and t.get_text():
            bb=t.get_window_extent(renderer)
            if bb.x0<-.6 or bb.y0<-.6 or bb.x1>f.bbox.width+.6 or bb.y1>f.bbox.height+.6:
                bad.append(t.get_text())
    # Union of evidence-axis rectangles on a 2000 x 2000 occupancy grid.
    occupied=np.zeros((2000,2000),bool)
    for a in f._data_axes:
        b=a.get_position();occupied[int(b.y0*2000):int(b.y1*2000),int(b.x0*2000):int(b.x1*2000)]=True
    counts['evidence_axis_canvas_fraction']=round(float(occupied.mean()),4)
    # Include meaningful labels/annotations as a second, explicitly geometric proxy.
    annotated=occupied.copy()
    for t in f.findobj(matplotlib.text.Text):
        if t.get_visible() and t.get_text():
            b=t.get_window_extent(renderer).transformed(f.transFigure.inverted())
            annotated[max(0,int(b.y0*2000)):min(2000,int(b.y1*2000)),max(0,int(b.x0*2000)):min(2000,int(b.x1*2000))]=True
    counts['evidence_and_annotation_canvas_fraction']=round(float(annotated.mean()),4)
    counts['dimensions_inches']=list(f.get_size_inches());METADATA[name]=counts
    LAYOUT[name]={'text_outside_canvas':bad,'dimensions_inches':list(f.get_size_inches())}
    f.savefig(ROOT/f'{name}.pdf',metadata={'Author':'','Title':name,'Creator':'Matplotlib'})
    f.savefig(ROOT/f'{name}.svg',metadata={'Creator':'Matplotlib'})
    f.savefig(ROOT/f'{name}.png',dpi=300)
    Image.open(ROOT/f'{name}.png').convert('L').save(ROOT/'qa'/f'{name}_grayscale.png')
    plt.close(f)

# FIGURE 1: real matrix and deterministic views, compact assay strip.
f=start(3.6,'A measured layer-by-checkpoint response field')
s=ax(f,[.025,.765,.95,.175],False);s.set(xlim=(0,1),ylim=(0,1));s.axis('off')
s.text(0,.95,'a  Same context, one bypass, unchanged downstream computation',weight='bold',fontsize=7.3)
def arrow(a,b,col=GREY):s.annotate('',xy=b,xytext=a,arrowprops={'arrowstyle':'->','lw':.8,'color':col,'shrinkA':1,'shrinkB':1})
s.text(.00,.42,'Context',va='center');arrow((.115,.42),(.19,.42))
s.text(.20,.42,r'$h_\ell$',va='center',fontsize=9)
for yy,txt,c in [(.67,r'$h_\ell+\Delta_\ell(h_\ell)$',INK),(.17,r'$h_\ell$  (identity)',ORANGE)]:
    arrow((.25,.42),(.31,yy),c);s.text(.325,yy,txt,va='center',fontsize=8,color=c)
    arrow((.53,yy),(.57,yy),c);s.text(.59,yy,'Remaining blocks + head',fontsize=6.6,va='center')
    arrow((.87,yy),(.91,yy),c);s.text(.92,yy,'Top-1',fontsize=6.6,va='center')
f.text(.025,.738,r'$D_\ell(t)=\mathrm{mean}_i\,\mathbf{1}[\hat y_i\ne\hat y_i^{(-\ell)}]$     Teacher forcing; no adaptation',fontsize=7)
hm=100*np.array(H['Hella']['mean_matrix']); ranks=np.array(H['Hella']['pairwise']['rank'])
sel=(ranks<=2).astype(int)
f.text(.06,.682,'Pythia-160M / Hella: run-averaged across six training runs',fontsize=7,color=GREY)
head(f,.06,.643,'b','Response (%)');head(f,.375,.643,'c','Column mean')
head(f,.615,.643,'d','Layer ranks');head(f,.83,.643,'e','Bottom two')
a=ax(f,[.06,.16,.25,.46]);matrix(a,hm,0,70,annot=True,fontsize=6.6)
a.set(xticks=[0,1,2],xticklabels=['14k','72k','143k'],yticks=range(10),yticklabels=range(1,11),ylabel='Block identity')
c=ax(f,[.38,.36,.19,.26]);c.plot(np.array(H['Hella']['steps'])/1000,hm.mean(0),'o-',color=BLUE,lw=1.3,ms=3)
for i,(x,y) in enumerate(zip(np.array(H['Hella']['steps'])/1000,hm.mean(0))):
    c.annotate(f'{y:.2f}',(x,y),xytext=[(3,-11),(0,10),(-3,8)][i],
               textcoords='offset points',ha='left' if i==0 else 'right' if i==2 else 'center',fontsize=6.4)
c.set(xlim=(0,157),ylim=(25,42),xticks=[14,72,143],yticks=[25,30,35,40],xlabel='Step (thousands)',ylabel='Mean (%)')
f.text(.375,.213,r'$\bar D(t)=\frac{1}{10}\sum_\ell D_\ell(t)$',fontsize=8)
f.text(.375,.140,'Same 30 cells;\nthree derived views',fontsize=6.6,color=GREY)
a=ax(f,[.62,.16,.16,.46]);matrix(a,ranks,1,10,'Blues_r',annot=True,fmt='.0f')
a.set(xticks=range(3),xticklabels=['14k','72k','143k'],yticks=range(10),yticklabels=range(1,11))
a.tick_params(axis='x',labelsize=6.1);f.text(.62,.077,'1 = lowest response',fontsize=6.1,color=GREY)
a=ax(f,[.835,.16,.14,.46]);matrix(a,sel,0,1,ListedColormap(['#F0F3F5',BLUE]));
a.set(xticks=range(3),xticklabels=['14k','72k','143k'],yticks=range(10),yticklabels=range(1,11));a.tick_params(axis='x',labelsize=6.1)
for i,j in zip(*np.where(sel)):a.text(j,i,str(i+1),ha='center',va='center',color='white',fontsize=6.5)
f.text(.835,.077,'Filled = selected',fontsize=6.1,color=GREY)
cb(f,[.065,.082,.24,.012],'viridis',0,70,'Disagreement (%)',[0,35,70])
save(f,'fig1_dense',{'direct_response_cells':30,'underlying_run_response_cells':180,'derived_values':63,
 'dimensions':['block identity','checkpoint','response magnitude','rank','selection'],
 'note':'The run dimension is averaged and labeled, not displayed individually. Repeated ranks/selections are not new observations.'})

# FIGURE 2: every replicated response cell, not only the panel means.
f=start(6.0,'Pythia-160M replication at run, layer, and checkpoint resolution')
f.text(.025,.957,'Hella: 6 runs   |   Corrected WikiText-2: 5 runs   |   Three checkpoints per run',fontsize=7,color=GREY)
for j,(corpus,label) in enumerate([('Hella','Hella-derived text'),('WT2','Corrected WikiText-2')]):
    x=.065+j*.49;h=H[corpus];cube=100*np.array(h['cube']);mean=cube.mean(0)
    head(f,x,.915,chr(97+j),label)
    a=ax(f,[x,.724,.067,.158]);matrix(a,mean,0,70)
    a.set(xticks=[],yticks=[0,4,9],yticklabels=[1,5,10]);a.set_title('Mean',fontsize=6.5,pad=3)
    if j==0:a.set_ylabel('Block',labelpad=2)
    # Equal-sized individual-run strips with explicit gaps, no new checkpoints.
    gap=.007;w=.043;startx=x+.092
    for r,run in enumerate(h['runs']):
        a=ax(f,[startx+r*(w+gap),.724,w,.158]);matrix(a,cube[r],0,70)
        a.set(xticks=[],yticks=[]);a.set_title(str(run)+('*' if run in [6,8] else ''),fontsize=6.4,pad=3)
    f.text(x,.698,'Each strip: 14k, 72k, 143k',fontsize=6.3,color=GREY)
cb(f,[.30,.679,.40,.010],'viridis',0,70,'Disagreement (%) - common linear scale',[0,20,40,60,70])

head(f,.08,.606,'c','Early versus final: every run-block pair')
a=ax(f,[.085,.335,.365,.25]);a.plot([15,70],[15,70],color=GREY,lw=.8,ls='--',zorder=0)
for corpus,c,marker in [('Hella',BLUE,'o'),('WT2',ORANGE,'^')]:
    cube=100*np.array(H[corpus]['cube']);m=cube.mean(0)
    a.scatter(cube[:,:,0].ravel(),cube[:,:,-1].ravel(),s=9,facecolors='none',edgecolors=c,alpha=.50,lw=.6,marker=marker)
    a.scatter(m[:,0],m[:,-1],s=19,c=c,marker=marker,edgecolor='white',lw=.35,zorder=4)
a.text(50,47,r'$y=x$',fontsize=6.5,color=GREY)
a.set(xlim=(15,70),ylim=(15,70),xticks=[20,40,60],yticks=[20,40,60],xlabel='14k disagreement (%)',ylabel='143k disagreement (%)')
a.text(.03,.97,'Open: run-block\nFilled: run mean per block',transform=a.transAxes,va='top',fontsize=6.2)

head(f,.59,.606,'d','Paired change along depth')
a=ax(f,[.595,.335,.365,.25]);a.axhline(0,color=GREY,lw=.65)
for corpus,c,marker in [('Hella',BLUE,'o'),('WT2',ORANGE,'^')]:
    cube=100*np.array(H[corpus]['cube']);delta=cube[:,:,-1]-cube[:,:,0]
    for v in delta:a.plot(range(1,11),v,color=c,lw=.55,alpha=.28,marker=marker,ms=1.7)
    a.plot(range(1,11),delta.mean(0),color=c,lw=1.5,marker=marker,ms=2.5,label=corpus if corpus=='Hella' else 'WikiText-2')
a.set(xlim=(.5,10.5),ylim=(-1,21),xticks=[1,3,5,7,9,10],yticks=[0,5,10,15,20],xlabel='Block identity',ylabel='143k - 14k change (pp)')
a.legend(frameon=False,fontsize=6.5,loc='upper right',handlelength=1.4,borderpad=0)

head(f,.08,.263,'e','Checkpoint means retain run variation')
a=ax(f,[.085,.103,.365,.135]);steps=np.array(H['Hella']['steps'])/1000
for corpus,c,marker in [('Hella',BLUE,'o'),('WT2',ORANGE,'^')]:
    cube=100*np.array(H[corpus]['cube']);runmeans=cube.mean(1)
    for v in runmeans:a.plot(steps,v,color=c,lw=.65,alpha=.35)
    a.plot(steps,runmeans.mean(0),color=c,lw=1.6,marker=marker,ms=3)
a.set(xticks=[14,72,143],xlabel='Step (thousands)',ylim=(25,48),yticks=[25,35,45],ylabel='Mean (%)')

head(f,.59,.263,'f','Paired run-mean endpoint changes')
a=ax(f,[.595,.103,.365,.135]);a.axvline(0,color=GREY,lw=.65)
for j,(corpus,c) in enumerate([('Hella',BLUE),('WT2',ORANGE)]):
    h=H[corpus];y=1-j;d=h['run_delta_pp']
    for k,(run,v) in enumerate(zip(h['runs'],d)):
        a.scatter(v,y+.15+(.12 if k%2 else 0),s=15,facecolor=c if run in [6,8] else 'white',edgecolor=c,lw=.7)
    mean=np.mean(d);a.scatter(mean,y-.1,marker='D',s=18,color=c,zorder=4)
    if corpus=='Hella':
        lo,hi=h['frozen_intervals_pp']['endpoint'];a.errorbar(mean,y-.1,xerr=[[mean-lo],[hi-mean]],color=c,capsize=2,lw=.9)
    a.text(.5,y+.16,f'{len(d)}/{len(d)}',fontsize=6.5,color=c)
    a.text(12.35,y-.10,f'+{mean:.2f}',fontsize=6.5,color=c,ha='right',va='center')
a.set(xlim=(-.4,12.5),ylim=(-.35,1.55),yticks=[1,0],yticklabels=['Hella','WT2'],xticks=[0,4,8,12],xlabel='Change (pp)');a.spines['left'].set_visible(False)
f.text(.025,.030,'* Runs 6 and 8 are shared across text panels; filled circles in f. Diamonds: panel means.',fontsize=6.3,color=GREY)
f.text(.025,.011,'Hella 95% paired-run CI: [6.77, 8.85] pp. No WT2 CI. Layers are not independent training replications.',fontsize=6.3,color=GREY)
raw_cells=sum(np.asarray(v['cube']).size for v in H.values())
pair_count=sum(len(v['runs'])*len(v['blocks']) for v in H.values())
mean_cells=sum(np.asarray(v['mean_matrix']).size for v in H.values())
run_instances=sum(len(v['runs']) for v in H.values())
mean_pairs=sum(len(v['blocks']) for v in H.values())
total_marks=raw_cells+mean_cells+2*pair_count+2*mean_pairs+3*run_instances+6+run_instances+2
save(f,'fig2_dense',{'direct_run_response_cells':raw_cells,'run_mean_heatmap_cells':mean_cells,'run_block_endpoint_pairs':pair_count,
 'run_block_delta_points':pair_count,'unique_training_runs':len(set(H['Hella']['runs'])|set(H['WT2']['runs'])),'text_panel_run_instances':run_instances,
 'total_repeated_and_derived_marks':total_marks,'dimensions':['text panel','training run','block identity','checkpoint','response','paired change'],
 'note':'330 unique run-block-checkpoint measurements are directly visible; 702 counts repeated views too, never independent N.'})

# FIGURE 3: all 630 layer-checkpoint values; narrow empirical strips at actual progress.
f=start(4.9,'Five longitudinal response fields, no common temporal direction')
f.text(.025,.954,'One released trajectory per model; means above, full layerwise measurements below',fontsize=6.8,color=GREY)
xs=[.067+i*.175 for i in range(5)];w=.145
head(f,.025,.925,'a','Change in checkpoint mean (pp)')
for x,p in zip(xs,P):
    a=ax(f,[x,.720,w,.135]);change=100*(np.array(p['means'])-p['means'][0]);prog=100*np.array(p['progress']);c=ORANGE if change[-1]<0 else BLUE
    a.axhline(0,color=LIGHT,lw=.65);a.plot(prog,change,'o-',color=c,lw=1.1,ms=2)
    a.set(xlim=(0,108),ylim=(-3,8),yticks=[-2,0,4,8],xticks=[10,50,100]);a.tick_params(axis='x',labelbottom=False)
    if x!=xs[0]:a.tick_params(axis='y',labelleft=False)
    f.text(x,.895,p['model'].replace('SmolLM2-1.7B','SmolLM2 1.7B'),fontsize=6.8,weight='bold')
    f.text(x,.872,f'Initial {100*p["means"][0]:.3f}%',fontsize=6.2,color=GREY)
head(f,.025,.670,'b','Layer x checkpoint disagreement (%)')
for x,p in zip(xs,P):
    a=ax(f,[x,.302,w,.337]);m=100*np.array(p['matrix']);n=p['total_blocks'];depth=np.array(p['blocks'])/(n-1);prog=100*np.array(p['progress'])
    for j,xx in enumerate(prog):
        a.pcolormesh([xx-5,xx+5],np.r_[depth-.5/(n-1),depth[-1]+.5/(n-1)],m[:,j:j+1],
             cmap='viridis',vmin=0,vmax=100,edgecolors='none',rasterized=False)
    a.set(xlim=(0,108),ylim=(1,0),yticks=[0,.5,1],xticks=[10,50,100]);blank(a)
    if x!=xs[0]:a.tick_params(axis='y',labelleft=False)
    else:a.set_ylabel('Relative block depth',labelpad=3)
    a.text(.5,1.025,f'{len(p["blocks"])} blocks',ha='center',transform=a.transAxes,fontsize=6.2,color=GREY)
cb(f,[.943,.302,.012,.337],'viridis',0,100,'%',ticks=[0,25,50,75,100],orientation='vertical')
f.text(.49,.235,'Recorded within-stage progress (%)',ha='center',fontsize=6.7)
head(f,.025,.200,'c','Endpoint change from first sample (pp)')
a=ax(f,[xs[0],.075,xs[-1]+w-xs[0],.091]);a.axhline(0,color=GREY,lw=.7)
centers=[x+w/2 for x in xs];left=xs[0];right=xs[-1]+w
for center,p in zip(centers,P):
    xx=(center-left)/(right-left);d=p['endpoint_delta_pp'];c=ORANGE if d<0 else BLUE
    a.plot([xx,xx],[0,d],color=c,lw=1);a.scatter(xx,d,color=c,marker='v' if d<0 else 'o',s=16)
    a.annotate(f'{d:+.3f}',(xx,d),xytext=(0,4 if d>=0 else -10),textcoords='offset points',ha='center',fontsize=6.5,color=c)
a.set(xlim=(0,1),ylim=(-3,8),xticks=[],yticks=[0,8]);a.spines['bottom'].set_visible(False)
f.text(.025,.021,'Heatmap strips are observed checkpoints; gaps are unmeasured. OLMo progress refers to stage one.',fontsize=6.2,color=GREY)
f.text(.025,.003,'All heatmaps share a linear 0-100% scale. Relative depth = block index / (total blocks - 1).',fontsize=6.2,color=GREY)
save(f,'fig3_dense',{'direct_response_cells':sum(np.asarray(p['matrix']).size for p in P),'checkpoint_means':sum(len(p['progress']) for p in P),'endpoint_summaries':len(P),
 'total_repeated_and_derived_marks':sum(np.asarray(p['matrix']).size+len(p['progress'])+1 for p in P),'dimensions':['model','block depth','checkpoint/progress','absolute response','mean change'],
 'heatmap_range_percent':[0,100],'common_mean_change_ylim_pp':[-3,8],
 'note':'Five columns are five single trajectories, not five independent runs of a controlled model.'})

# FIGURE 4: pairwise temporal evidence, with no reverse-time reuse estimates.
f=start(6.6,'Temporal persistence across ordering, membership, and reuse cost')
f.text(.025,.958,'a-e: Pythia-160M / Hella, six-run mean profiles     f-g: released general-text trajectories',fontsize=6.5,color=GREY)
pw=H['Hella']['pairwise'];labels=['14k','72k','143k']
head(f,.067,.919,'a',r'Rank correspondence $\rho$')
a=ax(f,[.07,.717,.245,.181]);matrix(a,pw['spearman'],0,1,'viridis',True,'.2f',7)
a.set(xticks=range(3),xticklabels=labels,yticks=range(3),yticklabels=labels);a.tick_params(axis='x',labelrotation=35)

head(f,.403,.919,'b','Early / final responses')
a=ax(f,[.412,.717,.235,.181]);m=100*np.array(H['Hella']['mean_matrix'])
a.plot([20,65],[20,65],color=GREY,ls='--',lw=.65)
for i in range(10):
    c=BLUE if i+1 in [5,7] else ORANGE if i+1 in [8,9] else GREY
    a.scatter(m[i,0],m[i,-1],s=17,color=c,zorder=3)
    # Label only selection-relevant identities to avoid fabricated offsets in values.
    if i+1 in [5,7,8,9]:
        label_positions={5:(23,49),7:(22,24),8:(36,24),9:(44,33)}
        a.annotate(str(i+1),(m[i,0],m[i,-1]),xytext=label_positions[i+1],textcoords='data',color=c,fontsize=6.7,
                   arrowprops={'arrowstyle':'-','lw':.5,'color':c,'shrinkA':1,'shrinkB':2})
a.set(xlim=(20,65),ylim=(20,65),xticks=[20,40,60],yticks=[20,40,60],xlabel='14k response (%)',ylabel='143k response (%)');a.text(.03,.94,r'$\rho=0.867$',transform=a.transAxes,va='top',fontsize=6.6)

head(f,.761,.919,'c','Fixed-block ranks')
a=ax(f,[.79,.717,.166,.181]);matrix(a,pw['rank'],1,10,'Blues_r',True,'.0f',6.3)
for j,sets in enumerate(pw['selected']):
    for l in sets:a.add_patch(Rectangle((j-.5,l-1-.5),1,1,fill=False,edgecolor=ORANGE,lw=1.1))
a.set(xticks=range(3),xticklabels=labels,yticks=range(10),yticklabels=range(1,11));a.tick_params(axis='x',labelrotation=35)
f.text(.766,.665,'Outline: bottom two\n1 = lowest response',fontsize=6.1,color=GREY)

head(f,.067,.622,'d','Retained / selected')
a=ax(f,[.07,.443,.245,.160]);matrix(a,pw['retention_forward'],0,1,'Blues',False)
for i in range(3):
    for j in range(i,3):a.text(j,i,f'{round(pw["retention_forward"][i][j]*2)}/2',ha='center',va='center',fontsize=7,color='white' if pw['retention_forward'][i][j] else INK)
a.set(xticks=range(3),xticklabels=labels,yticks=range(3),yticklabels=labels)

head(f,.403,.622,'e','Forward reuse regret (pp)')
a=ax(f,[.412,.443,.235,.160]);matrix(a,pw['regret_pp_forward'],0,5,'YlOrBr',False)
for i in range(3):
    for j in range(i,3):a.text(j,i,f'{pw["regret_pp_forward"][i][j]:.2f}',ha='center',va='center',fontsize=7,color=INK)
a.set(xticks=range(3),xticklabels=labels,yticks=range(3),yticklabels=labels);a.tick_params(axis='y',labelleft=False)
f.text(.754,.588,'14k to 143k',weight='bold',fontsize=6.8)
f.text(.754,.559,'0.79 pp [0, 2.23]',fontsize=7.4)
a=ax(f,[.755,.486,.205,.043]);v=.78668;a.axvline(0,color=LIGHT,lw=.7)
a.errorbar(v,0,xerr=[[v],[2.22982-v]],fmt='o',color=INK,ms=3,capsize=2,lw=.9)
a.set(xlim=(-.1,2.65),ylim=(-1,1),yticks=[],xticks=[0,1,2]);a.spines['left'].set_visible(False)
f.text(.754,.431,'95% paired-run CI;\nboth sets reselected',fontsize=6.2,color=GREY)
f.text(.067,.399,'d-f: rows are sources, columns are targets. Gray reverse-time cells are not zeros; diagonal costs are zero.',fontsize=6.1,color=GREY)

head(f,.025,.366,'f','Every forward checkpoint-pair cost across released trajectories (pp)')
for x,p in zip(xs,P):
    a=ax(f,[x,.247,w,.096]);matrix(a,p['pairwise']['regret_pp_forward'],0,5,'YlOrBr',False)
    a.set(xticks=[0,2,4],xticklabels=['1','3','5'],yticks=[0,2,4],yticklabels=['1','3','5'])
    if x!=xs[0]:a.tick_params(axis='y',labelleft=False)
    a.set_title(p['model'].replace('SmolLM2-1.7B','SmolLM2 1.7B'),fontsize=6.2,pad=3)
    a.add_patch(Rectangle((3.5,-.5),1,1,fill=False,edgecolor=INK,lw=.8))
cb(f,[.95,.247,.011,.096],'YlOrBr',0,5,'pp',[0,5],orientation='vertical')
f.text(.067,.211,'Columns: target; rows: source. 1-5 index actual samples in Fig. 3. Outlined cell: first to final.',fontsize=6.1,color=GREY)

head(f,.025,.181,'g','Early-to-final comparison')
ys=np.arange(5)[::-1];a1=ax(f,[.325,.047,.155,.105]);a2=ax(f,[.564,.047,.145,.105]);a3=ax(f,[.791,.047,.168,.105])
for a in [a1,a2,a3]:a.set(ylim=(-.5,4.5),yticks=[]);a.spines['left'].set_visible(False)
a1.set(xlim=(0,1.6),xticks=[0,1]);a1.spines['bottom'].set_bounds(0,1)
a2.set(xlim=(0,1.6),xticks=[0,1]);a2.spines['bottom'].set_bounds(0,1)
a3.set(xlim=(-.12,4.5),xticks=[0,3]);a3.spines['bottom'].set_bounds(0,3)
for a,t in [(a1,r'Rank $\rho$'),(a2,'Retained / selected'),(a3,'Regret (pp)')]:a.set_title(t,fontsize=6.5,pad=4)
for y,p in zip(ys,P):
    pw2=p['pairwise'];rho=pw2['spearman'][0][-1];ret=pw2['retention_forward'][0][-1];cost=pw2['regret_pp_forward'][0][-1];k=pw2['k']
    f.text(.027,.047+(y+.5)/5*.105,p['model'],va='center',fontsize=6.6)
    a1.scatter(rho,y,s=11,color=BLUE);a1.text(1.1,y,f'{rho:.3f}',va='center',fontsize=6.4)
    a2.plot([0,ret],[y,y],color=LIGHT,lw=1.1);a2.scatter(ret,y,s=13,color=BLUE,marker='s');a2.text(1.10,y,f'{round(ret*k)}/{k}',va='center',fontsize=6.4)
    a3.plot([0,cost],[y,y],color=LIGHT,lw=1.1);a3.scatter(cost,y,s=11,color=INK);a3.text(cost+.28,y,f'{cost:.3f}',va='center',fontsize=6.2)
f.text(.025,.010,'Costs compare separate single-block bypasses, not joint pruning or task loss. Released panels have no run-level CIs.',fontsize=6.1,color=GREY)
save(f,'fig4_dense',{'hella_response_pairs':10,'hella_rank_cells':30,'hella_correlation_cells':9,
 'hella_forward_retention_cells_with_diagonal':6,'hella_forward_regret_cells_with_diagonal':6,
 'released_forward_regret_cells':50,'released_regret_diagonal_cells':25,'released_endpoint_metric_values':15,
 'total_repeated_and_derived_marks':152,'underlying_run_response_cells':180,'underlying_released_response_cells':630,
 'dimensions':['block identity','source checkpoint','target checkpoint','rank','selection retention','reuse cost','model'],
 'note':'Pairwise cells are correlated views of the same trajectories. Regret CI adds one existing interval; no new resampling.'})
(ROOT/'qa/DENSITY.json').write_text(json.dumps(METADATA,indent=2)+'\n')
(ROOT/'qa/LAYOUT_CHECK.json').write_text(json.dumps(LAYOUT,indent=2)+'\n')
print(json.dumps(LAYOUT,indent=2))


==> anc/source/dense/data/historical.json <==
{
  "Hella": {
    "model": "Pythia-160M",
    "runs": [
      1,
      4,
      6,
      7,
      8,
      9
    ],
    "steps": [
      14000,
      72000,
      143000
    ],
    "blocks": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10
    ],
    "total_blocks": 12,
    "cube": [
      [
        [
          0.3023003472222222,
          0.36740451388888884,
          0.38910590277777773
        ],
        [
          0.3200954861111111,
          0.3600260416666667,
          0.40798611111111116
        ],
        [
          0.5653211805555556,
          0.53515625,
          0.5753038194444444
        ],
        [
          0.2938368055555555,
          0.2777777777777778,
          0.2996961805555556
        ],
        [
          0.2536892361111111,
          0.259765625,
          0.279296875
        ],
        [
          0.2942708333333333,
          0.30729166666666663,
          0.39691840277777773
        ],
        [
          0.2309027777777778,
          0.2662760416666667,
          0.2712673611111111
        ],
        [
          0.244140625,
          0.2914496527777778,
          0.2573784722222222
        ],
        [
          0.2810329861111111,
          0.33203125,
          0.298828125
        ],
        [
          0.3003472222222222,
          0.3081597222222222,
          0.4424913194444444
        ]
      ],
      [
        [
          0.2836371527777778,
          0.38129340277777773,
          0.4108072916666667
        ],
        [
          0.4110243055555555,
          0.44900173611111116,
          0.4657118055555555
        ],
        [
          0.2643229166666667,
          0.3075086805555555,
          0.3506944444444445
        ],
        [
          0.3606770833333333,
          0.4364149305555555,
          0.4832899305555555
        ],
        [
          0.23328993055555558,
          0.2649739583333333,
          0.2918836805555555
        ],
        [
          0.2996961805555555,
          0.3311631944444445,
          0.4168836805555555
        ],
        [
          0.20681423611111108,
          0.248046875,
          0.28515625
        ],
        [
          0.21028645833333334,
          0.2560763888888889,
          0.2638888888888889
        ],
        [
          0.2508680555555556,
          0.3407118055555556,
          0.31901041666666663
        ],
        [
          0.26605902777777773,
          0.2970920138888889,
          0.4229600694444445
        ]
      ],
      [
        [
          0.3166232638888889,
          0.34331597222222215,
          0.3489583333333333
        ],
        [
          0.2990451388888889,
          0.3088107638888889,
          0.3409288194444445
        ],
        [
          0.30815972222222227,
          0.32573784722222227,
          0.37478298611111116
        ],
        [
          0.49066840277777785,
          0.5616319444444444,
          0.611111111111111
        ],
        [
          0.24370659722222224,
          0.2575954861111111,
          0.361328125
        ],
        [
          0.24045138888888892,
          0.2378472222222222,
          0.2684461805555555
        ],
        [
          0.2682291666666667,
          0.330078125,
          0.37152777777777785
        ],
        [
          0.23936631944444445,
          0.2986111111111111,
          0.2786458333333333
        ],
        [
          0.24001736111111113,
          0.2947048611111111,
          0.2868923611111111
        ],
        [
          0.2588975694444445,
          0.2888454861111111,
          0.4479166666666667
        ]
      ],
      [
        [
          0.3276909722222222,
          0.37717013888888884,
          0.3899739583333333
        ],
        [
          0.375,
          0.4092881944444445,
          0.4602864583333333
        ],
        [
          0.44162326388888884,
          0.4852430555555556,
          0.5084635416666667
        ],
        [
          0.3092447916666667,
          0.2981770833333333,
          0.3454861111111111
        ],
        [
          0.23177083333333334,
          0.2502170138888889,
          0.30902777777777773
        ],
        [
          0.23459201388888887,
          0.2838541666666667,
          0.365234375
        ],
        [
          0.20052083333333334,
          0.23958333333333334,
          0.2667100694444444
        ],
        [
          0.2521701388888889,
          0.3146701388888889,
          0.3565538194444444
        ],
        [
          0.24327256944444445,
          0.333984375,
          0.3001302083333333
        ],
        [
          0.2309027777777778,
          0.28081597222222227,
          0.3873697916666667
        ]
      ],
      [
        [
          0.2788628472222222,
          0.3606770833333333,
          0.3878038194444445
        ],
        [
          0.3283420138888889,
          0.3409288194444445,
          0.39040798611111116
        ],
        [
          0.3409288194444445,
          0.35785590277777785,
          0.43576388888888884
        ],
        [
          0.49262152777777773,
          0.501953125,
          0.5418836805555556
        ],
        [
          0.23111979166666666,
          0.23849826388888887,
          0.298828125
        ],
        [
          0.2280815972222222,
          0.2866753472222222,
          0.3561197916666667
        ],
        [
          0.2241753472222222,
          0.2725694444444445,
          0.294921875
        ],
        [
          0.2669270833333333,
          0.3404947916666667,
          0.36349826388888884
        ],
        [
          0.23546006944444445,
          0.2686631944444445,
          0.3064236111111111
        ],
        [
          0.2693142361111111,
          0.2719184027777778,
          0.43793402777777785
        ]
      ],
      [
        [
          0.2977430555555555,
          0.3741319444444444,
          0.38628472222222227
        ],
        [
          0.3079427083333333,
          0.3739149305555555,
          0.41970486111111116
        ],
        [
          0.517578125,
          0.507595486111111,
          0.5403645833333334
        ],
        [
          0.2671440972222222,
          0.26215277777777773,
          0.3075086805555556
        ],
        [
          0.24522569444444442,
          0.2795138888888889,
          0.3448350694444445
        ],
        [
          0.2387152777777778,
          0.2504340277777778,
          0.2884114583333333
        ],
        [
          0.25716145833333337,
          0.3305121527777778,
          0.33420138888888884
        ],
        [
          0.22786458333333337,
          0.2825520833333333,
          0.2810329861111111
        ],
        [
          0.24392361111111113,
          0.2927517361111111,
          0.3023003472222222
        ],
        [
          0.271484375,
          0.2732204861111111,
          0.4244791666666667
        ]
      ]
    ],
    "mean_matrix": [
      [
        0.3011429398148148,
        0.3673321759259259,
        0.3854890046296296
      ],
      [
        0.3402416087962963,
        0.3736617476851852,
        0.4141710069444444
      ],
      [
        0.40632233796296297,
        0.41984953703703703,
        0.4642288773148148
      ],
      [
        0.3690321180555556,
        0.3896846064814814,
        0.4314959490740741
      ],
      [
        0.23980034722222224,
        0.2584273726851852,
        0.3141999421296296
      ],
      [
        0.2559678819444444,
        0.2828776041666667,
        0.34866898148148145
      ],
      [
        0.2313006365740741,
        0.28117766203703703,
        0.3039641203703704
      ],
      [
        0.24012586805555558,
        0.2973090277777778,
        0.3001663773148148
      ],
      [
        0.249095775462963,
        0.31047453703703703,
        0.3022641782407407
      ],
      [
        0.26616753472222227,
        0.28667534722222227,
        0.42719184027777773
      ]
    ],
    "means_percent": [
      28.991970486111118,
      32.67469618055556,
      36.91840277777778
    ],
    "run_delta_pp": [
      5.323350694444439,
      9.23611111111111,
      7.853732638888888,
      8.424479166666664,
      9.177517361111104,
      7.543402777777775
    ],
    "pairwise": {
      "rank": [
        [
          7.0,
          7.0,
          6.0
        ],
        [
          8.0,
          8.0,
          7.0
        ],
        [
          10.0,
          10.0,
          10.0
        ],
        [
          9.0,
          9.0,
          9.0
        ],
        [
          2.0,
          1.0,
          4.0
        ],
        [
          5.0,
          3.0,
          5.0
        ],
        [
          1.0,
          2.0,
          3.0
        ],
        [
          3.0,
          5.0,
          1.0
        ],
        [
          4.0,
          6.0,
          2.0
        ],
        [
          6.0,
          4.0,
          8.0
        ]
      ],
      "spearman": [
        [
          0.9999999999999999,
          0.8909090909090909,
          0.8666666666666665
        ],
        [
          0.8909090909090909,
          0.9999999999999999,
          0.6121212121212121
        ],
        [
          0.8666666666666665,
          0.6121212121212121,
          0.9999999999999999
        ]
      ],
      "retention_forward": [
        [
          1.0,
          1.0,
          0.0
        ],
        [
          null,
          1.0,
          0.0
        ],
        [
          null,
          null,
          1.0
        ]
      ],
      "regret_pp_forward": [
        [
          0.0,
          0.0,
          0.786675347222221
        ],
        [
          null,
          0.0,
          0.786675347222221
        ],
        [
          null,
          null,
          0.0
        ]
      ],
      "k": 2,
      "selected": [
        [
          7,
          5
        ],
        [
          5,
          7
        ],
        [
          8,
          9
        ]
      ]
    },
    "frozen_intervals_pp": {
      "endpoint": [
        6.76722,
        8.85091
      ],
      "regret": [
        0,
        2.22982
      ]
    }
  },
  "WT2": {
    "model": "Pythia-160M",
    "runs": [
      2,
      3,
      5,
      6,
      8
    ],
    "steps": [
      14000,
      72000,
      143000
    ],
    "blocks": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10
    ],
    "total_blocks": 12,
    "cube": [
      [
        [
          0.4045138888888889,
          0.4835069444444444,
          0.5184461805555556
        ],
        [
          0.4437934027777778,
          0.5021701388888888,
          0.5544704861111112
        ],
        [
          0.4761284722222222,
          0.4963107638888889,
          0.5811631944444444
        ],
        [
          0.2957899305555556,
          0.3094618055555556,
          0.3532986111111111
        ],
        [
          0.3198784722222222,
          0.34375,
          0.4192708333333333
        ],
        [
          0.259765625,
          0.30078125,
          0.3487413194444444
        ],
        [
          0.2903645833333333,
          0.3435329861111111,
          0.4346788194444444
        ],
        [
          0.3103298611111111,
          0.3546006944444444,
          0.3713107638888889
        ],
        [
          0.2803819444444444,
          0.3415798611111111,
          0.3311631944444444
        ],
        [
          0.3068576388888889,
          0.3708767361111111,
          0.4926215277777778
        ]
      ],
      [
        [
          0.4357638888888889,
          0.4557291666666667,
          0.4637586805555556
        ],
        [
          0.3962673611111111,
          0.4646267361111111,
          0.5010850694444444
        ],
        [
          0.5718315972222222,
          0.6501736111111112,
          0.6540798611111112
        ],
        [
          0.3693576388888889,
          0.3645833333333333,
          0.4164496527777778
        ],
        [
          0.2894965277777778,
          0.3042534722222222,
          0.3773871527777778
        ],
        [
          0.3211805555555556,
          0.35546875,
          0.4073350694444444
        ],
        [
          0.2801649305555556,
          0.3116319444444444,
          0.3270399305555556
        ],
        [
          0.2543402777777778,
          0.3422309027777778,
          0.3513454861111111
        ],
        [
          0.2805989583333333,
          0.3111979166666667,
          0.310546875
        ],
        [
          0.2981770833333333,
          0.3634982638888889,
          0.4837239583333333
        ]
      ],
      [
        [
          0.4190538194444444,
          0.4503038194444444,
          0.4813368055555556
        ],
        [
          0.4055989583333333,
          0.4576822916666667,
          0.5212673611111112
        ],
        [
          0.3797743055555556,
          0.3947482638888889,
          0.4526909722222222
        ],
        [
          0.4314236111111111,
          0.4474826388888889,
          0.5308159722222222
        ],
        [
          0.2866753472222222,
          0.2977430555555556,
          0.3678385416666667
        ],
        [
          0.2903645833333333,
          0.3153211805555556,
          0.3572048611111111
        ],
        [
          0.3348524305555556,
          0.3845486111111111,
          0.4151475694444444
        ],
        [
          0.3092447916666667,
          0.3778211805555556,
          0.3713107638888889
        ],
        [
          0.2860243055555556,
          0.3298611111111111,
          0.3528645833333333
        ],
        [
          0.294921875,
          0.3229166666666667,
          0.4539930555555556
        ]
      ],
      [
        [
          0.4153645833333333,
          0.4264322916666667,
          0.4357638888888889
        ],
        [
          0.3715277777777778,
          0.3899739583333333,
          0.43359375
        ],
        [
          0.3723958333333333,
          0.4290364583333333,
          0.4709201388888889
        ],
        [
          0.5431857638888888,
          0.6697048611111112,
          0.6875
        ],
        [
          0.2799479166666667,
          0.3088107638888889,
          0.4338107638888889
        ],
        [
          0.24283854166666666,
          0.2697482638888889,
          0.322265625
        ],
        [
          0.3131510416666667,
          0.3589409722222222,
          0.4405381944444444
        ],
        [
          0.2907986111111111,
          0.3715277777777778,
          0.3580729166666667
        ],
        [
          0.2764756944444444,
          0.3383246527777778,
          0.357421875
        ],
        [
          0.30859375,
          0.3263888888888889,
          0.4921875
        ]
      ],
      [
        [
          0.3411458333333333,
          0.439453125,
          0.4231770833333333
        ],
        [
          0.3856336805555556,
          0.4229600694444444,
          0.4485677083333333
        ],
        [
          0.3901909722222222,
          0.4344618055555556,
          0.4869791666666667
        ],
        [
          0.5720486111111112,
          0.6208767361111112,
          0.6848958333333334
        ],
        [
          0.2771267361111111,
          0.3053385416666667,
          0.345703125
        ],
        [
          0.2549913194444444,
          0.3146701388888889,
          0.3548177083333333
        ],
        [
          0.2990451388888889,
          0.3346354166666667,
          0.3845486111111111
        ],
        [
          0.3131510416666667,
          0.4155815972222222,
          0.4401041666666667
        ],
        [
          0.263671875,
          0.3020833333333333,
          0.3411458333333333
        ],
        [
          0.3092447916666667,
          0.3053385416666667,
          0.443359375
        ]
      ]
    ],
    "mean_matrix": [
      [
        0.40316840277777777,
        0.4510850694444445,
        0.4644965277777778
      ],
      [
        0.4005642361111111,
        0.44748263888888895,
        0.4917968750000001
      ],
      [
        0.43806423611111106,
        0.48094618055555555,
        0.5291666666666666
      ],
      [
        0.4423611111111111,
        0.482421875,
        0.5345920138888889
      ],
      [
        0.290625,
        0.3119791666666667,
        0.3888020833333333
      ],
      [
        0.273828125,
        0.31119791666666663,
        0.35807291666666663
      ],
      [
        0.303515625,
        0.3466579861111111,
        0.400390625
      ],
      [
        0.2955729166666667,
        0.37235243055555556,
        0.37842881944444445
      ],
      [
        0.2774305555555555,
        0.324609375,
        0.3386284722222222
      ],
      [
        0.3035590277777778,
        0.3378038194444445,
        0.4731770833333334
      ]
    ],
    "means_percent": [
      34.28689236111111,
      38.66536458333333,
      43.57552083333333
    ],
    "run_delta_pp": [
      10.173611111111109,
      7.955729166666659,
      8.665364583333341,
      10.177951388888884,
      9.470486111111104
    ],
    "pairwise": {
      "rank": [
        [
          8.0,
          8.0,
          6.0
        ],
        [
          7.0,
          7.0,
          8.0
        ],
        [
          9.0,
          9.0,
          9.0
        ],
        [
          10.0,
          10.0,
          10.0
        ],
        [
          3.0,
          2.0,
          4.0
        ],
        [
          1.0,
          1.0,
          2.0
        ],
        [
          5.0,
          5.0,
          5.0
        ],
        [
          4.0,
          6.0,
          3.0
        ],
        [
          2.0,
          3.0,
          1.0
        ],
        [
          6.0,
          4.0,
          7.0
        ]
      ],
      "spearman": [
        [
          0.9999999999999999,
          0.9393939393939393,
          0.9393939393939393
        ],
        [
          0.9393939393939393,
          0.9999999999999999,
          0.8060606060606059
        ],
        [
          0.9393939393939393,
          0.8060606060606059,
          0.9999999999999999
        ]
      ],
      "retention_forward": [
        [
          1.0,
          0.5,
          1.0
        ],
        [
          null,
          1.0,
          0.5
        ],
        [
          null,
          null,
          1.0
        ]
      ],
      "regret_pp_forward": [
        [
          0.0,
          0.6315104166666641,
          0.0
        ],
        [
          null,
          0.0,
          2.5086805555555536
        ],
        [
          null,
          null,
          0.0
        ]
      ],
      "k": 2,
      "selected": [
        [
          6,
          9
        ],
        [
          6,
          5
        ],
        [
          9,
          6
        ]
      ]
    }
  }
}


==> anc/source/dense/data/released_general.json <==
[
  {
    "key": "OLMo-2-0425-1B",
    "repository": "allenai/OLMo-2-0425-1B",
    "domain": "general",
    "training_runs": 1,
    "blocks": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14
    ],
    "total_blocks": 16,
    "progress": [
      0.09961417855789079,
      0.2516568721462504,
      0.4980708927894539,
      0.7497277649357043,
      1.0
    ],
    "revisions": [
      "stage1-step190000-tokens399B",
      "stage1-step480000-tokens1007B",
      "stage1-step950000-tokens1993B",
      "stage1-step1430000-tokens2999B",
      "stage1-step1907359-tokens4001B"
    ],
    "matrix": [
      [
        0.2888454861111111,
        0.2699652777777778,
        0.3116319444444444,
        0.3404947916666667,
        0.40625
      ],
      [
        0.21006944444444445,
        0.1987847222222222,
        0.2708333333333333,
        0.2779947916666667,
        0.3224826388888889
      ],
      [
        0.2628038194444444,
        0.3131510416666667,
        0.232421875,
        0.24110243055555555,
        0.259765625
      ],
      [
        0.287109375,
        0.2131076388888889,
        0.19813368055555555,
        0.2152777777777778,
        0.2463107638888889
      ],
      [
        0.27734375,
        0.2578125,
        0.2673611111111111,
        0.2934027777777778,
        0.2947048611111111
      ],
      [
        0.20572916666666666,
        0.19249131944444445,
        0.16861979166666666,
        0.18098958333333334,
        0.17903645833333334
      ],
      [
        0.1929253472222222,
        0.21766493055555555,
        0.18467881944444445,
        0.21006944444444445,
        0.2055121527777778
      ],
      [
        0.1877170138888889,
        0.177734375,
        0.17664930555555555,
        0.1662326388888889,
        0.1762152777777778
      ],
      [
        0.2341579861111111,
        0.24913194444444445,
        0.2510850694444444,
        0.265625,
        0.2688802083333333
      ],
      [
        0.22786458333333334,
        0.20008680555555555,
        0.22981770833333334,
        0.2406684027777778,
        0.24479166666666666
      ],
      [
        0.2358940972222222,
        0.22569444444444445,
        0.2456597222222222,
        0.2465277777777778,
        0.2610677083333333
      ],
      [
        0.24153645833333334,
        0.23763020833333334,
        0.2506510416666667,
        0.2573784722222222,
        0.2745225694444444
      ],
      [
        0.2528211805555556,
        0.22916666666666666,
        0.2443576388888889,
        0.2545572916666667,
        0.2673611111111111
      ],
      [
        0.2942708333333333,
        0.2717013888888889,
        0.2803819444444444,
        0.3046875,
        0.32421875
      ]
    ],
    "means": [
      0.24279203869047625,
      0.2324373759920635,
      0.23659164186507933,
      0.24964347718253968,
      0.266508556547619
    ],
    "endpoint_delta_pp": 2.3716517857142767,
    "pairwise": {
      "rank": [
        [
          13.0,
          12.0,
          14.0,
          14.0,
          14.0
        ],
        [
          4.0,
          3.0,
          12.0,
          11.0,
          12.0
        ],
        [
          10.0,
          14.0,
          6.0,
          6.0,
          6.0
        ],
        [
          12.0,
          5.0,
          4.0,
          4.0,
          5.0
        ],
        [
          11.0,
          11.0,
          11.0,
          12.0,
          11.0
        ],
        [
          3.0,
          2.0,
          1.0,
          2.0,
          2.0
        ],
        [
          2.0,
          6.0,
          3.0,
          3.0,
          3.0
        ],
        [
          1.0,
          1.0,
          2.0,
          1.0,
          1.0
        ],
        [
          6.0,
          10.0,
          10.0,
          10.0,
          9.0
        ],
        [
          5.0,
          4.0,
          5.0,
          5.0,
          4.0
        ],
        [
          7.0,
          7.0,
          8.0,
          7.0,
          7.0
        ],
        [
          8.0,
          9.0,
          9.0,
          9.0,
          10.0
        ],
        [
          9.0,
          8.0,
          7.0,
          8.0,
          8.0
        ],
        [
          14.0,
          13.0,
          13.0,
          13.0,
          13.0
        ]
      ],
      "spearman": [
        [
          1.0,
          0.7714285714285714,
          0.6175824175824175,
          0.665934065934066,
          0.6747252747252748
        ],
        [
          0.7714285714285714,
          1.0,
          0.6395604395604396,
          0.6835164835164835,
          0.6483516483516484
        ],
        [
          0.6175824175824175,
          0.6395604395604396,
          1.0,
          0.9868131868131869,
          0.9824175824175824
        ],
        [
          0.665934065934066,
          0.6835164835164835,
          0.9868131868131869,
          1.0,
          0.9868131868131869
        ],
        [
          0.6747252747252748,
          0.6483516483516484,
          0.9824175824175824,
          0.9868131868131869,
          1.0
        ]
      ],
      "retention_forward": [
        [
          1.0,
          0.6666666666666666,
          1.0,
          1.0,
          1.0
        ],
        [
          null,
          1.0,
          0.6666666666666666,
          0.6666666666666666,
          0.6666666666666666
        ],
        [
          null,
          null,
          1.0,
          1.0,
          1.0
        ],
        [
          null,
          null,
          null,
          1.0,
          1.0
        ],
        [
          null,
          null,
          null,
          null,
          1.0
        ]
      ],
      "regret_pp_forward": [
        [
          0.0,
          0.629340277777779,
          0.0,
          5.551115123125783e-15,
          0.0
        ],
        [
          null,
          0.0,
          2.8718171296296306,
          2.2641782407407414,
          3.8990162037037033
        ],
        [
          null,
          null,
          0.0,
          0.0,
          0.0
        ],
        [
          null,
          null,
          null,
          0.0,
          0.0
        ],
        [
          null,
          null,
          null,
          null,
          0.0
        ]
      ],
      "k": 3,
      "selected": [
        [
          8,
          7,
          6
        ],
        [
          8,
          6,
          2
        ],
        [
          6,
          8,
          7
        ],
        [
          8,
          6,
          7
        ],
        [
          8,
          6,
          7
        ]
      ]
    },
    "cells": [
      {
        "cell": "OLMo-2-0425-1B__stage1-step190000-tokens399B",
        "revision": "stage1-step190000-tokens399B",
        "progress": 0.09961417855789079,
        "training_step": 190000,
        "shape": [
          14,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-0425-1B__stage1-step480000-tokens1007B",
        "revision": "stage1-step480000-tokens1007B",
        "progress": 0.2516568721462504,
        "training_step": 480000,
        "shape": [
          14,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-0425-1B__stage1-step950000-tokens1993B",
        "revision": "stage1-step950000-tokens1993B",
        "progress": 0.4980708927894539,
        "training_step": 950000,
        "shape": [
          14,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-0425-1B__stage1-step1430000-tokens2999B",
        "revision": "stage1-step1430000-tokens2999B",
        "progress": 0.7497277649357043,
        "training_step": 1430000,
        "shape": [
          14,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-0425-1B__stage1-step1907359-tokens4001B",
        "revision": "stage1-step1907359-tokens4001B",
        "progress": 1.0,
        "training_step": 1907359,
        "shape": [
          14,
          18,
          256
        ],
        "positions_per_block": 4608
      }
    ],
    "source": "../../data/broad/profiles.csv#panel=OLMo-2-0425-1B",
    "model": "OLMo-2 1B"
  },
  {
    "key": "OLMo-2-1124-7B",
    "repository": "allenai/OLMo-2-1124-7B",
    "domain": "general",
    "training_runs": 1,
    "blocks": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30
    ],
    "total_blocks": 32,
    "progress": [
      0.10014580367545868,
      0.24982609088931626,
      0.4996521817786325,
      0.7494782726679489,
      1.0
    ],
    "revisions": [
      "stage1-step93000-tokens391B",
      "stage1-step232000-tokens974B",
      "stage1-step464000-tokens1947B",
      "stage1-step696000-tokens2920B",
      "stage1-step928646-tokens3896B"
    ],
    "matrix": [
      [
        0.3747829861111111,
        0.19140625,
        0.1714409722222222,
        0.173828125,
        0.18467881944444445
      ],
      [
        0.2133246527777778,
        0.1506076388888889,
        0.1384548611111111,
        0.1325954861111111,
        0.1488715277777778
      ],
      [
        0.3578559027777778,
        0.1501736111111111,
        0.1564670138888889,
        0.1599392361111111,
        0.16666666666666666
      ],
      [
        0.1662326388888889,
        0.1440972222222222,
        0.1213107638888889,
        0.12434895833333333,
        0.138671875
      ],
      [
        0.16796875,
        0.1408420138888889,
        0.1328125,
        0.13932291666666666,
        0.15125868055555555
      ],
      [
        0.1831597222222222,
        0.1566840277777778,
        0.1564670138888889,
        0.1599392361111111,
        0.1733940972222222
      ],
      [
        0.1460503472222222,
        0.1208767361111111,
        0.1325954861111111,
        0.123046875,
        0.1388888888888889
      ],
      [
        0.14583333333333334,
        0.1325954861111111,
        0.12391493055555555,
        0.11588541666666667,
        0.1286892361111111
      ],
      [
        0.1193576388888889,
        0.11653645833333333,
        0.10047743055555555,
        0.09852430555555555,
        0.1032986111111111
      ],
      [
        0.11848958333333333,
        0.12196180555555555,
        0.11219618055555555,
        0.11762152777777778,
        0.11610243055555555
      ],
      [
        0.11827256944444445,
        0.10199652777777778,
        0.103515625,
        0.1072048611111111,
        0.11631944444444445
      ],
      [
        0.12261284722222222,
        0.1052517361111111,
        0.10026041666666667,
        0.09375,
        0.09852430555555555
      ],
      [
        0.1091579861111111,
        0.09266493055555555,
        0.08875868055555555,
        0.09852430555555555,
        0.0900607638888889
      ],
      [
        0.1091579861111111,
        0.10980902777777778,
        0.09266493055555555,
        0.09657118055555555,
        0.10611979166666667
      ],
      [
        0.11197916666666667,
        0.11328125,
        0.1072048611111111,
        0.11588541666666667,
        0.115234375
      ],
      [
        0.1228298611111111,
        0.1252170138888889,
        0.12413194444444445,
        0.12391493055555555,
        0.13736979166666666
      ],
      [
        0.12065972222222222,
        0.12000868055555555,
        0.12565104166666666,
        0.1310763888888889,
        0.1323784722222222
      ],
      [
        0.11848958333333333,
        0.11393229166666667,
        0.11284722222222222,
        0.1208767361111111,
        0.12239583333333333
      ],
      [
        0.1150173611111111,
        0.11328125,
        0.11979166666666667,
        0.12565104166666666,
        0.12565104166666666
      ],
      [
        0.12456597222222222,
        0.1293402777777778,
        0.1371527777777778,
        0.1401909722222222,
        0.1443142361111111
      ],
      [
        0.11046006944444445,
        0.11263020833333333,
        0.1174045138888889,
        0.12196180555555555,
        0.1345486111111111
      ],
      [
        0.10481770833333333,
        0.11067708333333333,
        0.10416666666666667,
        0.11588541666666667,
        0.1228298611111111
      ],
      [
        0.12174479166666667,
        0.10611979166666667,
        0.11610243055555555,
        0.11328125,
        0.126953125
      ],
      [
        0.0954861111111111,
        0.1052517361111111,
        0.09635416666666667,
        0.11458333333333333,
        0.1111111111111111
      ],
      [
        0.10221354166666667,
        0.10308159722222222,
        0.11263020833333333,
        0.11089409722222222,
        0.1189236111111111
      ],
      [
        0.10004340277777778,
        0.09309895833333333,
        0.10243055555555555,
        0.10850694444444445,
        0.11762152777777778
      ],
      [
        0.11219618055555555,
        0.10611979166666667,
        0.0959201388888889,
        0.10221354166666667,
        0.11588541666666667
      ],
      [
        0.10850694444444445,
        0.11089409722222222,
        0.10394965277777778,
        0.10481770833333333,
        0.1076388888888889
      ],
      [
        0.1564670138888889,
        0.146484375,
        0.13194444444444445,
        0.1349826388888889,
        0.14149305555555555
      ],
      [
        0.19270833333333334,
        0.18619791666666666,
        0.1814236111111111,
        0.1916232638888889,
        0.19639756944444445
      ]
    ],
    "means": [
      0.1456814236111111,
      0.12437065972222222,
      0.12068142361111112,
      0.12391493055555557,
      0.1310763888888889
    ],
    "endpoint_delta_pp": -1.4605034722222214,
    "pairwise": {
      "rank": [
        [
          30.0,
          30.0,
          29.0,
          29.0,
          29.0
        ],
        [
          28.0,
          27.0,
          26.0,
          23.0,
          25.0
        ],
        [
          29.0,
          26.0,
          27.5,
          27.5,
          27.0
        ],
        [
          24.0,
          24.0,
          18.0,
          20.0,
          21.0
        ],
        [
          25.0,
          23.0,
          24.0,
          25.0,
          26.0
        ],
        [
          26.0,
          28.0,
          27.5,
          27.5,
          28.0
        ],
        [
          22.0,
          18.0,
          23.0,
          18.0,
          22.0
        ],
        [
          21.0,
          22.0,
          19.0,
          13.0,
          17.0
        ],
        [
          15.0,
          16.0,
          6.0,
          3.5,
          3.0
        ],
        [
          13.5,
          19.0,
          12.0,
          15.0,
          9.0
        ],
        [
          12.0,
          3.0,
          8.0,
          7.0,
          10.0
        ],
        [
          18.0,
          5.5,
          5.0,
          1.0,
          2.0
        ],
        [
          6.5,
          1.0,
          1.0,
          3.5,
          1.0
        ],
        [
          6.5,
          9.0,
          2.0,
          2.0,
          4.0
        ],
        [
          9.0,
          13.5,
          11.0,
          13.0,
          7.0
        ],
        [
          19.0,
          20.0,
          20.0,
          19.0,
          20.0
        ],
        [
          16.0,
          17.0,
          21.0,
          22.0,
          18.0
        ],
        [
          13.5,
          15.0,
          14.0,
          16.0,
          13.0
        ],
        [
          11.0,
          13.5,
          17.0,
          21.0,
          15.0
        ],
        [
          20.0,
          21.0,
          25.0,
          26.0,
          24.0
        ],
        [
          8.0,
          12.0,
          16.0,
          17.0,
          19.0
        ],
        [
          4.0,
          10.0,
          10.0,
          13.0,
          14.0
        ],
        [
          17.0,
          7.5,
          15.0,
          10.0,
          16.0
        ],
        [
          1.0,
          5.5,
          4.0,
          11.0,
          6.0
        ],
        [
          3.0,
          4.0,
          13.0,
          9.0,
          12.0
        ],
        [
          2.0,
          2.0,
          7.0,
          8.0,
          11.0
        ],
        [
          10.0,
          7.5,
          3.0,
          5.0,
          8.0
        ],
        [
          5.0,
          11.0,
          9.0,
          6.0,
          5.0
        ],
        [
          23.0,
          25.0,
          22.0,
          24.0,
          23.0
        ],
        [
          27.0,
          29.0,
          30.0,
          30.0,
          30.0
        ]
      ],
      "spearman": [
        [
          1.0,
          0.8696716804001953,
          0.8276399294588305,
          0.7289023212215131,
          0.7846017105683939
        ],
        [
          0.8696716804001953,
          1.0,
          0.8742488531693976,
          0.8535798271565341,
          0.8214087472235989
        ],
        [
          0.8276399294588305,
          0.8742488531693976,
          1.0,
          0.9424469900290998,
          0.9611747751100171
        ],
        [
          0.728902321221513,
          0.8535798271565341,
          0.9424469900290997,
          1.0,
          0.9349957561578439
        ],
        [
          0.7846017105683939,
          0.8214087472235989,
          0.9611747751100171,
          0.934995756157844,
          1.0
        ]
      ],
      "retention_forward": [
        [
          1.0,
          0.6666666666666666,
          0.3333333333333333,
          0.3333333333333333,
          0.5
        ],
        [
          null,
          1.0,
          0.5,
          0.3333333333333333,
          0.5
        ],
        [
          null,
          null,
          1.0,
          0.8333333333333334,
          0.8333333333333334
        ],
        [
          null,
          null,
          null,
          1.0,
          0.8333333333333334
        ],
        [
          null,
          null,
          null,
          null,
          1.0
        ]
      ],
      "regret_pp_forward": [
        [
          0.0,
          0.23871527777777762,
          0.5642361111111105,
          0.9801793981481483,
          0.8572048611111077
        ],
        [
          null,
          0.0,
          0.4918981481481455,
          0.6510416666666657,
          0.596788194444442
        ],
        [
          null,
          null,
          0.0,
          0.16276041666666852,
          0.13744212962962798
        ],
        [
          null,
          null,
          null,
          0.0,
          0.07957175925925597
        ],
        [
          null,
          null,
          null,
          null,
          0.0
        ]
      ],
      "k": 6,
      "selected": [
        [
          24,
          26,
          25,
          22,
          28,
          13
        ],
        [
          13,
          26,
          11,
          25,
          12,
          24
        ],
        [
          13,
          14,
          27,
          24,
          12,
          9
        ],
        [
          12,
          14,
          9,
          13,
          27,
          28
        ],
        [
          13,
          12,
          9,
          14,
          28,
          24
        ]
      ]
    },
    "cells": [
      {
        "cell": "OLMo-2-1124-7B__stage1-step93000-tokens391B",
        "revision": "stage1-step93000-tokens391B",
        "progress": 0.10014580367545868,
        "training_step": 93000,
        "shape": [
          30,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-1124-7B__stage1-step232000-tokens974B",
        "revision": "stage1-step232000-tokens974B",
        "progress": 0.24982609088931626,
        "training_step": 232000,
        "shape": [
          30,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-1124-7B__stage1-step464000-tokens1947B",
        "revision": "stage1-step464000-tokens1947B",
        "progress": 0.4996521817786325,
        "training_step": 464000,
        "shape": [
          30,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-1124-7B__stage1-step696000-tokens2920B",
        "revision": "stage1-step696000-tokens2920B",
        "progress": 0.7494782726679489,
        "training_step": 696000,
        "shape": [
          30,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-1124-7B__stage1-step928646-tokens3896B",
        "revision": "stage1-step928646-tokens3896B",
        "progress": 1.0,
        "training_step": 928646,
        "shape": [
          30,
          18,
          256
        ],
        "positions_per_block": 4608
      }
    ],
    "source": "../../data/broad/profiles.csv#panel=OLMo-2-1124-7B",
    "model": "OLMo-2 7B"
  },
  {
    "key": "SmolLM2-1.7B-intermediate-checkpoints",
    "repository": "HuggingFaceTB/SmolLM2-1.7B-intermediate-checkpoints",
    "domain": "general",
    "training_runs": 1,
    "blocks": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22
    ],
    "total_blocks": 24,
    "progress": [
      0.0975609756097561,
      0.24390243902439024,
      0.4878048780487805,
      0.7560975609756098,
      1.0
    ],
    "revisions": [
      "step-500000",
      "step-1250000",
      "step-2500000",
      "step-3875000",
      "step-5125000"
    ],
    "matrix": [
      [
        0.4049479166666667,
        0.4852430555555556,
        0.9138454861111112,
        0.9099392361111112,
        0.9741753472222222
      ],
      [
        0.11848958333333333,
        0.13606770833333334,
        0.15234375,
        0.15559895833333334,
        0.18033854166666666
      ],
      [
        0.12586805555555555,
        0.14171006944444445,
        0.1603732638888889,
        0.17122395833333334,
        0.2113715277777778
      ],
      [
        0.13953993055555555,
        0.1349826388888889,
        0.1423611111111111,
        0.1382378472222222,
        0.16666666666666666
      ],
      [
        0.1410590277777778,
        0.13671875,
        0.14930555555555555,
        0.1265190972222222,
        0.1545138888888889
      ],
      [
        0.1560329861111111,
        0.1488715277777778,
        0.142578125,
        0.1662326388888889,
        0.3704427083333333
      ],
      [
        0.21983506944444445,
        0.5138888888888888,
        0.6395399305555556,
        0.5611979166666666,
        0.7178819444444444
      ],
      [
        0.1558159722222222,
        0.1521267361111111,
        0.1584201388888889,
        0.162109375,
        0.1701388888888889
      ],
      [
        0.1714409722222222,
        0.1644965277777778,
        0.15364583333333334,
        0.15169270833333334,
        0.1566840277777778
      ],
      [
        0.16341145833333334,
        0.16861979166666666,
        0.1506076388888889,
        0.15169270833333334,
        0.1469184027777778
      ],
      [
        0.1467013888888889,
        0.13758680555555555,
        0.14171006944444445,
        0.1273871527777778,
        0.138671875
      ],
      [
        0.1427951388888889,
        0.1447482638888889,
        0.14192708333333334,
        0.126953125,
        0.1369357638888889
      ],
      [
        0.15299479166666666,
        0.14366319444444445,
        0.13975694444444445,
        0.13020833333333334,
        0.13411458333333334
      ],
      [
        0.1538628472222222,
        0.15104166666666666,
        0.14778645833333334,
        0.13368055555555555,
        0.15147569444444445
      ],
      [
        0.16514756944444445,
        0.17274305555555555,
        0.17274305555555555,
        0.15711805555555555,
        0.1618923611111111
      ],
      [
        0.171875,
        0.1720920138888889,
        0.16927083333333334,
        0.1625434027777778,
        0.18272569444444445
      ],
      [
        0.1742621527777778,
        0.1870659722222222,
        0.19791666666666666,
        0.18424479166666666,
        0.20985243055555555
      ],
      [
        0.19835069444444445,
        0.1990017361111111,
        0.2172309027777778,
        0.1996527777777778,
        0.2282986111111111
      ],
      [
        0.21766493055555555,
        0.23046875,
        0.22526041666666666,
        0.23372395833333334,
        0.24479166666666666
      ],
      [
        0.1957465277777778,
        0.2007378472222222,
        0.19835069444444445,
        0.1820746527777778,
        0.20399305555555555
      ],
      [
        0.20052083333333334,
        0.18489583333333334,
        0.1970486111111111,
        0.1870659722222222,
        0.20225694444444445
      ],
      [
        0.23936631944444445,
        0.2534722222222222,
        0.23936631944444445,
        0.2361111111111111,
        0.2549913194444444
      ]
    ],
    "means": [
      0.17980587121212122,
      0.1981928661616162,
      0.22506313131313133,
      0.21614583333333331,
      0.2499605429292929
    ],
    "endpoint_delta_pp": 7.015467171717169,
    "pairwise": {
      "rank": [
        [
          22.0,
          21.0,
          22.0,
          22.0,
          22.0
        ],
        [
          1.0,
          2.0,
          9.0,
          9.0,
          11.0
        ],
        [
          2.0,
          5.0,
          12.0,
          14.0,
          16.0
        ],
        [
          3.0,
          1.0,
          4.0,
          6.0,
          9.0
        ],
        [
          4.0,
          3.0,
          7.0,
          1.0,
          6.0
        ],
        [
          10.0,
          8.0,
          5.0,
          13.0,
          20.0
        ],
        [
          20.0,
          22.0,
          21.0,
          21.0,
          21.0
        ],
        [
          9.0,
          10.0,
          11.0,
          11.0,
          10.0
        ],
        [
          13.0,
          11.0,
          10.0,
          7.5,
          7.0
        ],
        [
          11.0,
          12.0,
          8.0,
          7.5,
          4.0
        ],
        [
          6.0,
          4.0,
          2.0,
          3.0,
          3.0
        ],
        [
          5.0,
          7.0,
          3.0,
          2.0,
          2.0
        ],
        [
          7.0,
          6.0,
          1.0,
          4.0,
          1.0
        ],
        [
          8.0,
          9.0,
          6.0,
          5.0,
          5.0
        ],
        [
          12.0,
          14.0,
          14.0,
          10.0,
          8.0
        ],
        [
          14.0,
          13.0,
          13.0,
          12.0,
          12.0
        ],
        [
          15.0,
          16.0,
          16.0,
          16.0,
          15.0
        ],
        [
          17.0,
          17.0,
          18.0,
          18.0,
          17.0
        ],
        [
          19.0,
          19.0,
          19.0,
          19.0,
          18.0
        ],
        [
          16.0,
          18.0,
          17.0,
          15.0,
          14.0
        ],
        [
          18.0,
          15.0,
          15.0,
          17.0,
          13.0
        ],
        [
          21.0,
          20.0,
          20.0,
          20.0,
          19.0
        ]
      ],
      "spearman": [
        [
          1.0,
          0.9661208356860531,
          0.8306041784302655,
          0.8127647881290226,
          0.6386222473178995
        ],
        [
          0.9661208356860531,
          1.0,
          0.8825522303783175,
          0.8325332159153437,
          0.6453980801806889
        ],
        [
          0.8306041784302655,
          0.8825522303783175,
          1.0,
          0.9144309881729589,
          0.8001129305477132
        ],
        [
          0.8127647881290228,
          0.8325332159153437,
          0.9144309881729588,
          1.0,
          0.9217735470650209
        ],
        [
          0.6386222473178995,
          0.6453980801806889,
          0.8001129305477132,
          0.9217735470650209,
          1.0
        ]
      ],
      "retention_forward": [
        [
          1.0,
          0.8,
          0.4,
          0.4,
          0.2
        ],
        [
          null,
          1.0,
          0.4,
          0.4,
          0.2
        ],
        [
          null,
          null,
          1.0,
          0.6,
          0.6
        ],
        [
          null,
          null,
          null,
          1.0,
          0.8
        ],
        [
          null,
          null,
          null,
          null,
          1.0
        ]
      ],
      "regret_pp_forward": [
        [
          0.0,
          0.14322916666666685,
          0.7595486111111133,
          1.4756944444444446,
          2.834201388888888
        ],
        [
          null,
          0.0,
          0.7552083333333348,
          1.4843750000000018,
          2.8689236111111125
        ],
        [
          null,
          null,
          0.0,
          0.8854166666666691,
          4.774305555555558
        ],
        [
          null,
          null,
          null,
          0.0,
          0.15190972222222376
        ],
        [
          null,
          null,
          null,
          null,
          0.0
        ]
      ],
      "k": 5,
      "selected": [
        [
          2,
          3,
          4,
          5,
          12
        ],
        [
          4,
          2,
          5,
          11,
          3
        ],
        [
          13,
          11,
          12,
          4,
          6
        ],
        [
          5,
          12,
          11,
          13,
          14
        ],
        [
          13,
          12,
          11,
          10,
          14
        ]
      ]
    },
    "cells": [
      {
        "cell": "SmolLM2-1.7B-intermediate-checkpoints__step-500000",
        "revision": "step-500000",
        "progress": 0.0975609756097561,
        "training_step": 500000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "SmolLM2-1.7B-intermediate-checkpoints__step-1250000",
        "revision": "step-1250000",
        "progress": 0.24390243902439024,
        "training_step": 1250000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "SmolLM2-1.7B-intermediate-checkpoints__step-2500000",
        "revision": "step-2500000",
        "progress": 0.4878048780487805,
        "training_step": 2500000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "SmolLM2-1.7B-intermediate-checkpoints__step-3875000",
        "revision": "step-3875000",
        "progress": 0.7560975609756098,
        "training_step": 3875000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "SmolLM2-1.7B-intermediate-checkpoints__step-5125000",
        "revision": "step-5125000",
        "progress": 1.0,
        "training_step": 5125000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      }
    ],
    "source": "../../data/broad/profiles.csv#panel=SmolLM2-1.7B-intermediate-checkpoints",
    "model": "SmolLM2-1.7B"
  },
  {
    "key": "OLMo-2-1124-13B",
    "repository": "allenai/OLMo-2-1124-13B",
    "domain": "general",
    "training_runs": 1,
    "blocks": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38
    ],
    "total_blocks": 40,
    "progress": [
      0.10066151391561545,
      0.24997609289044503,
      0.49995218578089007,
      0.7499282786713352,
      1.0
    ],
    "revisions": [
      "stage1-step60000-tokens504B",
      "stage1-step149000-tokens1250B",
      "stage1-step298000-tokens2500B",
      "stage1-step447000-tokens3750B",
      "stage1-step596057-tokens5001B"
    ],
    "matrix": [
      [
        0.279296875,
        0.15494791666666666,
        0.15559895833333334,
        0.15950520833333334,
        0.173828125
      ],
      [
        0.22938368055555555,
        0.1773003472222222,
        0.1773003472222222,
        0.15321180555555555,
        0.15104166666666666
      ],
      [
        0.14561631944444445,
        0.1423611111111111,
        0.1362847222222222,
        0.1408420138888889,
        0.1605902777777778
      ],
      [
        0.12803819444444445,
        0.12174479166666667,
        0.12999131944444445,
        0.1304253472222222,
        0.14192708333333334
      ],
      [
        0.1501736111111111,
        0.12586805555555555,
        0.13671875,
        0.1365017361111111,
        0.1506076388888889
      ],
      [
        0.11284722222222222,
        0.11414930555555555,
        0.10590277777777778,
        0.11241319444444445,
        0.123046875
      ],
      [
        0.11089409722222222,
        0.10460069444444445,
        0.09852430555555555,
        0.10850694444444445,
        0.12586805555555555
      ],
      [
        0.09092881944444445,
        0.09483506944444445,
        0.08658854166666667,
        0.09136284722222222,
        0.0998263888888889
      ],
      [
        0.0818142361111111,
        0.08528645833333333,
        0.08897569444444445,
        0.09809027777777778,
        0.10264756944444445
      ],
      [
        0.0802951388888889,
        0.09092881944444445,
        0.09309895833333333,
        0.09114583333333333,
        0.09809027777777778
      ],
      [
        0.08311631944444445,
        0.08506944444444445,
        0.08875868055555555,
        0.09526909722222222,
        0.095703125
      ],
      [
        0.080078125,
        0.08919270833333333,
        0.09331597222222222,
        0.09244791666666667,
        0.10611979166666667
      ],
      [
        0.0818142361111111,
        0.08897569444444445,
        0.0861545138888889,
        0.10112847222222222,
        0.0998263888888889
      ],
      [
        0.08441840277777778,
        0.09440104166666667,
        0.0842013888888889,
        0.0974392361111111,
        0.103515625
      ],
      [
        0.08203125,
        0.0861545138888889,
        0.08723958333333333,
        0.09483506944444445,
        0.1056857638888889
      ],
      [
        0.08441840277777778,
        0.0920138888888889,
        0.09461805555555555,
        0.10850694444444445,
        0.11957465277777778
      ],
      [
        0.08658854166666667,
        0.08745659722222222,
        0.09136284722222222,
        0.09375,
        0.11241319444444445
      ],
      [
        0.0876736111111111,
        0.10286458333333333,
        0.11393229166666667,
        0.12608506944444445,
        0.1247829861111111
      ],
      [
        0.08311631944444445,
        0.08832465277777778,
        0.0935329861111111,
        0.10785590277777778,
        0.11870659722222222
      ],
      [
        0.08355034722222222,
        0.09309895833333333,
        0.0915798611111111,
        0.1032986111111111,
        0.119140625
      ],
      [
        0.0857204861111111,
        0.09375,
        0.10481770833333333,
        0.11241319444444445,
        0.1213107638888889
      ],
      [
        0.08203125,
        0.0900607638888889,
        0.09657118055555555,
        0.11219618055555555,
        0.11328125
      ],
      [
        0.08311631944444445,
        0.09917534722222222,
        0.10503472222222222,
        0.1154513888888889,
        0.12565104166666666
      ],
      [
        0.07877604166666667,
        0.09678819444444445,
        0.111328125,
        0.11610243055555555,
        0.134765625
      ],
      [
        0.07356770833333333,
        0.08637152777777778,
        0.09223090277777778,
        0.10221354166666667,
        0.11458333333333333
      ],
      [
        0.0802951388888889,
        0.08984375,
        0.09418402777777778,
        0.107421875,
        0.11458333333333333
      ],
      [
        0.07269965277777778,
        0.0822482638888889,
        0.0857204861111111,
        0.09765625,
        0.1076388888888889
      ],
      [
        0.072265625,
        0.0798611111111111,
        0.091796875,
        0.0896267361111111,
        0.09483506944444445
      ],
      [
        0.07139756944444445,
        0.08072916666666667,
        0.08289930555555555,
        0.09483506944444445,
        0.10243055555555555
      ],
      [
        0.07118055555555555,
        0.07269965277777778,
        0.08355034722222222,
        0.08658854166666667,
        0.10286458333333333
      ],
      [
        0.068359375,
        0.07313368055555555,
        0.06879340277777778,
        0.07877604166666667,
        0.08854166666666667
      ],
      [
        0.0661892361111111,
        0.07921006944444445,
        0.08116319444444445,
        0.087890625,
        0.1032986111111111
      ],
      [
        0.0759548611111111,
        0.07747395833333333,
        0.08116319444444445,
        0.0857204861111111,
        0.09114583333333333
      ],
      [
        0.07703993055555555,
        0.0861545138888889,
        0.0857204861111111,
        0.09223090277777778,
        0.10481770833333333
      ],
      [
        0.08138020833333333,
        0.0798611111111111,
        0.0759548611111111,
        0.08311631944444445,
        0.09678819444444445
      ],
      [
        0.1150173611111111,
        0.09895833333333333,
        0.09483506944444445,
        0.09722222222222222,
        0.11067708333333333
      ],
      [
        0.10264756944444445,
        0.11393229166666667,
        0.11219618055555555,
        0.11631944444444445,
        0.1293402777777778
      ],
      [
        0.1508246527777778,
        0.17903645833333334,
        0.17057291666666666,
        0.169921875,
        0.1833767361111111
      ]
    ],
    "means": [
      0.09880413925438597,
      0.09944375913742691,
      0.10137404057017543,
      0.10758749086257312,
      0.11770719115497075
    ],
    "endpoint_delta_pp": 1.8903051900584777,
    "pairwise": {
      "rank": [
        [
          38.0,
          36.0,
          36.0,
          37.0,
          37.0
        ],
        [
          37.0,
          37.0,
          38.0,
          36.0,
          35.0
        ],
        [
          34.0,
          35.0,
          34.0,
          35.0,
          36.0
        ],
        [
          33.0,
          33.0,
          33.0,
          33.0,
          33.0
        ],
        [
          35.0,
          34.0,
          35.0,
          34.0,
          34.0
        ],
        [
          31.0,
          32.0,
          29.0,
          27.5,
          27.0
        ],
        [
          30.0,
          30.0,
          26.0,
          24.5,
          30.0
        ],
        [
          28.0,
          25.0,
          11.0,
          8.0,
          7.5
        ],
        [
          15.5,
          10.0,
          14.0,
          18.0,
          10.0
        ],
        [
          12.5,
          20.0,
          19.0,
          7.0,
          6.0
        ],
        [
          20.0,
          9.0,
          13.0,
          14.0,
          4.0
        ],
        [
          11.0,
          17.0,
          20.0,
          10.0,
          16.0
        ],
        [
          15.5,
          16.0,
          10.0,
          19.0,
          7.5
        ],
        [
          23.5,
          24.0,
          7.0,
          16.0,
          13.0
        ],
        [
          17.5,
          11.5,
          12.0,
          12.5,
          15.0
        ],
        [
          23.5,
          21.0,
          23.0,
          24.5,
          25.0
        ],
        [
          26.0,
          14.0,
          15.0,
          11.0,
          19.0
        ],
        [
          27.0,
          29.0,
          32.0,
          32.0,
          28.0
        ],
        [
          20.0,
          15.0,
          21.0,
          23.0,
          23.0
        ],
        [
          22.0,
          22.0,
          16.0,
          21.0,
          24.0
        ],
        [
          25.0,
          23.0,
          27.0,
          27.5,
          26.0
        ],
        [
          17.5,
          19.0,
          25.0,
          26.0,
          20.0
        ],
        [
          20.0,
          28.0,
          28.0,
          29.0,
          29.0
        ],
        [
          10.0,
          26.0,
          30.0,
          30.0,
          32.0
        ],
        [
          7.0,
          13.0,
          18.0,
          20.0,
          21.5
        ],
        [
          12.5,
          18.0,
          22.0,
          22.0,
          21.5
        ],
        [
          6.0,
          8.0,
          8.5,
          17.0,
          17.0
        ],
        [
          5.0,
          5.5,
          17.0,
          6.0,
          3.0
        ],
        [
          4.0,
          7.0,
          5.0,
          12.5,
          9.0
        ],
        [
          3.0,
          1.0,
          6.0,
          4.0,
          11.0
        ],
        [
          2.0,
          2.0,
          1.0,
          1.0,
          1.0
        ],
        [
          1.0,
          4.0,
          3.5,
          5.0,
          12.0
        ],
        [
          8.0,
          3.0,
          3.5,
          3.0,
          2.0
        ],
        [
          9.0,
          11.5,
          8.5,
          9.0,
          14.0
        ],
        [
          14.0,
          5.5,
          2.0,
          2.0,
          5.0
        ],
        [
          32.0,
          27.0,
          24.0,
          15.0,
          18.0
        ],
        [
          29.0,
          31.0,
          31.0,
          31.0,
          31.0
        ],
        [
          36.0,
          38.0,
          37.0,
          38.0,
          38.0
        ]
      ],
      "spearman": [
        [
          1.0,
          0.8871798157523813,
          0.765601092312754,
          0.7403514811746947,
          0.7163346127559487
        ],
        [
          0.8871798157523811,
          0.9999999999999999,
          0.8926890664331836,
          0.862748318481212,
          0.8521396519645398
        ],
        [
          0.7656010923127541,
          0.8926890664331836,
          0.9999999999999999,
          0.9085536050380641,
          0.8918682280836159
        ],
        [
          0.7403514811746946,
          0.862748318481212,
          0.908553605038064,
          0.9999999999999999,
          0.925737428190814
        ],
        [
          0.7163346127559487,
          0.8521396519645398,
          0.8918682280836159,
          0.9257374281908141,
          0.9999999999999999
        ]
      ],
      "retention_forward": [
        [
          1.0,
          0.875,
          0.75,
          0.625,
          0.375
        ],
        [
          null,
          1.0,
          0.875,
          0.75,
          0.5
        ],
        [
          null,
          null,
          1.0,
          0.625,
          0.375
        ],
        [
          null,
          null,
          null,
          1.0,
          0.75
        ],
        [
          null,
          null,
          null,
          null,
          1.0
        ]
      ],
      "regret_pp_forward": [
        [
          0.0,
          0.08138020833333426,
          0.298394097222221,
          0.3634982638888895,
          0.507269965277779
        ],
        [
          null,
          0.0,
          0.0949435763888895,
          0.1247829861111105,
          0.28483072916666713
        ],
        [
          null,
          null,
          0.0,
          0.2224392361111105,
          0.3933376736111105
        ],
        [
          null,
          null,
          null,
          0.0,
          0.13292100694444475
        ],
        [
          null,
          null,
          null,
          null,
          0.0
        ]
      ],
      "k": 8,
      "selected": [
        [
          32,
          31,
          30,
          29,
          28,
          27,
          25,
          33
        ],
        [
          30,
          31,
          33,
          32,
          28,
          35,
          29,
          27
        ],
        [
          31,
          35,
          32,
          33,
          29,
          30,
          14,
          27
        ],
        [
          31,
          35,
          33,
          30,
          32,
          28,
          10,
          8
        ],
        [
          31,
          33,
          28,
          11,
          35,
          10,
          8,
          13
        ]
      ]
    },
    "cells": [
      {
        "cell": "OLMo-2-1124-13B__stage1-step60000-tokens504B",
        "revision": "stage1-step60000-tokens504B",
        "progress": 0.10066151391561545,
        "training_step": 60000,
        "shape": [
          38,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-1124-13B__stage1-step149000-tokens1250B",
        "revision": "stage1-step149000-tokens1250B",
        "progress": 0.24997609289044503,
        "training_step": 149000,
        "shape": [
          38,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-1124-13B__stage1-step298000-tokens2500B",
        "revision": "stage1-step298000-tokens2500B",
        "progress": 0.49995218578089007,
        "training_step": 298000,
        "shape": [
          38,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-1124-13B__stage1-step447000-tokens3750B",
        "revision": "stage1-step447000-tokens3750B",
        "progress": 0.7499282786713352,
        "training_step": 447000,
        "shape": [
          38,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "OLMo-2-1124-13B__stage1-step596057-tokens5001B",
        "revision": "stage1-step596057-tokens5001B",
        "progress": 1.0,
        "training_step": 596057,
        "shape": [
          38,
          18,
          256
        ],
        "positions_per_block": 4608
      }
    ],
    "source": "../../data/broad/profiles.csv#panel=OLMo-2-1124-13B",
    "model": "OLMo-2 13B"
  },
  {
    "key": "pythia-1.4b",
    "repository": "EleutherAI/pythia-1.4b",
    "domain": "general",
    "training_runs": 1,
    "blocks": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22
    ],
    "total_blocks": 24,
    "progress": [
      0.0979020979020979,
      0.2517482517482518,
      0.4965034965034965,
      0.7482517482517482,
      1.0
    ],
    "revisions": [
      "step14000",
      "step36000",
      "step71000",
      "step107000",
      "step143000"
    ],
    "matrix": [
      [
        0.3828125,
        0.4073350694444444,
        0.4153645833333333,
        0.4481336805555556,
        0.4798177083333333
      ],
      [
        0.22569444444444445,
        0.2263454861111111,
        0.2287326388888889,
        0.2445746527777778,
        0.24913194444444445
      ],
      [
        0.23763020833333334,
        0.2534722222222222,
        0.2660590277777778,
        0.2730034722222222,
        0.2905815972222222
      ],
      [
        0.2016059027777778,
        0.2087673611111111,
        0.2209201388888889,
        0.244140625,
        0.2476128472222222
      ],
      [
        0.2007378472222222,
        0.1953125,
        0.19791666666666666,
        0.21202256944444445,
        0.2183159722222222
      ],
      [
        0.1857638888888889,
        0.18641493055555555,
        0.18858506944444445,
        0.19639756944444445,
        0.20572916666666666
      ],
      [
        0.18033854166666666,
        0.17122395833333334,
        0.17447916666666666,
        0.2026909722222222,
        0.20377604166666666
      ],
      [
        0.2026909722222222,
        0.1840277777777778,
        0.18294270833333334,
        0.1859809027777778,
        0.1955295138888889
      ],
      [
        0.169921875,
        0.16471354166666666,
        0.16883680555555555,
        0.18250868055555555,
        0.18880208333333334
      ],
      [
        0.1851128472222222,
        0.17447916666666666,
        0.1703559027777778,
        0.19270833333333334,
        0.1974826388888889
      ],
      [
        0.16341145833333334,
        0.18272569444444445,
        0.19618055555555555,
        0.20703125,
        0.2124565972222222
      ],
      [
        0.2033420138888889,
        0.1987847222222222,
        0.2035590277777778,
        0.20399305555555555,
        0.19986979166666666
      ],
      [
        0.1286892361111111,
        0.1449652777777778,
        0.171875,
        0.18424479166666666,
        0.1929253472222222
      ],
      [
        0.14322916666666666,
        0.16276041666666666,
        0.17447916666666666,
        0.1801215277777778,
        0.18858506944444445
      ],
      [
        0.13368055555555555,
        0.14127604166666666,
        0.1508246527777778,
        0.16905381944444445,
        0.2072482638888889
      ],
      [
        0.12261284722222222,
        0.13606770833333334,
        0.16471354166666666,
        0.1812065972222222,
        0.19249131944444445
      ],
      [
        0.126953125,
        0.1369357638888889,
        0.13932291666666666,
        0.15125868055555555,
        0.1716579861111111
      ],
      [
        0.13563368055555555,
        0.1449652777777778,
        0.15907118055555555,
        0.17643229166666666,
        0.1955295138888889
      ],
      [
        0.1247829861111111,
        0.13541666666666666,
        0.15299479166666666,
        0.1762152777777778,
        0.20225694444444445
      ],
      [
        0.15104166666666666,
        0.15711805555555555,
        0.17708333333333334,
        0.18836805555555555,
        0.1859809027777778
      ],
      [
        0.14583333333333334,
        0.1681857638888889,
        0.1703559027777778,
        0.17903645833333334,
        0.18055555555555555
      ],
      [
        0.1820746527777778,
        0.1859809027777778,
        0.18836805555555555,
        0.19813368055555555,
        0.197265625
      ]
    ],
    "means": [
      0.17879971590909088,
      0.18487610479797978,
      0.19377367424242423,
      0.2080571338383838,
      0.2183455650252525
    ],
    "endpoint_delta_pp": 3.954584911616163,
    "pairwise": {
      "rank": [
        [
          22.0,
          22.0,
          22.0,
          22.0,
          22.0
        ],
        [
          20.0,
          20.0,
          20.0,
          20.0,
          20.0
        ],
        [
          21.0,
          21.0,
          21.0,
          21.0,
          21.0
        ],
        [
          17.0,
          19.0,
          19.0,
          19.0,
          19.0
        ],
        [
          16.0,
          17.0,
          17.0,
          18.0,
          18.0
        ],
        [
          15.0,
          16.0,
          15.0,
          13.0,
          15.0
        ],
        [
          12.0,
          11.0,
          10.5,
          15.0,
          14.0
        ],
        [
          18.0,
          14.0,
          13.0,
          10.0,
          8.5
        ],
        [
          11.0,
          9.0,
          6.0,
          8.0,
          5.0
        ],
        [
          14.0,
          12.0,
          7.5,
          12.0,
          11.0
        ],
        [
          10.0,
          13.0,
          16.0,
          17.0,
          17.0
        ],
        [
          19.0,
          18.0,
          18.0,
          16.0,
          12.0
        ],
        [
          4.0,
          5.5,
          9.0,
          9.0,
          7.0
        ],
        [
          7.0,
          8.0,
          10.5,
          6.0,
          4.0
        ],
        [
          5.0,
          4.0,
          2.0,
          2.0,
          16.0
        ],
        [
          1.0,
          2.0,
          5.0,
          7.0,
          6.0
        ],
        [
          3.0,
          3.0,
          1.0,
          1.0,
          1.0
        ],
        [
          6.0,
          5.5,
          4.0,
          4.0,
          8.5
        ],
        [
          2.0,
          1.0,
          3.0,
          3.0,
          13.0
        ],
        [
          9.0,
          7.0,
          12.0,
          11.0,
          3.0
        ],
        [
          8.0,
          10.0,
          7.5,
          5.0,
          2.0
        ],
        [
          13.0,
          15.0,
          14.0,
          14.0,
          10.0
        ]
      ],
      "spearman": [
        [
          1.0,
          0.9663937126398595,
          0.8768362981321408,
          0.8588368153585546,
          0.6489692436137924
        ],
        [
          0.9663937126398596,
          1.0,
          0.9352924928343572,
          0.909347678170762,
          0.6889830508474577
        ],
        [
          0.8768362981321408,
          0.9352924928343572,
          0.9999999999999999,
          0.9463278346464794,
          0.6753320416538108
        ],
        [
          0.8588368153585546,
          0.909347678170762,
          0.9463278346464794,
          1.0,
          0.7472465703229307
        ],
        [
          0.6489692436137923,
          0.6889830508474577,
          0.6753320416538109,
          0.7472465703229306,
          1.0
        ]
      ],
      "retention_forward": [
        [
          1.0,
          1.0,
          0.8,
          0.6,
          0.2
        ],
        [
          null,
          1.0,
          0.8,
          0.6,
          0.2
        ],
        [
          null,
          null,
          1.0,
          0.8,
          0.2
        ],
        [
          null,
          null,
          null,
          1.0,
          0.4
        ],
        [
          null,
          null,
          null,
          null,
          1.0
        ]
      ],
      "regret_pp_forward": [
        [
          0.0,
          0.0,
          0.25607638888889006,
          0.19965277777777846,
          1.019965277777779
        ],
        [
          null,
          0.0,
          0.25607638888889006,
          0.19965277777777846,
          1.0199652777777763
        ],
        [
          null,
          null,
          0.0,
          0.04340277777777901,
          1.0720486111111094
        ],
        [
          null,
          null,
          null,
          0.0,
          0.8333333333333304
        ],
        [
          null,
          null,
          null,
          null,
          0.0
        ]
      ],
      "k": 5,
      "selected": [
        [
          16,
          19,
          17,
          13,
          15
        ],
        [
          19,
          16,
          17,
          15,
          13
        ],
        [
          17,
          15,
          19,
          18,
          16
        ],
        [
          17,
          15,
          19,
          18,
          21
        ],
        [
          17,
          21,
          20,
          14,
          9
        ]
      ]
    },
    "cells": [
      {
        "cell": "pythia-1.4b__step14000__fp32",
        "revision": "step14000",
        "progress": 0.0979020979020979,
        "training_step": 14000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "pythia-1.4b__step36000__fp32",
        "revision": "step36000",
        "progress": 0.2517482517482518,
        "training_step": 36000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "pythia-1.4b__step71000__fp32",
        "revision": "step71000",
        "progress": 0.4965034965034965,
        "training_step": 71000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "pythia-1.4b__step107000__fp32",
        "revision": "step107000",
        "progress": 0.7482517482517482,
        "training_step": 107000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      },
      {
        "cell": "pythia-1.4b__step143000__fp32",
        "revision": "step143000",
        "progress": 1.0,
        "training_step": 143000,
        "shape": [
          22,
          18,
          256
        ],
        "positions_per_block": 4608
      }
    ],
    "source": "../../data/broad/profiles.csv#panel=pythia-1.4b",
    "model": "Pythia-1.4B"
  }
]


==> anc/source/figure_sources.json <==
{
  "profile_o1": [
    "source/data/broad/profiles.csv"
  ],
  "profile_o7": [
    "source/data/broad/profiles.csv"
  ],
  "lag_memory": [
    "source/results/checkpoint_pairs.csv"
  ],
  "change_concentration": [
    "source/data/broad/profiles.csv"
  ],
  "heldout_hotspots": [
    "source/results/split_window_validation.csv"
  ],
  "delta_o1": [
    "source/data/broad/profiles.csv"
  ],
  "delta_o7": [
    "source/data/broad/profiles.csv"
  ],
  "delta_smol": [
    "source/data/broad/profiles.csv"
  ],
  "domain_holdout": [
    "source/results/heldout_domain.csv",
    "source/results/heldout_bootstrap.csv"
  ],
  "pythia_runs": [
    "supplement/focal/continuous_output/processed/checkpoint_endpoint_means.csv"
  ],
  "margin_js": [
    "supplement/focal/continuous_output/processed/margin_stratum_summary.csv"
  ],
  "continuous_profile": [
    "supplement/focal/continuous_output/processed/layer_checkpoint_summary.csv"
  ],
  "local_magnitude": [
    "supplement/focal/matched_perturbations/processed/run_level_effects.csv"
  ],
  "matched_response": [
    "supplement/focal/matched_perturbations/processed/matched_actual_norm_adjusted_run_effects.csv"
  ],
  "matched_scale": [
    "supplement/focal/matched_perturbations/processed/robustness_summary.csv"
  ],
  "suffix_localization": [
    "supplement/focal/matched_perturbations/processed/propagation_zone_effects.csv"
  ],
  "direction_random": [
    "supplement/focal/direction_controls/processed/adjusted_layer_specificity.csv"
  ],
  "direction_permuted": [
    "supplement/focal/direction_controls/processed/adjusted_layer_specificity.csv"
  ],
  "field_o1": [
    "source/data/broad/profiles.csv"
  ],
  "field_o7": [
    "source/data/broad/profiles.csv"
  ],
  "field_smol": [
    "source/data/broad/profiles.csv"
  ],
  "affine_weak": [
    "source/data/broad/profiles.csv",
    "source/results/panel_summary.csv"
  ],
  "affine_strong": [
    "source/data/broad/profiles.csv",
    "source/results/panel_summary.csv"
  ]
}


==> anc/source/overview/build_overview.py <==
"""Compose a vector roadmap above unchanged empirical Figure 1 panels.

No measurements, statistics or other figures are regenerated. Run with Python,
reportlab and pypdf. The local baseline PDF remains unchanged.
"""
from pathlib import Path
from io import BytesIO
import json

from reportlab.pdfgen import canvas
from reportlab.lib.colors import HexColor
from reportlab.pdfbase.pdfmetrics import stringWidth
from pypdf import PdfReader, PdfWriter
from pypdf.generic import RectangleObject

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
WIDTH, HEIGHT = 396, 356
EMPIRICAL_TOP = 185
INK = '#202A32'
BLUE = '#21658A'
ORANGE = '#AE5826'
GREY = '#65717A'
LIGHT = '#D3DBE0'

buf = BytesIO()
c = canvas.Canvas(buf, pagesize=(WIDTH, HEIGHT), invariant=1)
bounds = []


def text(x, y, content, size=7.1, bold=False, color=INK):
    font = 'Helvetica-Bold' if bold else 'Helvetica'
    width = stringWidth(content, font, size)
    assert 0 <= x and x + width <= WIDTH, content
    assert EMPIRICAL_TOP < y < HEIGHT - size, content
    bounds.append({'text': content, 'x': x, 'y': y, 'size': size, 'width': width})
    c.setFillColor(HexColor(color))
    c.setFont(font, size)
    c.drawString(x, y, content)


def box(x, y, w, h, fill='#F4F7F9', stroke=LIGHT):
    c.setFillColor(HexColor(fill))
    c.setStrokeColor(HexColor(stroke))
    c.setLineWidth(.55)
    c.roundRect(x, y, w, h, 3, stroke=1, fill=1)


def arrow(x0, y, x1, color=GREY):
    c.setStrokeColor(HexColor(color))
    c.setLineWidth(.65)
    c.line(x0, y, x1, y)
    c.line(x1-3, y+1.8, x1, y)
    c.line(x1-3, y-1.8, x1, y)


text(10, 342, 'a  Measurement and paper roadmap', size=8.2, bold=True)
box(10, 301, 49, 31)
text(15, 320, 'Same fixed', size=7)
text(15, 310, 'context', size=7)
arrow(60, 316, 68)
box(70, 301, 88, 31)
text(76, 320, 'Intact block', bold=True)
text(76, 310, 'or identity bypass', color=ORANGE)
arrow(160, 316, 168)
box(170, 301, 92, 31)
text(176, 320, 'Same remaining', size=7)
text(176, 310, 'suffix + output head', size=7)
arrow(264, 316, 272)
box(274, 301, 112, 31)
text(280, 320, 'Output distributions', bold=True)
text(280, 310, 'Continuous + top-1 readouts', size=6.8)

text(10, 287, 'Local missing update', color=ORANGE)
arrow(82, 289, 101)
text(108, 287, 'Downstream propagation', color=BLUE)
arrow(191, 289, 210)
text(217, 287, 'Continuous divergence / discrete response')

box(10, 252, 376, 25, fill='#EDF3F7')
text(16, 267, 'Follow the checkpoint x depth response field:', bold=True)
text(16, 257, 'Response level  |  Depth ordering  |  Localized redistribution  |  Cross-domain recurrence')

box(10, 198, 119, 45)
text(16, 234, 'Continuous-output audit', bold=True)
text(16, 222, 'Fixed-margin conditioning', size=6.9)
text(16, 210, 'Effect persists beyond', size=6.6, color=BLUE)
text(16, 201, 'top-1 flips', size=6.6, color=BLUE)

box(139, 198, 119, 45)
text(145, 234, 'Matched perturbations', bold=True)
text(145, 224, 'Local magnitude vs', size=6.9)
text(145, 216, 'downstream response', size=6.9)
text(145, 208, 'Separates generation from', size=6.6, color=BLUE)
text(145, 200, 'suffix response', size=6.6, color=BLUE)

box(268, 198, 118, 45, fill='#FAF5EF')
text(274, 234, 'Direction controls', bold=True)
text(274, 224, 'Random-orthogonal +', size=6.9)
text(274, 216, 'token-permuted controls', size=6.9)
text(274, 208, 'Direction-dependent propagation;', size=6.6, color=ORANGE)
text(274, 200, 'no targeted compensation identified', size=6.6, color=ORANGE)

c.setStrokeColor(HexColor(LIGHT))
c.setLineWidth(.55)
c.line(10, 190, 386, 190)
c.save()

original = PdfReader(HERE/'fig1_empirical_base.pdf').pages[0]
original.cropbox = RectangleObject([0, 0, WIDTH, EMPIRICAL_TOP])
writer = PdfWriter()
page = writer.add_blank_page(width=WIDTH, height=HEIGHT)
page.merge_page(original)
page.merge_page(PdfReader(BytesIO(buf.getvalue())).pages[0])
writer.metadata = None
writer.add_metadata({'/Title': 'Measurement and paper roadmap with empirical response field'})
(ROOT/'generated/figures').mkdir(parents=True,exist_ok=True)
writer.write(ROOT/'generated/figures/fig1_dense.pdf')
(ROOT/'validation').mkdir(exist_ok=True)
(ROOT/'validation/overview_geometry.json').write_text(json.dumps({
    'width_pt': WIDTH, 'height_pt': HEIGHT,
    'preserved_empirical_region_pt': [0, 0, WIDTH, EMPIRICAL_TOP],
    'scale_of_original_panels': 1.0,
    'new_text_bounds': bounds,
    'minimum_new_font_size_pt': min(x['size'] for x in bounds),
    'method': 'Vector PDF composition; original empirical drawing commands retained under clipping; no resampling or rasterization.'
}, indent=2)+'\n', encoding='utf-8')


==> anc/source/requirements.txt <==
numpy==2.3.5
pandas==2.2.3
scipy==1.17.0
matplotlib==3.10.8
PyMuPDF==1.26.7

# Vector roadmap composition
reportlab==4.4.9
pypdf==6.10.0


==> anc/source/results/analysis_summary.json <==
{
  "seed": 20260925,
  "bootstrap_replicates": 2000,
  "medians": {
    "L": 22.0,
    "k": 5.0,
    "mean_early": 0.14568142361111108,
    "mean_final": 0.2183455650252525,
    "mean_change": 0.026537698412698398,
    "endpoint_rho": 0.6747252747252748,
    "adjacent_rho": 0.9035399788536109,
    "adj_minus_endpoint": 0.20106412590347622,
    "affine_r2": 0.4610952144052493,
    "uniform_residual_rms_ratio": 0.8821738609653523,
    "uniform_residual_energy": 0.7782307209705168,
    "concentration20": 0.6549968173138132,
    "shallow_mass": 0.69191597708466,
    "middle_mass": 0.1444973396807617,
    "deep_mass": 0.15541865023802875,
    "shallow_trimfirst": 0.5350624399615758,
    "top_retention": 0.75,
    "bottom_retention": 0.5,
    "centroid_shift": 0.06066881095702198,
    "peak_shift": 0.23076923076923078,
    "bottom_reuse_cost": 0.010199652777777762,
    "max_change": 0.1911892361111112,
    "change_rms": 0.0524220545569147,
    "centered_change_rms": 0.04481722766556446
  },
  "trajectory_balanced_medians": {
    "L": 22.0,
    "k": 5.0,
    "mean_early": 0.1396583017676767,
    "mean_final": 0.2183455650252525,
    "mean_change": 0.02931237599206349,
    "endpoint_rho": 0.6489692436137923,
    "adjacent_rho": 0.8938596387025574,
    "adj_minus_endpoint": 0.24984590899711423,
    "affine_r2": 0.4808432405906973,
    "uniform_residual_rms_ratio": 0.836784283502444,
    "uniform_residual_energy": 0.7002079371166987,
    "concentration20": 0.5467846515768765,
    "shallow_mass": 0.5885930477793381,
    "middle_mass": 0.15170725548057473,
    "deep_mass": 0.2596996967400872,
    "shallow_trimfirst": 0.4784543094842592,
    "top_retention": 0.6666666666666666,
    "bottom_retention": 0.4666666666666666,
    "centroid_shift": 0.04484146207195616,
    "peak_shift": 0.4102564102564103,
    "bottom_reuse_cost": 0.010199652777777762,
    "max_change": 0.11248553240740744,
    "change_rms": 0.049359942102341736,
    "centered_change_rms": 0.039259053030055564
  },
  "lag_medians": {
    "rho": {
      "1": 0.9059794510834658,
      "2": 0.8306041784302653,
      "3": 0.7303536756341262,
      "4": 0.6747252747252748
    },
    "mean_normalized_rmse": {
      "1": 0.09545147674779361,
      "2": 0.13704429128152623,
      "3": 0.1889988731095659,
      "4": 0.3371191704810501
    },
    "z_normalized_rmse": {
      "1": 0.30572285609608363,
      "2": 0.4468130774480131,
      "3": 0.6101271808306858,
      "4": 0.8011991998636869
    },
    "top_retention": {
      "1": 0.8333333333333334,
      "2": 0.8,
      "3": 0.8,
      "4": 0.75
    },
    "bottom_retention": {
      "1": 0.8,
      "2": 0.6666666666666666,
      "3": 0.6,
      "4": 0.5
    }
  },
  "crossdomain_medians": {
    "endpoint_r": 0.953931488713704,
    "endpoint_rho": 0.7824249165739711,
    "trimmed_endpoint_r": 0.9250507812657923,
    "third_centered_r": 0.9472489436528718,
    "hotspot_removed_r": 0.6355155253124156,
    "hotspot_removed_remaining": 17.0,
    "field_r": 0.8997208990725853,
    "trimmed_field_r": 0.8610725828700339,
    "timing_r": 0.9678101266723553
  },
  "heldout_medians": {
    "r": 0.9443132935654736,
    "trimmed_r": 0.9585420123512037,
    "field_r": 0.9275541106458609,
    "centered_field_r": 0.9178991158291053
  },
  "raw_complete_panels": 6,
  "split_window_medians": {
    "replicate": {
      "OLMo-2-0425-1B": 499.5,
      "OLMo-2-0425-1B__code": 499.5,
      "OLMo-2-0425-1B__math": 499.5,
      "SmolLM2-1.7B-intermediate-checkpoints": 499.5,
      "SmolLM2-1.7B-intermediate-checkpoints__code": 499.5,
      "SmolLM2-1.7B-intermediate-checkpoints__math": 499.5
    },
    "heldout_change_share": {
      "OLMo-2-0425-1B": 0.5095571831170376,
      "OLMo-2-0425-1B__code": 0.5402073188503858,
      "OLMo-2-0425-1B__math": 0.5170677618863724,
      "SmolLM2-1.7B-intermediate-checkpoints": 0.8415784958660378,
      "SmolLM2-1.7B-intermediate-checkpoints__code": 0.8675000766993892,
      "SmolLM2-1.7B-intermediate-checkpoints__math": 0.7655598680236949
    },
    "reference_share": {
      "OLMo-2-0425-1B": 0.21428571428571427,
      "OLMo-2-0425-1B__code": 0.21428571428571427,
      "OLMo-2-0425-1B__math": 0.21428571428571427,
      "SmolLM2-1.7B-intermediate-checkpoints": 0.22727272727272727,
      "SmolLM2-1.7B-intermediate-checkpoints__code": 0.22727272727272727,
      "SmolLM2-1.7B-intermediate-checkpoints__math": 0.22727272727272727
    },
    "within_top": {
      "OLMo-2-0425-1B": 0.8333333333333333,
      "OLMo-2-0425-1B__code": 0.8333333333333333,
      "OLMo-2-0425-1B__math": 0.8333333333333333,
      "SmolLM2-1.7B-intermediate-checkpoints": 0.9,
      "SmolLM2-1.7B-intermediate-checkpoints__code": 0.8,
      "SmolLM2-1.7B-intermediate-checkpoints__math": 0.8
    },
    "within_bottom": {
      "OLMo-2-0425-1B": 0.8333333333333333,
      "OLMo-2-0425-1B__code": 0.8333333333333333,
      "OLMo-2-0425-1B__math": 0.6666666666666666,
      "SmolLM2-1.7B-intermediate-checkpoints": 0.8,
      "SmolLM2-1.7B-intermediate-checkpoints__code": 0.7,
      "SmolLM2-1.7B-intermediate-checkpoints__math": 0.9
    },
    "across_top": {
      "OLMo-2-0425-1B": 0.6666666666666666,
      "OLMo-2-0425-1B__code": 0.8333333333333333,
      "OLMo-2-0425-1B__math": 0.3333333333333333,
      "SmolLM2-1.7B-intermediate-checkpoints": 0.8,
      "SmolLM2-1.7B-intermediate-checkpoints__code": 0.6,
      "SmolLM2-1.7B-intermediate-checkpoints__math": 0.5
    },
    "across_bottom": {
      "OLMo-2-0425-1B": 0.8333333333333333,
      "OLMo-2-0425-1B__code": 0.6666666666666666,
      "OLMo-2-0425-1B__math": 0.3333333333333333,
      "SmolLM2-1.7B-intermediate-checkpoints": 0.30000000000000004,
      "SmolLM2-1.7B-intermediate-checkpoints__code": 0.6000000000000001,
      "SmolLM2-1.7B-intermediate-checkpoints__math": 0.6
    },
    "crosshalf_delta_r": {
      "OLMo-2-0425-1B": 0.9401517511176902,
      "OLMo-2-0425-1B__code": 0.9397311715770837,
      "OLMo-2-0425-1B__math": 0.9322680784858575,
      "SmolLM2-1.7B-intermediate-checkpoints": 0.9944052071370308,
      "SmolLM2-1.7B-intermediate-checkpoints__code": 0.9963856164736485,
      "SmolLM2-1.7B-intermediate-checkpoints__math": 0.9960505724259789
    }
  },
  "notes": [
    "All reported tests are descriptive or exploratory unless specifically labeled.",
    "No new inference, KL divergence, NLL, task accuracy, or training-seed replication was performed.",
    "Mean-normalized profile RMSE in the original handoff is NOT z-normalized RMSE.",
    "Top-k absolute-change concentration exceeds k/L by construction in-sample; held-out windows validate nontrivial concentration.",
    "Total variation contracts under coarse graining even for random groupings; that fact alone does not demonstrate a stability law."
  ]
}


==> anc/source/results/checkpoint_pairs.csv <==
panel,model,domain,i,j,lag,progress_gap,rho,mean_normalized_rmse,z_normalized_rmse,top_retention,bottom_retention
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,1,1,0.1520426935883596,0.7714285714285715,0.11542757553409863,0.7769544816448681,0.6666666666666666,0.6666666666666666
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,2,2,0.3984567142315631,0.6175824175824176,0.13693716914419257,0.8617108010082858,0.6666666666666666,1.0
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,3,3,0.6501135863778135,0.6659340659340659,0.13378892165255693,0.7935091420530709,0.6666666666666666,1.0
OLMo-2-0425-1B,OLMo-2-0425-1B,general,0,4,4,0.9003858214421092,0.6747252747252748,0.16027125035031056,0.8011991998636869,0.6666666666666666,1.0
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,2,1,0.2464140206432035,0.6395604395604395,0.14798241037013263,0.9100261978262288,0.6666666666666666,0.6666666666666666
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,3,2,0.4980708927894539,0.6835164835164835,0.14756888791328274,0.865965387569341,0.6666666666666666,0.6666666666666666
OLMo-2-0425-1B,OLMo-2-0425-1B,general,1,4,3,0.7483431278537496,0.6483516483516484,0.18301135402550173,0.9354533897686791,0.6666666666666666,0.6666666666666666
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,3,1,0.2516568721462504,0.9868131868131869,0.039057886896117194,0.21123698038537753,0.6666666666666666,1.0
OLMo-2-0425-1B,OLMo-2-0425-1B,general,2,4,2,0.5019291072105461,0.9824175824175824,0.07374515496474157,0.29015990844873013,1.0,1.0
OLMo-2-0425-1B,OLMo-2-0425-1B,general,3,4,1,0.25027223506429574,0.9868131868131869,0.06382961875312547,0.2640640058003345,0.6666666666666666,1.0
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,1,1,0.1520426935883596,0.9032967032967033,0.11588447865290721,0.6352120893725056,1.0,0.6666666666666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,2,2,0.3984567142315631,0.8580863278270876,0.10252406729465387,0.6303909664209822,1.0,0.6666666666666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,3,3,0.6501135863778135,0.7978021978021979,0.11165583725641975,0.6051062992448815,1.0,0.6666666666666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,0,4,4,0.9003858214421092,0.7406593406593407,0.15215172272351926,0.6995644226002686,1.0,0.6666666666666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,2,1,0.2464140206432035,0.8910896481281294,0.12000672870916029,0.6552896531896387,1.0,0.6666666666666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,3,2,0.4980708927894539,0.8197802197802198,0.13704429128152623,0.7186787676257191,1.0,0.6666666666666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,1,4,3,0.7483431278537496,0.7670329670329671,0.17724826371573396,0.8361410116391,1.0,0.6666666666666666
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,3,1,0.2516568721462504,0.9812987236176438,0.03633418320823466,0.17008863314987804,1.0,1.0
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,2,4,2,0.5019291072105461,0.9570962887302131,0.09570656352982758,0.3983609451070219,1.0,1.0
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,3,4,1,0.25027223506429574,0.9912087912087912,0.0655398274095526,0.2652692117904935,1.0,1.0
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,1,1,0.1520426935883596,0.621978021978022,0.13562737773362998,0.8531961643812623,0.6666666666666666,0.3333333333333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,2,2,0.3984567142315631,0.4356438279737522,0.14495836018667563,0.9727955310741087,0.3333333333333333,0.3333333333333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,3,3,0.6501135863778135,0.3978021978021978,0.15715351367240388,0.9914330245563515,0.3333333333333333,0.3333333333333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,0,4,4,0.9003858214421092,0.3802197802197802,0.15351995812024283,0.8472860688254437,0.3333333333333333,0.3333333333333333
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,2,1,0.2464140206432035,0.6204624216595864,0.14886607645604222,0.9499946626387529,0.6666666666666666,0.0
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,3,2,0.4980708927894539,0.5604395604395604,0.1573443757589328,0.9542412420699576,0.6666666666666666,0.0
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,1,4,3,0.7483431278537496,0.38461538461538464,0.19498639219363006,1.0652984219353283,0.3333333333333333,0.0
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,3,1,0.2516568721462504,0.9680973954972271,0.04421849401797635,0.2592766299084265,1.0,1.0
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,2,4,2,0.5019291072105461,0.8602865491804904,0.0883077971059921,0.42421196433155167,0.6666666666666666,1.0
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,3,4,1,0.25027223506429574,0.9164835164835164,0.08434560300958045,0.4313100172966352,0.6666666666666666,1.0
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,1,1,0.14931457897482958,0.8871798157523813,0.24605883272748733,0.5079633212932714,0.875,0.875
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,2,2,0.3992906718652746,0.765601092312754,0.25980165289019447,0.5392798174619685,0.75,0.75
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,3,3,0.6492667647557198,0.7403514811746947,0.29802896975471627,0.6151480624164902,0.75,0.625
OLMo-2-1124-13B,OLMo-2-1124-13B,general,0,4,4,0.8993384860843845,0.7163346127559487,0.3087230901217749,0.6505894057280704,0.75,0.375
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,2,1,0.24997609289044503,0.8926890664331838,0.0628973943717334,0.2469921680129613,0.875,0.875
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,3,2,0.4999521857808901,0.8627483184812121,0.09856995255870309,0.35193176277435634,0.875,0.75
OLMo-2-1124-13B,OLMo-2-1124-13B,general,1,4,3,0.7500239071095549,0.8521396519645398,0.11463099441824459,0.42148974538254247,0.875,0.5
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,3,1,0.2499760928904451,0.9085536050380644,0.07452264583304939,0.270315055581504,1.0,0.625
OLMo-2-1124-13B,OLMo-2-1124-13B,general,2,4,2,0.5000478142191099,0.8918682280836161,0.09643895808513167,0.37356510292948,0.875,0.375
OLMo-2-1124-13B,OLMo-2-1124-13B,general,3,4,1,0.25007172132866484,0.9257374281908142,0.05011849979940354,0.25706321417402395,0.875,0.75
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,1,1,0.14968028721385757,0.8696716804001952,0.3193963453717616,0.6457143282485479,0.8333333333333334,0.6666666666666666
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,2,2,0.39950637810317385,0.8276399294588304,0.3307399035343022,0.6910847354866053,0.8333333333333334,0.3333333333333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,3,3,0.6493324689924902,0.728902321221513,0.34210319345347245,0.7434706792549718,0.8333333333333334,0.3333333333333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,0,4,4,0.8998541963245413,0.7846017105683937,0.3371191704810501,0.7249607791232274,1.0,0.5
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,2,1,0.24982609088931626,0.8742488531693974,0.0759410599423263,0.39692468376030404,0.8333333333333334,0.5
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,3,2,0.4996521817786326,0.853579827156534,0.08485408221968678,0.4468130774480131,0.6666666666666666,0.3333333333333333
OLMo-2-1124-7B,OLMo-2-1124-7B,general,1,4,3,0.7501739091106837,0.8214087472235989,0.08052194573050649,0.42155275858505553,0.8333333333333334,0.5
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,3,1,0.24982609088931634,0.9424469900290997,0.04888591352764178,0.2633081830057232,0.8333333333333334,0.8333333333333334
OLMo-2-1124-7B,OLMo-2-1124-7B,general,2,4,2,0.5003478182213674,0.9611747751100171,0.04219976149923952,0.2258939746254701,0.8333333333333334,0.8333333333333334
OLMo-2-1124-7B,OLMo-2-1124-7B,general,3,4,1,0.25052172733205114,0.934995756157844,0.04643113148140696,0.25084727946822777,0.8333333333333334,0.8333333333333334
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,1,1,0.14968028721385757,0.7478851291184327,0.37170753124368355,0.7506188833855826,0.8333333333333334,0.6666666666666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,2,2,0.39950637810317385,0.5161972646924076,0.4322059071060868,0.9951196517029945,0.6666666666666666,0.5
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,3,3,0.6493324689924902,0.551252090225514,0.4300481903799032,0.992175342827387,0.6666666666666666,0.5
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,0,4,4,0.8998541963245413,0.6278940338379341,0.4225544070178089,0.9477460789959042,0.8333333333333334,0.5
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,2,1,0.24982609088931626,0.7321607526163391,0.10655735048600677,0.5295279465402601,0.8333333333333334,0.8333333333333334
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,3,2,0.4996521817786326,0.7405676172744943,0.11365015144225298,0.5725612608262084,0.8333333333333334,0.6666666666666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,1,4,3,0.7501739091106837,0.7195013357079252,0.10336330894627167,0.5134089269744037,1.0,0.6666666666666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,3,1,0.24982609088931634,0.837043653866983,0.06847561491376573,0.4005775743182052,0.8333333333333334,0.8333333333333334
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,2,4,2,0.5003478182213674,0.8543916339258633,0.059745746173170196,0.35674631152503394,0.8333333333333334,0.6666666666666666
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,3,4,1,0.25052172733205114,0.8652198161544813,0.0630784046848862,0.3667371069245256,0.8333333333333334,0.6666666666666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,1,1,0.14968028721385757,0.8977298019140886,0.35624687496430796,0.7648407227901098,0.6666666666666666,0.8333333333333334
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,2,2,0.39950637810317385,0.7844424660583129,0.377547242567623,0.870867932509337,0.5,0.8333333333333334
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,3,3,0.6493324689924902,0.7318050300467394,0.3774189627246624,0.8284866201920882,0.8333333333333334,0.6666666666666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,0,4,4,0.8998541963245413,0.7852692673272437,0.3749801760884689,0.8605480977992732,0.8333333333333334,0.8333333333333334
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,2,1,0.24982609088931626,0.9255508568884933,0.06397965243714651,0.33199682946350506,0.8333333333333334,1.0
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,3,2,0.4996521817786326,0.8326285332739818,0.08728416670758077,0.4646246262482156,0.8333333333333334,0.6666666666666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,1,4,3,0.7501739091106837,0.8667111919069466,0.09210123281859156,0.4758387682736282,0.8333333333333334,0.8333333333333334
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,3,1,0.24982609088931634,0.9034052971288671,0.06949181924667704,0.3606802641174465,0.6666666666666666,0.6666666666666666
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,2,4,2,0.5003478182213674,0.9321317542742488,0.06610065395651428,0.3417009802417708,0.6666666666666666,0.8333333333333334
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,3,4,1,0.25052172733205114,0.9488206732454993,0.05962226765471093,0.29514446090882634,1.0,0.8333333333333334
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,1,1,0.14634146341463414,0.9661208356860531,0.30784567562969495,0.6123892046632725,0.8,0.8
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,2,2,0.3902439024390244,0.8306041784302653,0.5477283125757317,0.4995084058350531,0.8,0.4
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,3,3,0.6585365853658537,0.8127647881290226,0.5415818694414809,0.45997330533816333,0.8,0.4
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,0,4,4,0.9024390243902439,0.6386222473178995,0.5599629959482658,0.5853614547745891,0.8,0.2
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,2,1,0.24390243902439024,0.8825522303783173,0.3627900108471051,0.3163012512833409,0.8,0.4
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,3,2,0.5121951219512195,0.8325332159153436,0.3904112388121416,0.38207783811202334,0.8,0.4
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,1,4,3,0.7560975609756098,0.6453980801806889,0.3818961031357486,0.38889068554894873,0.8,0.2
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,3,1,0.2682926829268293,0.9144309881729589,0.07892550188884909,0.09755372663471948,1.0,0.6
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,2,4,2,0.5121951219512195,0.8001129305477132,0.19457574446891848,0.2423132876240081,0.8,0.6
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,3,4,1,0.24390243902439024,0.9217735470650209,0.18386367845481336,0.22827166691625564,0.8,0.8
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,1,1,0.14634146341463414,0.9446640316205533,0.46452234096837725,0.8351643120296972,0.8,1.0
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,2,2,0.3902439024390244,0.893845285149633,0.9734390944432356,0.9673956075609578,0.8,1.0
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,3,3,0.6585365853658537,0.743647656691135,1.0589818150962336,0.9948732990499795,0.6,0.8
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,0,4,4,0.9024390243902439,0.682857976961771,1.020950796441921,1.0452240046489236,0.6,0.6
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,2,1,0.24390243902439024,0.9548277809147374,0.5653418165175198,0.3413964714229947,1.0,1.0
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,3,2,0.5121951219512195,0.8091473743647657,0.700803280421366,0.4847622215097848,0.6,0.8
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,1,4,3,0.7560975609756098,0.7613668758845883,0.6610057941931554,0.5018394900366913,0.8,0.6
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,3,1,0.2682926829268293,0.8193111236589498,0.20927232202952253,0.17274065796880567,0.6,0.8
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,2,4,2,0.5121951219512195,0.8110703514616238,0.3062541305331056,0.2788984342920171,0.8,0.6
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,3,4,1,0.24390243902439024,0.938153101516544,0.23448338975293606,0.20159290344173592,0.8,0.8
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,1,1,0.14634146341463414,0.8743293203778507,0.43837725186303805,0.6766362054360945,0.8,1.0
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,2,2,0.3902439024390244,0.8915866741953699,0.8367560290002491,0.7186240295120669,0.8,1.0
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,3,3,0.6585365853658537,0.6815358554488989,0.8312414876393209,0.7668375327695008,0.8,0.6
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,0,4,4,0.9024390243902439,0.5482778091473743,0.7374825550539883,0.861817098317899,0.6,0.6
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,2,1,0.24390243902439024,0.9607455904151964,0.4594834985046481,0.28474615135082043,0.8,1.0
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,3,2,0.5121951219512195,0.7732279325563809,0.4755652424001823,0.36018679374284973,0.8,0.6
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,1,4,3,0.7560975609756098,0.5981361435918242,0.38630008337686395,0.38686655694040395,0.6,0.6
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,3,1,0.2682926829268293,0.8159232072275551,0.13656022539574378,0.13666409867161966,0.6,0.6
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,2,4,2,0.5121951219512195,0.6024844720496895,0.2781698109294074,0.26133449949394716,0.4,0.6
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,3,4,1,0.24390243902439024,0.7334839073969509,0.20059511194462576,0.17498319040023222,0.8,0.6
pythia-1.4b,pythia-1.4b,general,0,1,1,0.15384615384615385,0.9663937126398595,0.062035368427292965,0.20007400614508167,0.8,1.0
pythia-1.4b,pythia-1.4b,general,0,2,2,0.3986013986013986,0.8768362981321408,0.09722426788804005,0.3150923631275235,0.8,0.8
pythia-1.4b,pythia-1.4b,general,0,3,3,0.6503496503496503,0.8588368153585545,0.10609722939253087,0.3444377382332661,0.6,0.6
pythia-1.4b,pythia-1.4b,general,0,4,4,0.9020979020979021,0.6489692436137923,0.13173145499279093,0.43316542242524125,0.6,0.2
pythia-1.4b,pythia-1.4b,general,1,2,1,0.24475524475524474,0.9352924928343571,0.048885243077799026,0.14957559980936203,1.0,0.8
pythia-1.4b,pythia-1.4b,general,1,3,2,0.49650349650349646,0.909347678170762,0.06561927490185214,0.20571865750064258,0.8,0.6
pythia-1.4b,pythia-1.4b,general,1,4,3,0.7482517482517482,0.6889830508474576,0.09274967345950857,0.30399444986603263,0.8,0.2
pythia-1.4b,pythia-1.4b,general,2,3,1,0.2517482517482517,0.9463278346464793,0.03627449462947465,0.1261092096414621,0.8,0.8
pythia-1.4b,pythia-1.4b,general,2,4,2,0.5034965034965035,0.6753320416538108,0.06850760575669138,0.23858895655793588,0.8,0.2
pythia-1.4b,pythia-1.4b,general,3,4,1,0.2517482517482518,0.7472465703229305,0.04749688395946769,0.16628246351088918,1.0,0.4


==> anc/source/results/cross_domain.csv <==
model,domain_a,domain_b,endpoint_r,endpoint_rho,trimmed_endpoint_r,third_centered_r,hotspot_removed_r,hotspot_removed_remaining,field_r,trimmed_field_r,timing_r
OLMo-2-0425-1B,code,general,0.8565428053842131,0.7230769230769231,0.8747751925444035,0.8778006096208002,0.5115663890145318,10,0.8384112776710504,0.8610725828700339,0.8094447861969909
OLMo-2-0425-1B,code,math,0.8703996245242435,0.7230769230769231,0.8534935930849517,0.8822712447269895,0.5475510836419922,10,0.8365316801009525,0.8354673342210789,0.9678101266723553
OLMo-2-0425-1B,general,math,0.9479434832063944,0.8637362637362638,0.9250507812657923,0.9432295222949811,0.8063823965270424,10,0.893836317413445,0.8844826155657104,0.8159861065196534
OLMo-2-1124-7B,code,general,0.8993786466110233,0.8461452939220823,0.9147834991674255,0.8715587341201172,0.6355155253124156,21,0.8670962666714319,0.8012114880758818,0.9982108795122565
OLMo-2-1124-7B,code,math,0.953931488713704,0.7824249165739711,0.9097712204143509,0.9472489436528718,0.6723588439074392,22,0.8997208990725853,0.7884814927417065,0.9998273748847334
OLMo-2-1124-7B,general,math,0.9673696652776919,0.8472577647266077,0.966026434031944,0.953044181593347,0.6953678199337607,21,0.9409067572207481,0.9165274191061922,0.9982916298933161
SmolLM2-1.7B-intermediate-checkpoints,code,general,0.9776147991698769,0.6958486580784962,0.9810652469863631,0.9739066453378291,0.34119269690748305,17,0.9424228605406861,0.9025428493842689,0.9003367706557018
SmolLM2-1.7B-intermediate-checkpoints,code,math,0.9972618885214563,0.8294748729531338,0.9934505061088006,0.9963597220639056,0.6359037402765295,17,0.9305142701291692,0.8466341233769856,0.9037438116683902
SmolLM2-1.7B-intermediate-checkpoints,general,math,0.9781488875676416,0.7647557492193862,0.9873766519670555,0.9731421564006935,0.349074959864257,17,0.9324025168712526,0.9211076939442261,0.9967997814579771


==> anc/source/results/cross_domain_bootstrap.csv <==
model,domain_a,domain_b,estimate,lower,upper
OLMo-2-0425-1B,general,code,0.8565428053842131,0.7384490362513548,0.9051260862704831
OLMo-2-0425-1B,general,math,0.9479434832063944,0.8616683082359647,0.9584797537035152
OLMo-2-0425-1B,code,math,0.8703996245242435,0.7718285981445168,0.9020254406292338
SmolLM2-1.7B-intermediate-checkpoints,general,code,0.9776147991698769,0.9638307320114494,0.9834586211453564
SmolLM2-1.7B-intermediate-checkpoints,general,math,0.9781488875676416,0.9655351557492631,0.9832006694829951
SmolLM2-1.7B-intermediate-checkpoints,code,math,0.9972618885214563,0.9893835886862692,0.9973695262433615


==> anc/source/results/diagnostics/cross_model_descriptive.csv <==
model_a,model_b,domain,trim,r
OLMo-2-0425-1B,OLMo-2-1124-7B,general,0,-0.5967292055983534
OLMo-2-0425-1B,OLMo-2-1124-7B,general,1,0.23246401187062063
OLMo-2-0425-1B,OLMo-2-1124-7B,math,0,-0.5904570724035026
OLMo-2-0425-1B,OLMo-2-1124-7B,math,1,0.08260785597805971
OLMo-2-0425-1B,OLMo-2-1124-7B,code,0,-0.6322432391105887
OLMo-2-0425-1B,OLMo-2-1124-7B,code,1,-0.24499594809687805
OLMo-2-0425-1B,SmolLM2-1.7B-intermediate-checkpoints,general,0,-0.027202471757115192
OLMo-2-0425-1B,SmolLM2-1.7B-intermediate-checkpoints,general,1,-0.2576239136762947
OLMo-2-0425-1B,SmolLM2-1.7B-intermediate-checkpoints,math,0,0.003692980143113272
OLMo-2-0425-1B,SmolLM2-1.7B-intermediate-checkpoints,math,1,-0.1728302567399614
OLMo-2-0425-1B,SmolLM2-1.7B-intermediate-checkpoints,code,0,-0.02968306557718029
OLMo-2-0425-1B,SmolLM2-1.7B-intermediate-checkpoints,code,1,-0.09625538395722195
OLMo-2-1124-7B,SmolLM2-1.7B-intermediate-checkpoints,general,0,-0.4407403726908189
OLMo-2-1124-7B,SmolLM2-1.7B-intermediate-checkpoints,general,1,-0.17860886881123067
OLMo-2-1124-7B,SmolLM2-1.7B-intermediate-checkpoints,math,0,-0.5331177016765623
OLMo-2-1124-7B,SmolLM2-1.7B-intermediate-checkpoints,math,1,-0.1477254742878643
OLMo-2-1124-7B,SmolLM2-1.7B-intermediate-checkpoints,code,0,-0.5775961978501707
OLMo-2-1124-7B,SmolLM2-1.7B-intermediate-checkpoints,code,1,-0.11843862066998308


==> anc/source/results/diagnostics/exploratory_coarsegrain_null.csv <==
panel,bins,observed_tv,null_median,null_q025,null_q975
OLMo-2-0425-1B,14,0.0551195246084224,0.0551195246084224,0.0551195246084224,0.05511952460842241
OLMo-2-0425-1B,7,0.05336827849153494,0.044336772515569105,0.025789232149095526,0.054226032601050606
OLMo-2-0425-1B,4,0.024822665999722705,0.031384981792332005,0.010800433050189672,0.05108997246388287
OLMo-2-0425-1B,3,0.02046785609475932,0.025132336889889223,0.005392651325683811,0.04994399075992637
OLMo-2-0425-1B__code,14,0.05716586784493992,0.05716586784493992,0.05716586784493992,0.05716586784493992
OLMo-2-0425-1B__code,7,0.056512578873183325,0.04350398791321576,0.025642597407610643,0.056512578873183325
OLMo-2-0425-1B__code,4,0.0438241540171419,0.0301807263043574,0.011028761692585884,0.051877006176176646
OLMo-2-0425-1B__code,3,0.04120304535778811,0.024908261643707644,0.0044607390395159955,0.053530823158401505
OLMo-2-0425-1B__math,14,0.0585817791702581,0.05858177917025809,0.058581779170258086,0.0585817791702581
OLMo-2-0425-1B__math,7,0.048433424122152145,0.043266098543174994,0.022461052699900775,0.056901419654237034
OLMo-2-0425-1B__math,4,0.016506497919157204,0.02968468631060173,0.010966580337298555,0.05067795162947827
OLMo-2-0425-1B__math,3,0.023800917286972915,0.02369255749252669,0.0045261824131095155,0.047669272707653726
OLMo-2-1124-13B,38,0.08694023050968898,0.086940230509689,0.08694023050968898,0.08694023050968902
OLMo-2-1124-13B,19,0.08619912356655662,0.07070596507716378,0.060106032680120644,0.08016437616100651
OLMo-2-1124-13B,10,0.08375943154647594,0.05774847553531728,0.04283154703009239,0.07134744567283716
OLMo-2-1124-13B,3,0.07638738161781136,0.028615042294221574,0.008143951893939334,0.05699804214864017
OLMo-2-1124-7B,30,0.09876502348413631,0.0987650234841363,0.09876502348413628,0.09876502348413634
OLMo-2-1124-7B,15,0.092553327223479,0.08275943697921964,0.07092911528946674,0.09347354429759534
OLMo-2-1124-7B,8,0.0920089484046145,0.06711373339397152,0.05016191751269085,0.0850162605405676
OLMo-2-1124-7B,3,0.08715641523201832,0.03541365161136724,0.009963676701888758,0.07135381285496269
OLMo-2-1124-7B__code,30,0.11280495972170712,0.11280495972170715,0.11280495972170711,0.11280495972170718
OLMo-2-1124-7B__code,15,0.10248789055337063,0.09268687310764322,0.0783260725989066,0.10562678907497906
OLMo-2-1124-7B__code,8,0.10132995850791535,0.07622021351393635,0.05578681075586011,0.09614021518027772
OLMo-2-1124-7B__code,3,0.09027293740342977,0.046320768732058565,0.020898985293084944,0.08221226776519779
OLMo-2-1124-7B__math,30,0.10488987413651833,0.10488987413651833,0.10488987413651832,0.10488987413651836
OLMo-2-1124-7B__math,15,0.10065627375516896,0.08919847952646746,0.0754329017998669,0.10035590896140643
OLMo-2-1124-7B__math,8,0.10065627375516893,0.0726003677908944,0.051687510782092626,0.09153563469351386
OLMo-2-1124-7B__math,3,0.09412102775219215,0.04010457670953817,0.012624241150299196,0.0771706736357119
SmolLM2-1.7B-intermediate-checkpoints,22,0.18712872067379796,0.187128720673798,0.18712872067379793,0.18712872067379804
SmolLM2-1.7B-intermediate-checkpoints,11,0.16614885483689112,0.15072610045622242,0.13704268946930048,0.1805106466040346
SmolLM2-1.7B-intermediate-checkpoints,6,0.16614885483689112,0.11469716919025678,0.08307105545836227,0.1566537122779962
SmolLM2-1.7B-intermediate-checkpoints,3,0.16614885483689115,0.07094628262996519,0.016036120739509472,0.14116663908479096
SmolLM2-1.7B-intermediate-checkpoints__code,22,0.31795237591974695,0.317952375919747,0.3179523759197469,0.31795237591974707
SmolLM2-1.7B-intermediate-checkpoints__code,11,0.2951263177343212,0.270226360535209,0.24325739058550183,0.3054311373623307
SmolLM2-1.7B-intermediate-checkpoints__code,6,0.28504797443052354,0.20145782224559158,0.14947067386802818,0.27319205720930834
SmolLM2-1.7B-intermediate-checkpoints__code,3,0.28504797443052354,0.1328474554396799,0.04497092335732871,0.25572413924150866
SmolLM2-1.7B-intermediate-checkpoints__math,22,0.234664659750072,0.23466465975007197,0.23466465975007195,0.23466465975007203
SmolLM2-1.7B-intermediate-checkpoints__math,11,0.22031961762686056,0.19683017733750918,0.17078629905486625,0.22525684726508616
SmolLM2-1.7B-intermediate-checkpoints__math,6,0.2188494439508109,0.14837427122061314,0.1051740445515484,0.20255795385934086
SmolLM2-1.7B-intermediate-checkpoints__math,3,0.2188494439508109,0.09360005314411272,0.028296811107692988,0.18475233357860807
pythia-1.4b,22,0.054888171923857795,0.05488817192385778,0.05488817192385777,0.054888171923857795
pythia-1.4b,11,0.0491201077436486,0.03770466533976047,0.023402321091415892,0.04930703246089963
pythia-1.4b,6,0.04842407392411445,0.025863092828029257,0.011056989485617862,0.04088548851411606
pythia-1.4b,3,0.026795171046356966,0.01543151208114494,0.002998631657557813,0.03460800031633595


==> anc/source/results/diagnostics/exploratory_pca.csv <==
panel,pc1,pc12,maximum_rank
OLMo-2-0425-1B,0.7268546331052886,0.9037061681876094,4
OLMo-2-0425-1B__code,0.7289147305992523,0.9055231761842071,4
OLMo-2-0425-1B__math,0.6376274326098367,0.9068788825870793,4
OLMo-2-1124-13B,0.877202152080946,0.9542800246447164,4
OLMo-2-1124-7B,0.9540251933413395,0.9841641898049021,4
OLMo-2-1124-7B__code,0.963241523921529,0.9829385276285626,4
OLMo-2-1124-7B__math,0.9582960720837473,0.9839724249501013,4
SmolLM2-1.7B-intermediate-checkpoints,0.8753194200684056,0.942391256791784,4
SmolLM2-1.7B-intermediate-checkpoints__code,0.9264508053858321,0.9768204941698655,4
SmolLM2-1.7B-intermediate-checkpoints__math,0.9275701935820525,0.9745328972281158,4
pythia-1.4b,0.7926731378064841,0.9359638827995891,4


==> anc/source/results/diagnostics/paired_change_null.csv <==
panel,replicate,change_rms,centered_change_rms
OLMo-2-0425-1B,0,0.011887472202137497,0.011137956294261859
OLMo-2-0425-1B,1,0.012747735404509982,0.012431641010596814
OLMo-2-0425-1B,2,0.024626193433812952,0.021951944325554067
OLMo-2-0425-1B,3,0.007270080955902705,0.007179018017198425
OLMo-2-0425-1B,4,0.009697527674428535,0.007159042186728353
OLMo-2-0425-1B,5,0.01137734803493242,0.010239106357531908
OLMo-2-0425-1B,6,0.008531236826985585,0.008527630967909391
OLMo-2-0425-1B,7,0.02634424498102917,0.019425557277608148
OLMo-2-0425-1B,8,0.010646642872956982,0.010375572566361508
OLMo-2-0425-1B,9,0.009063508399242621,0.008883353345696739
OLMo-2-0425-1B,10,0.009700302360515195,0.00964620147606527
OLMo-2-0425-1B,11,0.007859721431148404,0.007658494126386177
OLMo-2-0425-1B,12,0.017146255452358483,0.016503599852511364
OLMo-2-0425-1B,13,0.019793352667674572,0.019582238299760454
OLMo-2-0425-1B,14,0.013181057849997228,0.011513345550670512
OLMo-2-0425-1B,15,0.015823104133336385,0.015478095689193302
OLMo-2-0425-1B,16,0.013408779253525472,0.009155406097145566
OLMo-2-0425-1B,17,0.014604797483715544,0.013336763870522577
OLMo-2-0425-1B,18,0.012307358192397791,0.0101609919315983
OLMo-2-0425-1B,19,0.011007669104193603,0.0106799023054008
OLMo-2-0425-1B,20,0.008560365852133689,0.0077393272701537326
OLMo-2-0425-1B,21,0.005964639947329483,0.0059354834926168675
OLMo-2-0425-1B,22,0.010194704452319837,0.010023570022643364
OLMo-2-0425-1B,23,0.02509759492952847,0.023819996785968772
OLMo-2-0425-1B,24,0.01578692142315383,0.006964000750759686
OLMo-2-0425-1B,25,0.007530100509070084,0.007228982005310092
OLMo-2-0425-1B,26,0.011479779788142158,0.009301990222764947
OLMo-2-0425-1B,27,0.012200846509737663,0.012198325445769589
OLMo-2-0425-1B,28,0.00834466073517781,0.008065820236522997
OLMo-2-0425-1B,29,0.009730080263972244,0.009721729895085253
OLMo-2-0425-1B,30,0.021270208041551858,0.016524319280439896
OLMo-2-0425-1B,31,0.009337723510424951,0.00833163543265914
OLMo-2-0425-1B,32,0.007129917163879161,0.006839223201876245
OLMo-2-0425-1B,33,0.019411352114993535,0.01688287901626399
OLMo-2-0425-1B,34,0.01405453674196717,0.008818470652886972
OLMo-2-0425-1B,35,0.012836618519231114,0.012624280495213866
OLMo-2-0425-1B,36,0.010248019924581245,0.008595436378263611
OLMo-2-0425-1B,37,0.011988351414779056,0.011673801136683292
OLMo-2-0425-1B,38,0.013752097171266991,0.013687332104699633
OLMo-2-0425-1B,39,0.00968294752792161,0.009429445990386826
OLMo-2-0425-1B,40,0.008850184143642316,0.008419193709077547
OLMo-2-0425-1B,41,0.009093891857533403,0.008981376999469227
OLMo-2-0425-1B,42,0.009844875192893884,0.008758650356770549
OLMo-2-0425-1B,43,0.02388167172639303,0.019270644806832004
OLMo-2-0425-1B,44,0.01770188861095394,0.01755259954360443
OLMo-2-0425-1B,45,0.009994762737901728,0.007636311665843577
OLMo-2-0425-1B,46,0.009927220656317416,0.008913003040635461
OLMo-2-0425-1B,47,0.007852013720999059,0.007753471651012974
OLMo-2-0425-1B,48,0.018448915821945633,0.015352400403453242
OLMo-2-0425-1B,49,0.019260692178272757,0.019255077525336534
OLMo-2-0425-1B,50,0.009968475762027649,0.009678430174035484
OLMo-2-0425-1B,51,0.011067404388138956,0.008438065799134776
OLMo-2-0425-1B,52,0.006659584118103945,0.006614329802687584
OLMo-2-0425-1B,53,0.02146792825870873,0.021404956182118646
OLMo-2-0425-1B,54,0.012148901911700007,0.00739155180331483
OLMo-2-0425-1B,55,0.012321016952058561,0.009627800814440129
OLMo-2-0425-1B,56,0.017684396997632214,0.011102519963352615
OLMo-2-0425-1B,57,0.010727851259132098,0.008430373824620927
OLMo-2-0425-1B,58,0.016105463617674058,0.01379689307653739
OLMo-2-0425-1B,59,0.009238487235751732,0.009132544677691586
OLMo-2-0425-1B,60,0.020323970145364977,0.013605703840096704
OLMo-2-0425-1B,61,0.016766542571983102,0.016760092396483513
OLMo-2-0425-1B,62,0.01664168488801982,0.012877882388892096
OLMo-2-0425-1B,63,0.008306680675106237,0.007974623931681883
OLMo-2-0425-1B,64,0.012739816407987877,0.012230783710468145
OLMo-2-0425-1B,65,0.010845112651614159,0.010410852171842054
OLMo-2-0425-1B,66,0.008371224618917497,0.008032804930903595
OLMo-2-0425-1B,67,0.02455177074225272,0.021574530006877014
OLMo-2-0425-1B,68,0.019045011150112055,0.01663691950494077
OLMo-2-0425-1B,69,0.008035795617668458,0.007290741293625749
OLMo-2-0425-1B,70,0.01180683203883285,0.011716576378893711
OLMo-2-0425-1B,71,0.014717226691815665,0.011579521206450722
OLMo-2-0425-1B,72,0.01349729691133983,0.01020342131977381
OLMo-2-0425-1B,73,0.01512305893488135,0.008521260647557306
OLMo-2-0425-1B,74,0.008359965401153743,0.0054672594520549355
OLMo-2-0425-1B,75,0.009317527576206975,0.009302610148805141
OLMo-2-0425-1B,76,0.018218460456774836,0.018003533124212292
OLMo-2-0425-1B,77,0.017587499643537164,0.017562890792622694
OLMo-2-0425-1B,78,0.006262861202233126,0.006051822353049643
OLMo-2-0425-1B,79,0.03169188347112325,0.02856144335345479
OLMo-2-0425-1B,80,0.009020352133428939,0.007907511708671976
OLMo-2-0425-1B,81,0.017600883329853833,0.014923551429647738
OLMo-2-0425-1B,82,0.020000292794373542,0.016002039817060196
OLMo-2-0425-1B,83,0.00948427664210597,0.00823077864933275
OLMo-2-0425-1B,84,0.01101011362323422,0.010794123364102333
OLMo-2-0425-1B,85,0.009331236727071436,0.008260385443087702
OLMo-2-0425-1B,86,0.010876086361374129,0.008396044776437772
OLMo-2-0425-1B,87,0.013563926079790721,0.011279483033423094
OLMo-2-0425-1B,88,0.010022323423254691,0.009891819355141602
OLMo-2-0425-1B,89,0.015233429895954212,0.012297436335633103
OLMo-2-0425-1B,90,0.028144952841794225,0.01899184685264213
OLMo-2-0425-1B,91,0.009890556149996772,0.008794077704112797
OLMo-2-0425-1B,92,0.014784273829750989,0.013882520950182508
OLMo-2-0425-1B,93,0.018321936561810272,0.015072704300508106
OLMo-2-0425-1B,94,0.008976238911520409,0.00869427416533429
OLMo-2-0425-1B,95,0.010312808971374897,0.0075093947704378385
OLMo-2-0425-1B,96,0.013722222033951062,0.012437438107155505
OLMo-2-0425-1B,97,0.01684380907685811,0.014043248642488954
OLMo-2-0425-1B,98,0.01596870041292687,0.014394572109850661
OLMo-2-0425-1B,99,0.010333664015872848,0.009115585043081666
OLMo-2-0425-1B,100,0.017615020741270446,0.009618812108517779
OLMo-2-0425-1B,101,0.009711393177183903,0.009701689405973135
OLMo-2-0425-1B,102,0.011535321304609778,0.011230294910751837
OLMo-2-0425-1B,103,0.008996453162117902,0.00887252737727754
OLMo-2-0425-1B,104,0.007873405396122501,0.005293446941222156
OLMo-2-0425-1B,105,0.01931301689347829,0.016322213421717396
OLMo-2-0425-1B,106,0.01183130926191752,0.011300765417049606
OLMo-2-0425-1B,107,0.017127410819158303,0.01668324471389463
OLMo-2-0425-1B,108,0.010287334723399176,0.010280605721279356
OLMo-2-0425-1B,109,0.008950718990073573,0.00892701042833084
OLMo-2-0425-1B,110,0.00895522779011945,0.008549130886728463
OLMo-2-0425-1B,111,0.01047270701789049,0.009704413382377158
OLMo-2-0425-1B,112,0.014530441777650557,0.014514425745171759
OLMo-2-0425-1B,113,0.01387580376289652,0.013546022426270486
OLMo-2-0425-1B,114,0.024370241481714836,0.02025744228443071
OLMo-2-0425-1B,115,0.013444856751700384,0.013184083557669748
OLMo-2-0425-1B,116,0.01092669317619974,0.008610127867052116
OLMo-2-0425-1B,117,0.019868668303953056,0.018760965385809916
OLMo-2-0425-1B,118,0.01707311663680502,0.01652033455557737
OLMo-2-0425-1B,119,0.011282933504451937,0.009280163155357504
OLMo-2-0425-1B,120,0.012293136983568119,0.010921766248578628
OLMo-2-0425-1B,121,0.015706169377363046,0.014010050115134216
OLMo-2-0425-1B,122,0.02667114946742436,0.024405375477984666
OLMo-2-0425-1B,123,0.017086903229481205,0.011487814396308842
OLMo-2-0425-1B,124,0.0070521166706909374,0.007043866385135373
OLMo-2-0425-1B,125,0.012130613291377972,0.010849764345057526
OLMo-2-0425-1B,126,0.015701028241586236,0.015404274158844211
OLMo-2-0425-1B,127,0.010233566655106751,0.010212836590917172
OLMo-2-0425-1B,128,0.013834529036900372,0.01276559165314272
OLMo-2-0425-1B,129,0.01919420943809573,0.018217326179360588
OLMo-2-0425-1B,130,0.00913890957256006,0.008171478487903176
OLMo-2-0425-1B,131,0.010632098704014508,0.009605863600782468
OLMo-2-0425-1B,132,0.013778978239812379,0.01314758290469423
OLMo-2-0425-1B,133,0.013282749357736181,0.01126524400147032
OLMo-2-0425-1B,134,0.007837434031367841,0.0073921369148754945
OLMo-2-0425-1B,135,0.010125838422239753,0.008946154200693156
OLMo-2-0425-1B,136,0.018544940164003033,0.0161853517887438
OLMo-2-0425-1B,137,0.012906137534954176,0.0096344370818522
OLMo-2-0425-1B,138,0.014526737158614592,0.013062729330732077
OLMo-2-0425-1B,139,0.0145109819763531,0.012921432104542236
OLMo-2-0425-1B,140,0.008738490940882566,0.00864555238996251
OLMo-2-0425-1B,141,0.007801296806326153,0.007716505326005745
OLMo-2-0425-1B,142,0.030140275017156756,0.025407502034326304
OLMo-2-0425-1B,143,0.015801404449550135,0.013873102121402695
OLMo-2-0425-1B,144,0.01598975231176761,0.01423355753923392
OLMo-2-0425-1B,145,0.014022907165099572,0.01009351475452611
OLMo-2-0425-1B,146,0.010639057091535776,0.0067219279531468635
OLMo-2-0425-1B,147,0.009071670047361305,0.009002754134958855
OLMo-2-0425-1B,148,0.010451485705267965,0.009801874332455227
OLMo-2-0425-1B,149,0.02425595713585746,0.01817853358797447
OLMo-2-0425-1B,150,0.010326499844956887,0.009924799937944578
OLMo-2-0425-1B,151,0.008270966815190387,0.00775216995812436
OLMo-2-0425-1B,152,0.020863022413526108,0.015650537314401122
OLMo-2-0425-1B,153,0.00798456086143891,0.007922690337110043
OLMo-2-0425-1B,154,0.013859308623051285,0.013172341388046356
OLMo-2-0425-1B,155,0.011231535796587797,0.0062504951509658475
OLMo-2-0425-1B,156,0.00835352474888708,0.008334864838247266
OLMo-2-0425-1B,157,0.014387592971534547,0.012814549291707424
OLMo-2-0425-1B,158,0.007369348350521338,0.00732513316943386
OLMo-2-0425-1B,159,0.017221818441647184,0.015575805325483614
OLMo-2-0425-1B,160,0.007435695181862766,0.006715132814800854
OLMo-2-0425-1B,161,0.013665230102888165,0.011657405629767878
OLMo-2-0425-1B,162,0.017467740505311233,0.016828766811213706
OLMo-2-0425-1B,163,0.009385873094695263,0.00896155774903366
OLMo-2-0425-1B,164,0.007521160578921591,0.006408268351700972
OLMo-2-0425-1B,165,0.008690625359701786,0.005501694944548385
OLMo-2-0425-1B,166,0.009003181159938816,0.008967025807774049
OLMo-2-0425-1B,167,0.017574871404259763,0.015712042901234076
OLMo-2-0425-1B,168,0.010922998188828283,0.010335431034441577
OLMo-2-0425-1B,169,0.01647305530759405,0.015658702914121952
OLMo-2-0425-1B,170,0.009528862152821246,0.0095065955355076
OLMo-2-0425-1B,171,0.01812924356795479,0.013858788499132474
OLMo-2-0425-1B,172,0.010746022919392315,0.007956041789838211
OLMo-2-0425-1B,173,0.006313148927870447,0.006288437447176637
OLMo-2-0425-1B,174,0.007311606157873887,0.007248168415939445
OLMo-2-0425-1B,175,0.015074489637120884,0.014490766469581952
OLMo-2-0425-1B,176,0.007211543981832668,0.00696751919484918
OLMo-2-0425-1B,177,0.018320467692880843,0.018282551103313928
OLMo-2-0425-1B,178,0.018048534029445385,0.013483439733916483
OLMo-2-0425-1B,179,0.009195420533656132,0.009157243040858066
OLMo-2-0425-1B,180,0.007030139964798588,0.0070295247220192635
OLMo-2-0425-1B,181,0.014612626622858007,0.01034170615881985
OLMo-2-0425-1B,182,0.02324206158123598,0.02152250090050923
OLMo-2-0425-1B,183,0.01470945322639753,0.013309784014748648
OLMo-2-0425-1B,184,0.0182748741972004,0.016929354388611394
OLMo-2-0425-1B,185,0.011575494911135355,0.008761886916088662
OLMo-2-0425-1B,186,0.015859204293027458,0.014773738484711363
OLMo-2-0425-1B,187,0.017419915292517955,0.01226546790472197
OLMo-2-0425-1B,188,0.010802845889456287,0.00830095131049582
OLMo-2-0425-1B,189,0.00997387361040591,0.009448894151126338
OLMo-2-0425-1B,190,0.012131167897083663,0.0121183262329752
OLMo-2-0425-1B,191,0.01737854097773532,0.015930736890453327
OLMo-2-0425-1B,192,0.018438702090479972,0.01771494173197161
OLMo-2-0425-1B,193,0.011557463175244082,0.009215101853438904
OLMo-2-0425-1B,194,0.010066530905462112,0.008614424435765444
OLMo-2-0425-1B,195,0.005769701631291812,0.005699223846671701
OLMo-2-0425-1B,196,0.011742264950846187,0.011398321211863882
OLMo-2-0425-1B,197,0.010921150226341268,0.010919566009581187
OLMo-2-0425-1B,198,0.014070324867125748,0.013526141160062224
OLMo-2-0425-1B,199,0.019665475177908582,0.018662421953769763
OLMo-2-0425-1B,200,0.01060295051517027,0.009857168486165257
OLMo-2-0425-1B,201,0.009894636693173883,0.008683599859457825
OLMo-2-0425-1B,202,0.008194968571397225,0.008015616804168204
OLMo-2-0425-1B,203,0.016962420507,0.014285726395859202
OLMo-2-0425-1B,204,0.0373211614441261,0.029043978468669285
OLMo-2-0425-1B,205,0.015413443240517662,0.01510477625824044
OLMo-2-0425-1B,206,0.023329029104346456,0.01726735374779321
OLMo-2-0425-1B,207,0.011021107249161485,0.008558007732851411
OLMo-2-0425-1B,208,0.029278842370675347,0.026566312738836285
OLMo-2-0425-1B,209,0.0199932273956169,0.019909381518793803
OLMo-2-0425-1B,210,0.008403310687548321,0.006141758311629844
OLMo-2-0425-1B,211,0.00896123599461293,0.008505568224645642
OLMo-2-0425-1B,212,0.014850112201706551,0.013811375229919945
OLMo-2-0425-1B,213,0.008349496818304818,0.008167007734094464
OLMo-2-0425-1B,214,0.019517121763957132,0.01951623533165185
OLMo-2-0425-1B,215,0.027030459109297265,0.0229816309413159
OLMo-2-0425-1B,216,0.01122374589700015,0.01082195741120158
OLMo-2-0425-1B,217,0.02584952054817016,0.02330114159232636
OLMo-2-0425-1B,218,0.026820317992599402,0.021641627784628466
OLMo-2-0425-1B,219,0.011918559480148815,0.011572256255466144
OLMo-2-0425-1B,220,0.01476378153355636,0.0121615532324801
OLMo-2-0425-1B,221,0.007501455229741943,0.007034923349692232
OLMo-2-0425-1B,222,0.009280629197270691,0.008314371485555486
OLMo-2-0425-1B,223,0.012321562987510628,0.011675571132440585
OLMo-2-0425-1B,224,0.02196914432484333,0.020059146208856037
OLMo-2-0425-1B,225,0.018191482448905113,0.017168494625774914
OLMo-2-0425-1B,226,0.011576657284478759,0.010681252124329788
OLMo-2-0425-1B,227,0.036045029836758564,0.030010529138770413
OLMo-2-0425-1B,228,0.010249989245918564,0.01003732027512922
OLMo-2-0425-1B,229,0.0074257356465555965,0.007299370913042763
OLMo-2-0425-1B,230,0.025841190558048916,0.022688221252021062
OLMo-2-0425-1B,231,0.01332270365054896,0.013033855036804626
OLMo-2-0425-1B,232,0.027919107002263646,0.023404444814288723
OLMo-2-0425-1B,233,0.00860817417233725,0.008581111760122122
OLMo-2-0425-1B,234,0.03137290507974416,0.023177959135278384
OLMo-2-0425-1B,235,0.0056495108851867025,0.005600300561794215
OLMo-2-0425-1B,236,0.012323746887383769,0.008839045715308688
OLMo-2-0425-1B,237,0.02384445615036316,0.023322807288134538
OLMo-2-0425-1B,238,0.011152788742359553,0.011141752520974007
OLMo-2-0425-1B,239,0.009711393177183902,0.00963583360839753
OLMo-2-0425-1B,240,0.014117106737913271,0.012667374294868746
OLMo-2-0425-1B,241,0.014268795806878171,0.013980829322279635
OLMo-2-0425-1B,242,0.009349244456830736,0.008328808675601245
OLMo-2-0425-1B,243,0.00891003711755947,0.008779584561112457
OLMo-2-0425-1B,244,0.008065045659427252,0.007889380632399546
OLMo-2-0425-1B,245,0.01866427587767535,0.018654978655249718
OLMo-2-0425-1B,246,0.0064167367227159,0.006386709713203418
OLMo-2-0425-1B,247,0.014544325694992285,0.013974778384190126
OLMo-2-0425-1B,248,0.009996781949896718,0.00976523131607575
OLMo-2-0425-1B,249,0.009138173365238403,0.00820141654949725
OLMo-2-0425-1B,250,0.009781801527026728,0.006527298242393062
OLMo-2-0425-1B,251,0.018920254635344365,0.01674681155266556
OLMo-2-0425-1B,252,0.007106287758516766,0.007098100437543009
OLMo-2-0425-1B,253,0.01050285728883372,0.007155214952691997
OLMo-2-0425-1B,254,0.018947260233589114,0.015597141041456031
OLMo-2-0425-1B,255,0.02742727856781993,0.025384908483952476
OLMo-2-0425-1B,256,0.009316083334149752,0.00923729075950801
OLMo-2-0425-1B,257,0.016131342570332375,0.011617473910312334
OLMo-2-0425-1B,258,0.010334966058846056,0.00853472855018502
OLMo-2-0425-1B,259,0.008572931533542884,0.008413997891381258
OLMo-2-0425-1B,260,0.0067767529195441895,0.006724858470712181
OLMo-2-0425-1B,261,0.006673712665225033,0.006476076288341528
OLMo-2-0425-1B,262,0.013694247017607205,0.009876066337177757
OLMo-2-0425-1B,263,0.00974735117866775,0.008803089682846724
OLMo-2-0425-1B,264,0.01035252761111933,0.009233648356110676
OLMo-2-0425-1B,265,0.01590833820963559,0.01570889227346027
OLMo-2-0425-1B,266,0.006686805300559483,0.006519120929231845
OLMo-2-0425-1B,267,0.021443156056447362,0.019969321105414557
OLMo-2-0425-1B,268,0.019326249997718557,0.016137805824111166
OLMo-2-0425-1B,269,0.012416749407704326,0.00911416152787075
OLMo-2-0425-1B,270,0.014007545903837905,0.013757442655886321
OLMo-2-0425-1B,271,0.010916837097363529,0.00919134327480155
OLMo-2-0425-1B,272,0.0082514213759403,0.0064499030062045385
OLMo-2-0425-1B,273,0.009597805723739574,0.009415828791950973
OLMo-2-0425-1B,274,0.0082514213759403,0.008053119698892127
OLMo-2-0425-1B,275,0.010213165968195922,0.009937671383754551
OLMo-2-0425-1B,276,0.008471090065926432,0.007579842470539132
OLMo-2-0425-1B,277,0.016509364326034344,0.015362695324111218
OLMo-2-0425-1B,278,0.018008604008317053,0.016150188977004484
OLMo-2-0425-1B,279,0.016646131348069977,0.016460331148868648
OLMo-2-0425-1B,280,0.019062313083660173,0.013089337287819825
OLMo-2-0425-1B,281,0.015696742675482555,0.013596588073679049
OLMo-2-0425-1B,282,0.013453861009938204,0.010975184039627753
OLMo-2-0425-1B,283,0.02678994801840036,0.024239269605206223
OLMo-2-0425-1B,284,0.01227670742619739,0.00763895431487391
OLMo-2-0425-1B,285,0.009851023757161154,0.009728302087961136
OLMo-2-0425-1B,286,0.007887918598109746,0.006780581153236087
OLMo-2-0425-1B,287,0.0067866735117673134,0.006279949113794994
OLMo-2-0425-1B,288,0.02438404101027886,0.01787411591228803
OLMo-2-0425-1B,289,0.01479928347955441,0.014100041844502148
OLMo-2-0425-1B,290,0.015063327811699893,0.012439717558188077
OLMo-2-0425-1B,291,0.014006585265637425,0.01320113119504873
OLMo-2-0425-1B,292,0.0101152020344069,0.008652553243296598
OLMo-2-0425-1B,293,0.017528106194293566,0.015721460428990735
OLMo-2-0425-1B,294,0.016918336924281584,0.01425322752723859
OLMo-2-0425-1B,295,0.020750172460789383,0.01524686278555003
OLMo-2-0425-1B,296,0.006691834108746052,0.006470954072163741
OLMo-2-0425-1B,297,0.014337470810114149,0.014329927304470809
OLMo-2-0425-1B,298,0.010895245840763108,0.010895245840763108
OLMo-2-0425-1B,299,0.006929897027215862,0.005942442332141807
OLMo-2-0425-1B,300,0.011892564772036675,0.010945676265602224
OLMo-2-0425-1B,301,0.009618812108517779,0.008704880176188683
OLMo-2-0425-1B,302,0.005735785993923468,0.005436319686711848
OLMo-2-0425-1B,303,0.006777745632201613,0.006743341331509188
OLMo-2-0425-1B,304,0.011995083922656108,0.011330493595825875
OLMo-2-0425-1B,305,0.007666459085354034,0.0074526087424986506
OLMo-2-0425-1B,306,0.009365062616111098,0.00931561906593676
OLMo-2-0425-1B,307,0.009079824359162623,0.00854536387031514
OLMo-2-0425-1B,308,0.017698847833020153,0.016934122613307248
OLMo-2-0425-1B,309,0.019582508245416956,0.016991519764890325
OLMo-2-0425-1B,310,0.00988375150099726,0.009801678220445996
OLMo-2-0425-1B,311,0.022527075042434657,0.018786153604691158
OLMo-2-0425-1B,312,0.018685171284472068,0.014401814813452825
OLMo-2-0425-1B,313,0.01643093459826576,0.010955199341256484
OLMo-2-0425-1B,314,0.016311758099973744,0.014515948690010445
OLMo-2-0425-1B,315,0.009340605079236152,0.008118436492543091
OLMo-2-0425-1B,316,0.009302351851309074,0.009156088433545609
OLMo-2-0425-1B,317,0.008861579724323308,0.008204697209981408
OLMo-2-0425-1B,318,0.03394446868534891,0.030553945649561116
OLMo-2-0425-1B,319,0.011215950587035516,0.010958971173717457
OLMo-2-0425-1B,320,0.00817524143689544,0.00813227605717433
OLMo-2-0425-1B,321,0.008608955703427183,0.007184371199544494
OLMo-2-0425-1B,322,0.008890383155808118,0.006489715766354052
OLMo-2-0425-1B,323,0.012043782053395494,0.012024454358019885
OLMo-2-0425-1B,324,0.00953450888644443,0.008891842496277787
OLMo-2-0425-1B,325,0.019679155034300438,0.01848222747589133
OLMo-2-0425-1B,326,0.007190054588772481,0.007082308109495983
OLMo-2-0425-1B,327,0.020618114218034184,0.014679791403170864
OLMo-2-0425-1B,328,0.030402531644537448,0.022819608451656155
OLMo-2-0425-1B,329,0.0353328240757661,0.02982618061855442
OLMo-2-0425-1B,330,0.02852462217783581,0.019874327232868645
OLMo-2-0425-1B,331,0.007606550189971042,0.0070261741217756135
OLMo-2-0425-1B,332,0.008197431125237973,0.007783103530697168
OLMo-2-0425-1B,333,0.010011577060777302,0.009094790168434294
OLMo-2-0425-1B,334,0.005411067517180414,0.005155565644314826
OLMo-2-0425-1B,335,0.009288600069024608,0.008589955557326017
OLMo-2-0425-1B,336,0.013549037568392331,0.011932864649943772
OLMo-2-0425-1B,337,0.013316642365589852,0.01331433257883228
OLMo-2-0425-1B,338,0.010379786523558,0.010228258873497204
OLMo-2-0425-1B,339,0.007854583798113653,0.0072034762938813085
OLMo-2-0425-1B,340,0.0104089132851185,0.010407251094712919
OLMo-2-0425-1B,341,0.008082544875005053,0.007938505859789181
OLMo-2-0425-1B,342,0.009545087508234164,0.008578591289006298
OLMo-2-0425-1B,343,0.01367556521437798,0.013282496099728478
OLMo-2-0425-1B,344,0.011406876628676555,0.008397990597197733
OLMo-2-0425-1B,345,0.010096561393519284,0.008794077704112797
OLMo-2-0425-1B,346,0.00884866362406342,0.008310729357256805
OLMo-2-0425-1B,347,0.012145024808709394,0.012141067304903046
OLMo-2-0425-1B,348,0.009511901838897047,0.009510638701860029
OLMo-2-0425-1B,349,0.01716507939704461,0.008973133224328288
OLMo-2-0425-1B,350,0.005529141073811497,0.005482970630655428
OLMo-2-0425-1B,351,0.011075304252263357,0.011041233800290253
OLMo-2-0425-1B,352,0.020889770922064024,0.018627239738042436
OLMo-2-0425-1B,353,0.009991396477748353,0.00813747458956611
OLMo-2-0425-1B,354,0.023118709838096448,0.021513791089315122
OLMo-2-0425-1B,355,0.012119515847566239,0.011822613861786067
OLMo-2-0425-1B,356,0.019596246019911993,0.01859976949764243
OLMo-2-0425-1B,357,0.008849423916510075,0.008241164788537965
OLMo-2-0425-1B,358,0.01229258968543622,0.010872595174175454
OLMo-2-0425-1B,359,0.010211848395337675,0.008275323334134221
OLMo-2-0425-1B,360,0.008351108223669296,0.007397530762282047
OLMo-2-0425-1B,361,0.009544382631557189,0.009088605878490462
OLMo-2-0425-1B,362,0.0201150085478361,0.018204369303068152
OLMo-2-0425-1B,363,0.015717730784432747,0.015192237556631332
OLMo-2-0425-1B,364,0.013604538210640173,0.012954749514408382
OLMo-2-0425-1B,365,0.008095852222768636,0.007371043637765728
OLMo-2-0425-1B,366,0.02327850612803386,0.017691895520925136
OLMo-2-0425-1B,367,0.011752001253173244,0.01165740562976788
OLMo-2-0425-1B,368,0.013930485515004571,0.010534837319269552
OLMo-2-0425-1B,369,0.006015183887775903,0.00543702682725488
OLMo-2-0425-1B,370,0.009948884011389918,0.007679986815072427
OLMo-2-0425-1B,371,0.01597544003882986,0.014761926065336146
OLMo-2-0425-1B,372,0.008813619274002349,0.005387302834368586
OLMo-2-0425-1B,373,0.015932426078973657,0.015219606253522948
OLMo-2-0425-1B,374,0.02249090855372287,0.022305340494455355
OLMo-2-0425-1B,375,0.013847653164862543,0.012727362315605697
OLMo-2-0425-1B,376,0.024771109125170707,0.01929676159866836
OLMo-2-0425-1B,377,0.010088562003862394,0.0076002298314305945
OLMo-2-0425-1B,378,0.00950199434229101,0.008938254298165152
OLMo-2-0425-1B,379,0.0185355053048802,0.014845322030738907
OLMo-2-0425-1B,380,0.007821106921195578,0.007565246432445709
OLMo-2-0425-1B,381,0.009319693519650172,0.008901889229837463
OLMo-2-0425-1B,382,0.011393302980675476,0.011303699239609624
OLMo-2-0425-1B,383,0.009349244456830736,0.009071193269962554
OLMo-2-0425-1B,384,0.032414142257717875,0.02669641679159366
OLMo-2-0425-1B,385,0.015769012260924437,0.014187803239997382
OLMo-2-0425-1B,386,0.009900754354613541,0.009283476722829804
OLMo-2-0425-1B,387,0.011584209868259488,0.011553928318560712
OLMo-2-0425-1B,388,0.007495174481483496,0.007429229471189874
OLMo-2-0425-1B,389,0.008168655138596163,0.008014177799299705
OLMo-2-0425-1B,390,0.022161236594570217,0.017143200215489925
OLMo-2-0425-1B,391,0.006895833707979657,0.006895206481384744
OLMo-2-0425-1B,392,0.022985039129291843,0.019171186815069068
OLMo-2-0425-1B,393,0.0255695148513522,0.023500669581229237
OLMo-2-0425-1B,394,0.022282340458566124,0.016214274805544236
OLMo-2-0425-1B,395,0.018896771094448005,0.017134956768563782
OLMo-2-0425-1B,396,0.011391531312454734,0.010745307376515014
OLMo-2-0425-1B,397,0.008874477026239497,0.008028137234901004
OLMo-2-0425-1B,398,0.013847167307866627,0.013676057167728654
OLMo-2-0425-1B,399,0.007645368373907913,0.007644802643991082
OLMo-2-0425-1B,400,0.017579081825320638,0.017507833585192464
OLMo-2-0425-1B,401,0.007441122037115181,0.007127018343874726
OLMo-2-0425-1B,402,0.022014421392869757,0.019760427326733037
OLMo-2-0425-1B,403,0.010408266909281249,0.010123465197367766
OLMo-2-0425-1B,404,0.024151441054319628,0.019930345916845074
OLMo-2-0425-1B,405,0.012402111165129815,0.011750120075798131
OLMo-2-0425-1B,406,0.0124939919216952,0.00984819394249547
OLMo-2-0425-1B,407,0.01320094917851704,0.012777369125136348
OLMo-2-0425-1B,408,0.013100163431238342,0.012919163251855225
OLMo-2-0425-1B,409,0.017240559883784843,0.01723919400895531
OLMo-2-0425-1B,410,0.012942576506653015,0.010342077898542966
OLMo-2-0425-1B,411,0.02306101714077644,0.019383381620421622
OLMo-2-0425-1B,412,0.010174887085458481,0.00973931167732333
OLMo-2-0425-1B,413,0.02060734323178879,0.014478656808341374
OLMo-2-0425-1B,414,0.014526737158614592,0.014459592606998275
OLMo-2-0425-1B,415,0.01226135331049084,0.011712556167912653
OLMo-2-0425-1B,416,0.008382468713467,0.008334115266337098
OLMo-2-0425-1B,417,0.012131722477435368,0.011243210526110462
OLMo-2-0425-1B,418,0.017566447534608873,0.009993320193827203
OLMo-2-0425-1B,419,0.00898897170289282,0.008648886836395482
OLMo-2-0425-1B,420,0.012835570246923686,0.012535501909528766
OLMo-2-0425-1B,421,0.016375563784647117,0.01632371490372525
OLMo-2-0425-1B,422,0.021066481247496563,0.019588936760656848
OLMo-2-0425-1B,423,0.011146754662632912,0.009667202120117463
OLMo-2-0425-1B,424,0.013604538210640173,0.012954749514408382
OLMo-2-0425-1B,425,0.01184210866249777,0.011190084467504122
OLMo-2-0425-1B,426,0.01727291897900845,0.014074115479192862
OLMo-2-0425-1B,427,0.0312949635877079,0.027613789392464463
OLMo-2-0425-1B,428,0.010111210504346425,0.006530389690667745
OLMo-2-0425-1B,429,0.011841540518535898,0.01032533636122327
OLMo-2-0425-1B,430,0.01476378153355636,0.008939383283095305
OLMo-2-0425-1B,431,0.009476470359735539,0.006796933146147348
OLMo-2-0425-1B,432,0.026882456665061897,0.024297665377136412
OLMo-2-0425-1B,433,0.017672599406404987,0.014870937953876054
OLMo-2-0425-1B,434,0.009710007517880682,0.0096344370818522
OLMo-2-0425-1B,435,0.013065193944610828,0.009538338694720028
OLMo-2-0425-1B,436,0.011191930962962953,0.011171129537255438
OLMo-2-0425-1B,437,0.01724563218603414,0.011484007027568296
OLMo-2-0425-1B,438,0.009436629166784892,0.009425164049074059
OLMo-2-0425-1B,439,0.01554470522899728,0.0135101795119841
OLMo-2-0425-1B,440,0.009199809406963215,0.009073523943534044
OLMo-2-0425-1B,441,0.014714940804736686,0.009625953821351993
OLMo-2-0425-1B,442,0.008051687396577752,0.00755278580867681
OLMo-2-0425-1B,443,0.009239943606413536,0.006267386751797413
OLMo-2-0425-1B,444,0.0174846792976335,0.01514204950175969
OLMo-2-0425-1B,445,0.007464592818798086,0.006747117298023655
OLMo-2-0425-1B,446,0.015529549587052051,0.01396676373479597
OLMo-2-0425-1B,447,0.008558793844802072,0.00831818533810864
OLMo-2-0425-1B,448,0.008853224399363613,0.007354007832581922
OLMo-2-0425-1B,449,0.023202660371523083,0.021505167136040775
OLMo-2-0425-1B,450,0.01049773144309707,0.01014532529367337
OLMo-2-0425-1B,451,0.010594063409063907,0.008612360118328763
OLMo-2-0425-1B,452,0.01071278933347455,0.010708302526611074
OLMo-2-0425-1B,453,0.018140002433634703,0.01746614477283816
OLMo-2-0425-1B,454,0.011604519315834986,0.00846620991502891
OLMo-2-0425-1B,455,0.020023154121554605,0.015622293243127168
OLMo-2-0425-1B,456,0.012700147358926075,0.012629989171602985
OLMo-2-0425-1B,457,0.016381725339511904,0.011572505415003879
OLMo-2-0425-1B,458,0.006154499021910984,0.005964075941848829
OLMo-2-0425-1B,459,0.010035069781700028,0.008234572859025504
OLMo-2-0425-1B,460,0.011818792364748353,0.011186734232756755
OLMo-2-0425-1B,461,0.010093229084971636,0.008196141308358737
OLMo-2-0425-1B,462,0.010363569617545048,0.00935273907895047
OLMo-2-0425-1B,463,0.008916075774381136,0.0074703203344445015
OLMo-2-0425-1B,464,0.008213829283505168,0.007938687464245371
OLMo-2-0425-1B,465,0.01311607446287767,0.012604546651806868
OLMo-2-0425-1B,466,0.011480951852037001,0.010278408496186107
OLMo-2-0425-1B,467,0.022170949247007736,0.015220490332339149
OLMo-2-0425-1B,468,0.00898148401171179,0.008557109230764066
OLMo-2-0425-1B,469,0.024272870774497846,0.0192480881144381
OLMo-2-0425-1B,470,0.015128841196122721,0.014445560717604543
OLMo-2-0425-1B,471,0.011878413353649312,0.0069380057798428645
OLMo-2-0425-1B,472,0.030463988924469505,0.02801519472947892
OLMo-2-0425-1B,473,0.010046460710235412,0.008000554410370037
OLMo-2-0425-1B,474,0.009827775664244885,0.008572875477679244
OLMo-2-0425-1B,475,0.00872924711854113,0.006788868253909349
OLMo-2-0425-1B,476,0.009730080263972242,0.008754150100639837
OLMo-2-0425-1B,477,0.009617413110312646,0.007696987913533098
OLMo-2-0425-1B,478,0.008349496818304818,0.007880421415062079
OLMo-2-0425-1B,479,0.005266141245123536,0.0051396951465502005
OLMo-2-0425-1B,480,0.005029588241734436,0.004954113183392405
OLMo-2-0425-1B,481,0.014202157474738814,0.01205877557653097
OLMo-2-0425-1B,482,0.0072737816845495525,0.006881602533717511
OLMo-2-0425-1B,483,0.00753545937620007,0.007522949414855775
OLMo-2-0425-1B,484,0.009666953564391652,0.008474946800445683
OLMo-2-0425-1B,485,0.01647754727233708,0.016120793267466862
OLMo-2-0425-1B,486,0.02110094429538822,0.012763483355482459
OLMo-2-0425-1B,487,0.01493459247750456,0.014108457654988535
OLMo-2-0425-1B,488,0.011766304709275506,0.010392001960732398
OLMo-2-0425-1B,489,0.013662768209755089,0.006593007636421858
OLMo-2-0425-1B,490,0.008672801596388162,0.00833780481576901
OLMo-2-0425-1B,491,0.007044480375359019,0.006939944931027023
OLMo-2-0425-1B,492,0.011522482879591655,0.01063548809779752
OLMo-2-0425-1B,493,0.010857512738732948,0.00950972913930577
OLMo-2-0425-1B,494,0.00687042020177061,0.006822972562417813
OLMo-2-0425-1B,495,0.015812045270463787,0.009405104784380286
OLMo-2-0425-1B,496,0.02304788502367852,0.021510172131005496
OLMo-2-0425-1B,497,0.016524842749517293,0.013659039355437644
OLMo-2-0425-1B,498,0.011681949124043918,0.009528458686656026
OLMo-2-0425-1B,499,0.02135354913854168,0.02129493319636361
OLMo-2-0425-1B,500,0.023596848170009413,0.021564838429814853
OLMo-2-0425-1B,501,0.00846632343885901,0.007762701203383621
OLMo-2-0425-1B,502,0.0236830810370718,0.021082990423976072
OLMo-2-0425-1B,503,0.008564294608066868,0.00738302992987917
OLMo-2-0425-1B,504,0.011128632792962865,0.00924129574508994
OLMo-2-0425-1B,505,0.00906796111795841,0.008076299507781421
OLMo-2-0425-1B,506,0.022798118001420443,0.021674666441375737
OLMo-2-0425-1B,507,0.00870764003808111,0.007998812305943738
OLMo-2-0425-1B,508,0.014446858075158489,0.011258886049814667
OLMo-2-0425-1B,509,0.013311083763089007,0.010754739772443025
OLMo-2-0425-1B,510,0.016402657313232833,0.011874407464003967
OLMo-2-0425-1B,511,0.007955014888126562,0.007880665338094764
OLMo-2-0425-1B,512,0.01321521166828421,0.012595545691429993
OLMo-2-0425-1B,513,0.009351403054109702,0.009347239598716172
OLMo-2-0425-1B,514,0.011127423618971904,0.010080365576027922
OLMo-2-0425-1B,515,0.009193957110310562,0.006060788784812569
OLMo-2-0425-1B,516,0.008417709516991894,0.008255788208875653
OLMo-2-0425-1B,517,0.01762685686973107,0.015754651971492572
OLMo-2-0425-1B,518,0.013784836234085307,0.010422708456060713
OLMo-2-0425-1B,519,0.02088332863148892,0.016351687871591143
OLMo-2-0425-1B,520,0.018549655794004864,0.01804954579170348
OLMo-2-0425-1B,521,0.009883070778416407,0.0085300538224972
OLMo-2-0425-1B,522,0.01645671055454154,0.015424943660285097
OLMo-2-0425-1B,523,0.011946750445025295,0.008175182654137605
OLMo-2-0425-1B,524,0.0065258992489749005,0.0058993444167392
OLMo-2-0425-1B,525,0.020247025334634836,0.019803158927982758
OLMo-2-0425-1B,526,0.010088562003862394,0.009703918170814445
OLMo-2-0425-1B,527,0.02655004562976957,0.02286998949539202
OLMo-2-0425-1B,528,0.01778719758441508,0.016613043158901254
OLMo-2-0425-1B,529,0.011357817108618561,0.009748337163879373
OLMo-2-0425-1B,530,0.01365587254779465,0.012828417247148179
OLMo-2-0425-1B,531,0.033713171748177145,0.023394956683651595
OLMo-2-0425-1B,532,0.008802161602294384,0.008226398540541672
OLMo-2-0425-1B,533,0.010729732513203402,0.010183715294848645
OLMo-2-0425-1B,534,0.012000130824789332,0.0072682298849736805
OLMo-2-0425-1B,535,0.016209146590344586,0.011358536374206196
OLMo-2-0425-1B,536,0.00924285565930853,0.009212859158773744
OLMo-2-0425-1B,537,0.020255995147186248,0.018473593035141147
OLMo-2-0425-1B,538,0.019666843591742117,0.014628666543903645
OLMo-2-0425-1B,539,0.009825721721069245,0.009068597042158356
OLMo-2-0425-1B,540,0.008774602148868148,0.00838882985805839
OLMo-2-0425-1B,541,0.010448910496234106,0.010172572544536565
OLMo-2-0425-1B,542,0.021111782130234912,0.016926260000544615
OLMo-2-0425-1B,543,0.007460986735100298,0.007448351693459425
OLMo-2-0425-1B,544,0.013984472373987299,0.01076318167753903
OLMo-2-0425-1B,545,0.02248552344445049,0.017922418362446124
OLMo-2-0425-1B,546,0.007544382362601654,0.006192563876730723
OLMo-2-0425-1B,547,0.008023227241875899,0.0074257356465555965
OLMo-2-0425-1B,548,0.0119911570857704,0.0103375696528057
OLMo-2-0425-1B,549,0.01682302608507834,0.012247863433508319
OLMo-2-0425-1B,550,0.019803207461746766,0.01935589209354479
OLMo-2-0425-1B,551,0.01306364901715686,0.013062729330732077
OLMo-2-0425-1B,552,0.016784189036063806,0.01672082177548594
OLMo-2-0425-1B,553,0.007651525836634984,0.006786390267531394
OLMo-2-0425-1B,554,0.013206554136444539,0.01155970828741767
OLMo-2-0425-1B,555,0.011102000543163635,0.010660355803738818
OLMo-2-0425-1B,556,0.013728594317651659,0.01196728791576583
OLMo-2-0425-1B,557,0.024614169725167848,0.023491956758849915
OLMo-2-0425-1B,558,0.00982982917824903,0.009820242439047687
OLMo-2-0425-1B,559,0.00957464546996368,0.009325466909406098
OLMo-2-0425-1B,560,0.013760411472288332,0.013740280820539071
OLMo-2-0425-1B,561,0.009350683577051194,0.00930116359043844
OLMo-2-0425-1B,562,0.020787425651446017,0.015382577217815866
OLMo-2-0425-1B,563,0.01019932296410361,0.009801384045074784
OLMo-2-0425-1B,564,0.009400913993732125,0.009139593140544465
OLMo-2-0425-1B,565,0.006939598693771032,0.0068441400202267225
OLMo-2-0425-1B,566,0.011085019433300071,0.009351300275061893
OLMo-2-0425-1B,567,0.013938693409443616,0.009759718073707244
OLMo-2-0425-1B,568,0.02757796828193901,0.02530020241439092
OLMo-2-0425-1B,569,0.029158416757701488,0.026272055219304643
OLMo-2-0425-1B,570,0.013211138242382311,0.009737288426673742
OLMo-2-0425-1B,571,0.0167142964530987,0.010632008305389315
OLMo-2-0425-1B,572,0.010674411283274059,0.00938577069311225
OLMo-2-0425-1B,573,0.025050639110572794,0.022317746782168673
OLMo-2-0425-1B,574,0.018097300357522366,0.010071351344066231
OLMo-2-0425-1B,575,0.010276210801289534,0.009854340436046468
OLMo-2-0425-1B,576,0.018249454295577297,0.014673275440734665
OLMo-2-0425-1B,577,0.01469389395844911,0.013406628721963867
OLMo-2-0425-1B,578,0.009443043552367603,0.009430006576818493
OLMo-2-0425-1B,579,0.010348627619415246,0.00953158510272761
OLMo-2-0425-1B,580,0.026264957066679286,0.022234086137329277
OLMo-2-0425-1B,581,0.009736992305949281,0.00969539657293375
OLMo-2-0425-1B,582,0.009274827897002432,0.007653221409983351
OLMo-2-0425-1B,583,0.021457583854803244,0.020091653781836014
OLMo-2-0425-1B,584,0.008791454302959377,0.007082579519490891
OLMo-2-0425-1B,585,0.011211750867499731,0.010576539416539806
OLMo-2-0425-1B,586,0.021235702870464813,0.01595599570579822
OLMo-2-0425-1B,587,0.010442469695217598,0.006750108073217942
OLMo-2-0425-1B,588,0.030404744491935372,0.02566181628394578
OLMo-2-0425-1B,589,0.02084495583539965,0.01958746476785152
OLMo-2-0425-1B,590,0.012697498349165094,0.010527307920128764
OLMo-2-0425-1B,591,0.02979905166692879,0.025993680100599683
OLMo-2-0425-1B,592,0.023208168972142486,0.018547013116079838
OLMo-2-0425-1B,593,0.009059796128597754,0.007621445455110441
OLMo-2-0425-1B,594,0.011622478046534858,0.011571716391396644
OLMo-2-0425-1B,595,0.012392342730543147,0.012344747168410483
OLMo-2-0425-1B,596,0.013947861222629665,0.008725337559209508
OLMo-2-0425-1B,597,0.010849454294209587,0.010539899525074862
OLMo-2-0425-1B,598,0.01990114894952382,0.018999815805040128
OLMo-2-0425-1B,599,0.005374889369042142,0.004889475840491327
OLMo-2-0425-1B,600,0.02628339364919368,0.02330508043329662
OLMo-2-0425-1B,601,0.019751500094596044,0.01672329325902253
OLMo-2-0425-1B,602,0.009189565441987239,0.008443417554189188
OLMo-2-0425-1B,603,0.00927410247930964,0.009227348810948268
OLMo-2-0425-1B,604,0.014666396160117423,0.013756918680602255
OLMo-2-0425-1B,605,0.009535920047391469,0.00885680621808983
OLMo-2-0425-1B,606,0.015627152767263355,0.01437108335313536
OLMo-2-0425-1B,607,0.014760135480149263,0.010872374175239018
OLMo-2-0425-1B,608,0.012429746706525512,0.011987469496845411
OLMo-2-0425-1B,609,0.023183224860309368,0.017126625176130478
OLMo-2-0425-1B,610,0.012159972537208082,0.0071611899128559775
OLMo-2-0425-1B,611,0.012359181174023142,0.010980086997921213
OLMo-2-0425-1B,612,0.009805158625518094,0.0059250299089179176
OLMo-2-0425-1B,613,0.011883509805636142,0.009838185488693708
OLMo-2-0425-1B,614,0.012289852829188243,0.012282186387253027
OLMo-2-0425-1B,615,0.010299753124930899,0.008449164066308034
OLMo-2-0425-1B,616,0.017221427778055506,0.016249239790097934
OLMo-2-0425-1B,617,0.011455138744187653,0.009271563070419493
OLMo-2-0425-1B,618,0.009955644142639055,0.009878109812265083
OLMo-2-0425-1B,619,0.02610127726039173,0.022916841974834946
OLMo-2-0425-1B,620,0.007805607629888996,0.006757863671995856
OLMo-2-0425-1B,621,0.021272422057368987,0.016297109380844617
OLMo-2-0425-1B,622,0.018168908460056293,0.016373802914529587
OLMo-2-0425-1B,623,0.012156652408125794,0.01152244117309622
OLMo-2-0425-1B,624,0.02231552880309942,0.01958533018177384
OLMo-2-0425-1B,625,0.010642218490913647,0.009173758982041308
OLMo-2-0425-1B,626,0.01069707727589516,0.01039061456610107
OLMo-2-0425-1B,627,0.010141108685231888,0.01007602639692682
OLMo-2-0425-1B,628,0.011510214661015612,0.00853782485129748
OLMo-2-0425-1B,629,0.008952973673930673,0.006210773806623901
OLMo-2-0425-1B,630,0.008520189063995725,0.004936427153747643
OLMo-2-0425-1B,631,0.01005783873806985,0.009792701896031564
OLMo-2-0425-1B,632,0.02231583028892802,0.02126781303027647
OLMo-2-0425-1B,633,0.014011867960718946,0.010773044509844459
OLMo-2-0425-1B,634,0.020065110671516274,0.017423363314124432
OLMo-2-0425-1B,635,0.0202954815255474,0.01618478764729447
OLMo-2-0425-1B,636,0.012537533555043799,0.010695774384255596
OLMo-2-0425-1B,637,0.010203939385454651,0.009560832968159643
OLMo-2-0425-1B,638,0.01114313264639996,0.011141019259802664
OLMo-2-0425-1B,639,0.007333656791977345,0.007238415593340169
OLMo-2-0425-1B,640,0.011260251818647095,0.00995071935825962
OLMo-2-0425-1B,641,0.020051694127158005,0.019277401682007093
OLMo-2-0425-1B,642,0.025275231483828636,0.02365735793664226
OLMo-2-0425-1B,643,0.00683606052263955,0.006763692297621597
OLMo-2-0425-1B,644,0.012914475507258914,0.009505331693330737
OLMo-2-0425-1B,645,0.015320627252363534,0.013703262749992609
OLMo-2-0425-1B,646,0.0187049643318375,0.013975913134635651
OLMo-2-0425-1B,647,0.017008367741804774,0.01627840355122867
OLMo-2-0425-1B,648,0.011855168458810843,0.011703361928525979
OLMo-2-0425-1B,649,0.013009978113994673,0.008230486714600346
OLMo-2-0425-1B,650,0.006899735170078473,0.006813880665079984
OLMo-2-0425-1B,651,0.035567207849106566,0.030391117116302227
OLMo-2-0425-1B,652,0.014313519043014231,0.011588399013534237
OLMo-2-0425-1B,653,0.01669375524218334,0.016273945207006903
OLMo-2-0425-1B,654,0.019818150205132307,0.019708997851673217
OLMo-2-0425-1B,655,0.010746022919392315,0.007956041789838211
OLMo-2-0425-1B,656,0.021162073358589547,0.02070568187907578
OLMo-2-0425-1B,657,0.01006920390893606,0.009306483750973734
OLMo-2-0425-1B,658,0.021628100454023663,0.016933441520554777
OLMo-2-0425-1B,659,0.007747643324211547,0.007711833129664393
OLMo-2-0425-1B,660,0.010635262171817563,0.009667202120117463
OLMo-2-0425-1B,661,0.007595928983687279,0.007499084544935454
OLMo-2-0425-1B,662,0.010630200171449028,0.01061210188780484
OLMo-2-0425-1B,663,0.010688268434811597,0.007019057343792619
OLMo-2-0425-1B,664,0.011465118879771974,0.011383682038819957
OLMo-2-0425-1B,665,0.013308556358094786,0.012722377265043083
OLMo-2-0425-1B,666,0.021128346889260588,0.016029195071484648
OLMo-2-0425-1B,667,0.009287151328460697,0.009279697090038914
OLMo-2-0425-1B,668,0.016890477308948264,0.016591826295679304
OLMo-2-0425-1B,669,0.017067204687932595,0.01687211603137908
OLMo-2-0425-1B,670,0.012474591301417485,0.011405233475211057
OLMo-2-0425-1B,671,0.01155164048195535,0.010654133042419458
OLMo-2-0425-1B,672,0.011651962829426162,0.009786222058891025
OLMo-2-0425-1B,673,0.007203142723937304,0.007005899683527136
OLMo-2-0425-1B,674,0.010652960231177955,0.007593587793229726
OLMo-2-0425-1B,675,0.007534566496360904,0.007081561678373965
OLMo-2-0425-1B,676,0.011127423618971904,0.010601908026279696
OLMo-2-0425-1B,677,0.01360206533263908,0.013325661133616409
OLMo-2-0425-1B,678,0.009044931809925829,0.008936694989261595
OLMo-2-0425-1B,679,0.00858939609324416,0.008587997273587292
OLMo-2-0425-1B,680,0.006414639407176067,0.006407143390163447
OLMo-2-0425-1B,681,0.01697074776266851,0.00975218155369438
OLMo-2-0425-1B,682,0.014852377284955445,0.014477196329429894
OLMo-2-0425-1B,683,0.014295646538306415,0.014139352075133848
OLMo-2-0425-1B,684,0.017598589706492463,0.016700748994573193
OLMo-2-0425-1B,685,0.019269073680922844,0.01809092619811448
OLMo-2-0425-1B,686,0.009003181159938816,0.00569213651635371
OLMo-2-0425-1B,687,0.008931907824330156,0.008930562653429794
OLMo-2-0425-1B,688,0.020397986279527946,0.016930007260620165
OLMo-2-0425-1B,689,0.017321926886531263,0.01163256248463847
OLMo-2-0425-1B,690,0.014072237375611833,0.011641771359738857
OLMo-2-0425-1B,691,0.010904504471310278,0.010770367710988389
OLMo-2-0425-1B,692,0.016358299084238498,0.016173916661179052
OLMo-2-0425-1B,693,0.007465494067557034,0.007361780004933157
OLMo-2-0425-1B,694,0.016618625085798734,0.013071996808787869
OLMo-2-0425-1B,695,0.009303075066225719,0.008260967189050767
OLMo-2-0425-1B,696,0.01179828152567355,0.011766304709275506
OLMo-2-0425-1B,697,0.00995631990331471,0.0067860361956112334
OLMo-2-0425-1B,698,0.006157777633004887,0.005390780613878512
OLMo-2-0425-1B,699,0.014825173445124353,0.013937348749482248
OLMo-2-0425-1B,700,0.023298439698616006,0.022432351055266257
OLMo-2-0425-1B,701,0.014656759742783633,0.011198756057700274
OLMo-2-0425-1B,702,0.008181000098244318,0.008086468065588208
OLMo-2-0425-1B,703,0.014254643527989885,0.012081946945863863
OLMo-2-0425-1B,704,0.009931963552850791,0.007580286257083398
OLMo-2-0425-1B,705,0.008014837375268832,0.007927783833543953
OLMo-2-0425-1B,706,0.009064992881833732,0.008604600554821023
OLMo-2-0425-1B,707,0.012711267171539626,0.012210059718969978
OLMo-2-0425-1B,708,0.014708081011904465,0.01274136288444252
OLMo-2-0425-1B,709,0.009846925140900046,0.009842043610374242
OLMo-2-0425-1B,710,0.008879782235234938,0.007583708880382816
OLMo-2-0425-1B,711,0.01067567176757712,0.007035401509308736
OLMo-2-0425-1B,712,0.018178903683429132,0.018045152201866633
OLMo-2-0425-1B,713,0.009332678624125096,0.00920821556712473
OLMo-2-0425-1B,714,0.019260342869842684,0.015955092142411993
OLMo-2-0425-1B,715,0.010248019924581245,0.010180081076986022
OLMo-2-0425-1B,716,0.0077398240017912375,0.007352373978939118
OLMo-2-0425-1B,717,0.014408620302340903,0.014021570581187697
OLMo-2-0425-1B,718,0.011645609680616908,0.010635849569383312
OLMo-2-0425-1B,719,0.015172359629295603,0.01513570079348092
OLMo-2-0425-1B,720,0.01581332168780577,0.015512613451152343
OLMo-2-0425-1B,721,0.010049139052247866,0.010048708652569982
OLMo-2-0425-1B,722,0.011808541398498034,0.009789609781512856
OLMo-2-0425-1B,723,0.01801644772135165,0.016915893937472122
OLMo-2-0425-1B,724,0.006036397595174478,0.006028431273975614
OLMo-2-0425-1B,725,0.012043782053395496,0.011716125199451914
OLMo-2-0425-1B,726,0.01006519413752508,0.00995916724808402
OLMo-2-0425-1B,727,0.014238587273765417,0.012905988593636435
OLMo-2-0425-1B,728,0.023412225496299885,0.020920781154871705
OLMo-2-0425-1B,729,0.018651655255184918,0.014535501025961352
OLMo-2-0425-1B,730,0.01216771598195559,0.010541859906511998
OLMo-2-0425-1B,731,0.011117745492662458,0.008343796853946117
OLMo-2-0425-1B,732,0.018871119357155193,0.018853896855308347
OLMo-2-0425-1B,733,0.021062648539150918,0.017705254577358588
OLMo-2-0425-1B,734,0.010582626163399835,0.009895462312658249
OLMo-2-0425-1B,735,0.008428891601173823,0.008254623945971982
OLMo-2-0425-1B,736,0.010523335704161602,0.00890242905562826
OLMo-2-0425-1B,737,0.01604393864253582,0.007700982717442131
OLMo-2-0425-1B,738,0.011196739009995165,0.011035879018059021
OLMo-2-0425-1B,739,0.024241807167379455,0.01896619701614283
OLMo-2-0425-1B,740,0.012122291160947912,0.011168892368588337
OLMo-2-0425-1B,741,0.007161928044961644,0.007005625302823895
OLMo-2-0425-1B,742,0.00963977271761572,0.00818992388893112
OLMo-2-0425-1B,743,0.00815299135594072,0.00815299135594072
OLMo-2-0425-1B,744,0.023204979941694983,0.02153268021193492
OLMo-2-0425-1B,745,0.013057982719333516,0.012190010119919097
OLMo-2-0425-1B,746,0.012344474666458674,0.0070437299355952335
OLMo-2-0425-1B,747,0.015442660584278902,0.014924098845983223
OLMo-2-0425-1B,748,0.008523347028916616,0.005389086591398582
OLMo-2-0425-1B,749,0.011896524152584615,0.010133950650644315
OLMo-2-0425-1B,750,0.009768035967818488,0.00976405016906361
OLMo-2-0425-1B,751,0.018238759994591788,0.01794591833389752
OLMo-2-0425-1B,752,0.00821710498823499,0.008210025487309975
OLMo-2-0425-1B,753,0.008404111269714435,0.007269948752181103
OLMo-2-0425-1B,754,0.01115701065642779,0.01059274784688526
OLMo-2-0425-1B,755,0.009634187680809921,0.009558017794288677
OLMo-2-0425-1B,756,0.02087752887028953,0.016344280138597383
OLMo-2-0425-1B,757,0.013051798497949801,0.011312113810312975
OLMo-2-0425-1B,758,0.014206420324549586,0.00985677845852746
OLMo-2-0425-1B,759,0.010289950369188557,0.009300698577468224
OLMo-2-0425-1B,760,0.010015608297929102,0.010010809022030403
OLMo-2-0425-1B,761,0.009450165541125972,0.00919024524220239
OLMo-2-0425-1B,762,0.017712147382407048,0.015242417998978944
OLMo-2-0425-1B,763,0.00896648987101908,0.008866838452540987
OLMo-2-0425-1B,764,0.014441734497584468,0.014157286112071458
OLMo-2-0425-1B,765,0.012158865928247586,0.010850207259471114
OLMo-2-0425-1B,766,0.02042139075923825,0.019281464639950948
OLMo-2-0425-1B,767,0.022031528991660394,0.02073710644640012
OLMo-2-0425-1B,768,0.017809499867244578,0.014599498920653221
OLMo-2-0425-1B,769,0.007865711095075566,0.007810531372023678
OLMo-2-0425-1B,770,0.026085033335619304,0.02469500209399709
OLMo-2-0425-1B,771,0.01274720762446113,0.011962910082821637
OLMo-2-0425-1B,772,0.01854276331491045,0.015444496501324022
OLMo-2-0425-1B,773,0.008085873765127663,0.006570811844505575
OLMo-2-0425-1B,774,0.018163723586259027,0.013825147032038786
OLMo-2-0425-1B,775,0.008682880393044604,0.007555712086273607
OLMo-2-0425-1B,776,0.03611104403944855,0.02964751042134254
OLMo-2-0425-1B,777,0.014782453442644445,0.012032245077165205
OLMo-2-0425-1B,778,0.004828950890889737,0.0048264623308516075
OLMo-2-0425-1B,779,0.016219519914110064,0.016126336981909115
OLMo-2-0425-1B,780,0.008416110863570015,0.007872306670686448
OLMo-2-0425-1B,781,0.010582626163399835,0.010490267031832885
OLMo-2-0425-1B,782,0.023206719467174383,0.021094839871109893
OLMo-2-0425-1B,783,0.014911599868323707,0.014869774551058874
OLMo-2-0425-1B,784,0.009500578142217223,0.009478245079372002
OLMo-2-0425-1B,785,0.006548540822036049,0.006463151606373819
OLMo-2-0425-1B,786,0.00938802326991984,0.007705162558743953
OLMo-2-0425-1B,787,0.011945624083787227,0.008367377508995463
OLMo-2-0425-1B,788,0.013942071726196515,0.009827335569702793
OLMo-2-0425-1B,789,0.016473463718639437,0.014260777906540349
OLMo-2-0425-1B,790,0.014133301001785312,0.013399350197512011
OLMo-2-0425-1B,791,0.01387871263482594,0.012462681939465502
OLMo-2-0425-1B,792,0.011654272206681903,0.011115281410179737
OLMo-2-0425-1B,793,0.011820499994833804,0.011804226824317721
OLMo-2-0425-1B,794,0.029359844695276475,0.028318373749081055
OLMo-2-0425-1B,795,0.017130553030957278,0.010642173334677676
OLMo-2-0425-1B,796,0.005685124880788736,0.005647724290227616
OLMo-2-0425-1B,797,0.013997455914568979,0.013519317995451028
OLMo-2-0425-1B,798,0.00927192588569954,0.009266741462236022
OLMo-2-0425-1B,799,0.011410414924774272,0.007886212548863425
OLMo-2-0425-1B,800,0.011013168509012945,0.010567811997278184
OLMo-2-0425-1B,801,0.009294392773091884,0.00871723754627807
OLMo-2-0425-1B,802,0.011471571987846934,0.010618801847858489
OLMo-2-0425-1B,803,0.011287106738302133,0.010852997204630968
OLMo-2-0425-1B,804,0.009533097516606717,0.006723357633481457
OLMo-2-0425-1B,805,0.006411492147485178,0.006408793266173513
OLMo-2-0425-1B,806,0.021498305718869255,0.01375255144354047
OLMo-2-0425-1B,807,0.015812045270463787,0.015314007393516706
OLMo-2-0425-1B,808,0.009571131451615809,0.009509425932454721
OLMo-2-0425-1B,809,0.0120404298850177,0.010914283626295571
OLMo-2-0425-1B,810,0.0200654459701865,0.01868398817895013
OLMo-2-0425-1B,811,0.022164272255666133,0.013817462946218198
OLMo-2-0425-1B,812,0.016446077754186505,0.014229133954921072
OLMo-2-0425-1B,813,0.014804283314408122,0.010759430537442391
OLMo-2-0425-1B,814,0.007718933750463701,0.007682989742583104
OLMo-2-0425-1B,815,0.014235751937251875,0.01385858044409916
OLMo-2-0425-1B,816,0.011281740868382385,0.010890525321009367
OLMo-2-0425-1B,817,0.009911620873844824,0.007132477931163295
OLMo-2-0425-1B,818,0.00814968988127369,0.004860790799446498
OLMo-2-0425-1B,819,0.010289296520077863,0.010185602688468002
OLMo-2-0425-1B,820,0.008090864532251411,0.0069796476545795835
OLMo-2-0425-1B,821,0.020454309393602977,0.01730005162196704
OLMo-2-0425-1B,822,0.011081984354133222,0.010885582023453199
OLMo-2-0425-1B,823,0.007661191850733369,0.0061119529130177815
OLMo-2-0425-1B,824,0.02956968530951296,0.027135025660852626
OLMo-2-0425-1B,825,0.020682297048358503,0.020505674118633566
OLMo-2-0425-1B,826,0.008158765721969559,0.008158530113562504
OLMo-2-0425-1B,827,0.02059035933426927,0.020436657490435117
OLMo-2-0425-1B,828,0.00973353689851376,0.009529164741234565
OLMo-2-0425-1B,829,0.011867646989900102,0.01037256154879526
OLMo-2-0425-1B,830,0.0076813633025734525,0.006539140857279107
OLMo-2-0425-1B,831,0.028673768470714036,0.025204460563489336
OLMo-2-0425-1B,832,0.009552837718965949,0.009249768110631013
OLMo-2-0425-1B,833,0.017946105781145326,0.013564882639358209
OLMo-2-0425-1B,834,0.0123722389496398,0.008159119121823403
OLMo-2-0425-1B,835,0.00897623891152041,0.007805053514525253
OLMo-2-0425-1B,836,0.010589617059144556,0.009543979821511154
OLMo-2-0425-1B,837,0.010386913941093713,0.005510684434252217
OLMo-2-0425-1B,838,0.011199742991217888,0.009157085602978935
OLMo-2-0425-1B,839,0.029604930776082113,0.02661805153919743
OLMo-2-0425-1B,840,0.010373302803440322,0.010087513995000958
OLMo-2-0425-1B,841,0.011496763019662532,0.01130182848421792
OLMo-2-0425-1B,842,0.008055864233190359,0.006920667846832454
OLMo-2-0425-1B,843,0.00973215439202308,0.00965282509312577
OLMo-2-0425-1B,844,0.011292470058508962,0.011205962962066518
OLMo-2-0425-1B,845,0.006364096483773949,0.005095183400828851
OLMo-2-0425-1B,846,0.00887750896244898,0.00866692612696181
OLMo-2-0425-1B,847,0.01358276143295485,0.01034268194709614
OLMo-2-0425-1B,848,0.013636151442049846,0.00813511203211374
OLMo-2-0425-1B,849,0.01886149096149372,0.016917683601901712
OLMo-2-0425-1B,850,0.02553950151028607,0.021492783705143303
OLMo-2-0425-1B,851,0.011067404388138958,0.006981506406472257
OLMo-2-0425-1B,852,0.009003181159938816,0.008549749193492901
OLMo-2-0425-1B,853,0.013164203250095367,0.013143159450847845
OLMo-2-0425-1B,854,0.02052228318878393,0.01923220272929168
OLMo-2-0425-1B,855,0.011474504019073817,0.00992034427277613
OLMo-2-0425-1B,856,0.004866422834907883,0.004736713604857211
OLMo-2-0425-1B,857,0.007340075748822814,0.007108519027652593
OLMo-2-0425-1B,858,0.010548240019609835,0.010399167217615867
OLMo-2-0425-1B,859,0.010838286556515786,0.01077063542081061
OLMo-2-0425-1B,860,0.009171244187984132,0.008967561712499333
OLMo-2-0425-1B,861,0.007412132895352484,0.0074089553265217975
OLMo-2-0425-1B,862,0.010357725315782745,0.009390121775587824
OLMo-2-0425-1B,863,0.009239215449778463,0.008497428382119442
OLMo-2-0425-1B,864,0.00991365702017517,0.009815004910775828
OLMo-2-0425-1B,865,0.009694752194213011,0.008254565728516204
OLMo-2-0425-1B,866,0.016556568914902224,0.01654913673702756
OLMo-2-0425-1B,867,0.01132459663852526,0.011149427300814906
OLMo-2-0425-1B,868,0.008411313080265008,0.008398448371858937
OLMo-2-0425-1B,869,0.013560453555913444,0.010788467758488414
OLMo-2-0425-1B,870,0.013428834274086065,0.011959655792917748
OLMo-2-0425-1B,871,0.011109875807137137,0.010553341332938927
OLMo-2-0425-1B,872,0.010318026684317562,0.009458349198505737
OLMo-2-0425-1B,873,0.009196152157998592,0.008668866580811275
OLMo-2-0425-1B,874,0.018080191287860363,0.017359643990943356
OLMo-2-0425-1B,875,0.018077958476331275,0.011189440269494264
OLMo-2-0425-1B,876,0.011028430244819427,0.009896239303369574
OLMo-2-0425-1B,877,0.008639380271315042,0.00852086586929228
OLMo-2-0425-1B,878,0.00947291992299943,0.008750965595257674
OLMo-2-0425-1B,879,0.03573007924014288,0.029072159171865463
OLMo-2-0425-1B,880,0.02098264122827396,0.012891905874523971
OLMo-2-0425-1B,881,0.012164397966355484,0.011498936399828904
OLMo-2-0425-1B,882,0.009315361129153578,0.007364521166231083
OLMo-2-0425-1B,883,0.010544412415001345,0.010425197945512079
OLMo-2-0425-1B,884,0.015625861142495624,0.012533508276885971
OLMo-2-0425-1B,885,0.010073212084206171,0.009511346079267388
OLMo-2-0425-1B,886,0.02073233205472189,0.018187757292833815
OLMo-2-0425-1B,887,0.01567358037007942,0.015672476549308534
OLMo-2-0425-1B,888,0.009402345205431631,0.006723643533068407
OLMo-2-0425-1B,889,0.012677347785736237,0.012300210573943678
OLMo-2-0425-1B,890,0.014053100578323386,0.012421470237542033
OLMo-2-0425-1B,891,0.011086840081983334,0.0070122760082934514
OLMo-2-0425-1B,892,0.008181000098244318,0.007047754086499416
OLMo-2-0425-1B,893,0.008371224618917497,0.008354617709245908
OLMo-2-0425-1B,894,0.01657606252712684,0.011437631544569374
OLMo-2-0425-1B,895,0.011742837897976286,0.009160181384582558
OLMo-2-0425-1B,896,0.02174784214694393,0.01845748369845557
OLMo-2-0425-1B,897,0.016041002995745398,0.013263669125434379
OLMo-2-0425-1B,898,0.012028130608117204,0.011841946338432949
OLMo-2-0425-1B,899,0.03182682474011378,0.029478811704070237
OLMo-2-0425-1B,900,0.014320098027130043,0.013227024775776043
OLMo-2-0425-1B,901,0.026090964829472086,0.02280264953587521
OLMo-2-0425-1B,902,0.010571812958786207,0.008517368463043143
OLMo-2-0425-1B,903,0.017015090964175885,0.01669473396818881
OLMo-2-0425-1B,904,0.003949073577363863,0.003778809958877773
OLMo-2-0425-1B,905,0.006547513358183796,0.006313148927870447
OLMo-2-0425-1B,906,0.008205634300637194,0.008199775727043555
OLMo-2-0425-1B,907,0.010644114879837421,0.009513316353268597
OLMo-2-0425-1B,908,0.010705250423791031,0.008770548430255409
OLMo-2-0425-1B,909,0.010432156142384973,0.009582722821916816
OLMo-2-0425-1B,910,0.01111653513443203,0.010727761667376032
OLMo-2-0425-1B,911,0.010375248344916613,0.010051099528669755
OLMo-2-0425-1B,912,0.00992450941206193,0.009871637356666471
OLMo-2-0425-1B,913,0.02312947483844713,0.02222137363050561
OLMo-2-0425-1B,914,0.013625292666963771,0.010653230891385859
OLMo-2-0425-1B,915,0.025476992193235362,0.02474935208012341
OLMo-2-0425-1B,916,0.020887838443521333,0.019576102167532045
OLMo-2-0425-1B,917,0.012495068850708248,0.01202069702821934
OLMo-2-0425-1B,918,0.0126518485689325,0.011114070783602764
OLMo-2-0425-1B,919,0.009015129647160634,0.008520471072736027
OLMo-2-0425-1B,920,0.01943802154406716,0.015293470763490176
OLMo-2-0425-1B,921,0.010610562110203094,0.009567214310788915
OLMo-2-0425-1B,922,0.009761145908438327,0.009759373392647151
OLMo-2-0425-1B,923,0.016849400117794414,0.014693436083498984
OLMo-2-0425-1B,924,0.024841625049163416,0.020862354413146142
OLMo-2-0425-1B,925,0.009365780988575326,0.007885542214244564
OLMo-2-0425-1B,926,0.007541706575192574,0.00752326880508585
OLMo-2-0425-1B,927,0.0334670116180582,0.03133662705133957
OLMo-2-0425-1B,928,0.01207056588644474,0.011958209157576978
OLMo-2-0425-1B,929,0.008198251812142489,0.007852380926373628
OLMo-2-0425-1B,930,0.015470083271421436,0.013696422562350798
OLMo-2-0425-1B,931,0.012448136316164413,0.011666965610540715
OLMo-2-0425-1B,932,0.007970223639980708,0.007594537011482968
OLMo-2-0425-1B,933,0.00860973716357525,0.008134403131072618
OLMo-2-0425-1B,934,0.011279951677844074,0.010331989719518316
OLMo-2-0425-1B,935,0.014501706226251371,0.014173197125396308
OLMo-2-0425-1B,936,0.006889977372564039,0.006340114199090128
OLMo-2-0425-1B,937,0.008940189613614521,0.008672801596388162
OLMo-2-0425-1B,938,0.02180468965492104,0.018247795245895232
OLMo-2-0425-1B,939,0.018002999263850815,0.01747197674294301
OLMo-2-0425-1B,940,0.012819311064683432,0.010504733089108917
OLMo-2-0425-1B,941,0.01178458780036,0.010867732159439904
OLMo-2-0425-1B,942,0.01031867871292476,0.007398894847362355
OLMo-2-0425-1B,943,0.010093229084971638,0.009406944053936222
OLMo-2-0425-1B,944,0.01880898322918442,0.01688965219169778
OLMo-2-0425-1B,945,0.007199405684659088,0.00703731382288287
OLMo-2-0425-1B,946,0.016806221060178227,0.014713046514972888
OLMo-2-0425-1B,947,0.012396142480916672,0.010804714085905958
OLMo-2-0425-1B,948,0.009359313651409646,0.009359313651409646
OLMo-2-0425-1B,949,0.012823508956262079,0.009714757526938133
OLMo-2-0425-1B,950,0.0339636888366316,0.029409234468965345
OLMo-2-0425-1B,951,0.007205944231552375,0.006094867079407707
OLMo-2-0425-1B,952,0.009857850997399322,0.009166264957372265
OLMo-2-0425-1B,953,0.016105463617674058,0.01379689307653739
OLMo-2-0425-1B,954,0.008351108223669296,0.007397530762282047
OLMo-2-0425-1B,955,0.011031480058280238,0.00867036320562417
OLMo-2-0425-1B,956,0.01426879580687817,0.014173875236354326
OLMo-2-0425-1B,957,0.032566754299775846,0.030491408857605283
OLMo-2-0425-1B,958,0.013232509739085196,0.009503663164305858
OLMo-2-0425-1B,959,0.014053100578323386,0.012421470237542033
OLMo-2-0425-1B,960,0.01306004347571332,0.009168623877367978
OLMo-2-0425-1B,961,0.009174911365621981,0.009155983462024606
OLMo-2-0425-1B,962,0.008679780471348863,0.008576798503356646
OLMo-2-0425-1B,963,0.00757375363134338,0.007530738669406583
OLMo-2-0425-1B,964,0.014066977351603144,0.012565100724551009
OLMo-2-0425-1B,965,0.011450439199889686,0.008859193292713861
OLMo-2-0425-1B,966,0.015126172734827406,0.014946397044686255
OLMo-2-0425-1B,967,0.021700768840348387,0.018968857297481722
OLMo-2-0425-1B,968,0.033638452835859825,0.028048058908944098
OLMo-2-0425-1B,969,0.007270080955902705,0.006673928686092206
OLMo-2-0425-1B,970,0.011881244985755532,0.006722356889173323
OLMo-2-0425-1B,971,0.007288565808917823,0.006886558877006263
OLMo-2-0425-1B,972,0.011409825284956564,0.010432939224899055
OLMo-2-0425-1B,973,0.006817335604612811,0.005543376695603335
OLMo-2-0425-1B,974,0.00922318145963331,0.008493185791136521
OLMo-2-0425-1B,975,0.008557221548684315,0.00852205014922384
OLMo-2-0425-1B,976,0.01026245283861103,0.008359850433019003
OLMo-2-0425-1B,977,0.01761349291952844,0.009895608003063742
OLMo-2-0425-1B,978,0.015864718251440393,0.014985411208454537
OLMo-2-0425-1B,979,0.010556528401937064,0.010490587698518065
OLMo-2-0425-1B,980,0.017696947081488813,0.016814568512018454
OLMo-2-0425-1B,981,0.012541289315688025,0.010380666144906722
OLMo-2-0425-1B,982,0.012215725932406383,0.009567264540692079
OLMo-2-0425-1B,983,0.011716453331678091,0.007658933355567879
OLMo-2-0425-1B,984,0.011260251818647099,0.009967077628400324
OLMo-2-0425-1B,985,0.017158022837898693,0.013681326986369188
OLMo-2-0425-1B,986,0.009039723523994899,0.009039670362753664
OLMo-2-0425-1B,987,0.01470945322639753,0.013309784014748648
OLMo-2-0425-1B,988,0.017021416277020467,0.016391344467422554
OLMo-2-0425-1B,989,0.010445046492220476,0.009106723999898434
OLMo-2-0425-1B,990,0.00883649004839511,0.007863878009010603
OLMo-2-0425-1B,991,0.00993805823668047,0.008984747272842063
OLMo-2-0425-1B,992,0.00821464833214693,0.007515088141002887
OLMo-2-0425-1B,993,0.011269807566049325,0.010571176543473419
OLMo-2-0425-1B,994,0.01813443830004428,0.01759970925047555
OLMo-2-0425-1B,995,0.01621869029236511,0.013041669187670609
OLMo-2-0425-1B,996,0.01662226823399367,0.009543123793710072
OLMo-2-0425-1B,997,0.014708538430959822,0.013308773011615456
OLMo-2-0425-1B,998,0.012717616984859587,0.01165707583542225
OLMo-2-0425-1B,999,0.02178060937186534,0.019358250577565926
OLMo-2-0425-1B__code,0,0.014755006693212346,0.012526652744727067
OLMo-2-0425-1B__code,1,0.00971606831836963,0.009573453358312013
OLMo-2-0425-1B__code,2,0.009765797231726365,0.007506466441683656
OLMo-2-0425-1B__code,3,0.01332712159959071,0.008632827997638141
OLMo-2-0425-1B__code,4,0.007561084579994789,0.006608605775873695
OLMo-2-0425-1B__code,5,0.02161713244255728,0.016499704781841207
OLMo-2-0425-1B__code,6,0.011930266816760637,0.008723753964626272
OLMo-2-0425-1B__code,7,0.012169236436761353,0.009850157822621514
OLMo-2-0425-1B__code,8,0.010345213920618948,0.008536544244759244
OLMo-2-0425-1B__code,9,0.007265220888825278,0.0062124951721700605
OLMo-2-0425-1B__code,10,0.015060982777387918,0.013356360347849554
OLMo-2-0425-1B__code,11,0.014409904311038748,0.01169610199751695
OLMo-2-0425-1B__code,12,0.008705128599589548,0.008219224726039828
OLMo-2-0425-1B__code,13,0.02164263810781403,0.014282807890445766
OLMo-2-0425-1B__code,14,0.007807977568361988,0.0064801006949154775
OLMo-2-0425-1B__code,15,0.018311927559460872,0.014084056716769345
OLMo-2-0425-1B__code,16,0.011942666880106863,0.0077352435485893226
OLMo-2-0425-1B__code,17,0.027054280716135228,0.017353088878276277
OLMo-2-0425-1B__code,18,0.009887664746367581,0.009643074844018933
OLMo-2-0425-1B__code,19,0.003521762628164376,0.0035140786615087253
OLMo-2-0425-1B__code,20,0.010937616871934796,0.009206088646519811
OLMo-2-0425-1B__code,21,0.012571161211946656,0.010189246727830618
OLMo-2-0425-1B__code,22,0.02180831482907791,0.014636031452887704
OLMo-2-0425-1B__code,23,0.013255242644587667,0.011623811429973112
OLMo-2-0425-1B__code,24,0.008821058779946414,0.007580492292004644
OLMo-2-0425-1B__code,25,0.011286361631144853,0.008580453708529834
OLMo-2-0425-1B__code,26,0.008582147739090294,0.00760151012837046
OLMo-2-0425-1B__code,27,0.011456166512519553,0.010334047670581879
OLMo-2-0425-1B__code,28,0.00795649479257673,0.007641485995948568
OLMo-2-0425-1B__code,29,0.02219756135577125,0.01694525034300303
OLMo-2-0425-1B__code,30,0.007639866445725211,0.007637963428635196
OLMo-2-0425-1B__code,31,0.015624892353850976,0.014196818649997067
OLMo-2-0425-1B__code,32,0.008729825144197715,0.00848289577761703
OLMo-2-0425-1B__code,33,0.02171432835967691,0.01657456215973573
OLMo-2-0425-1B__code,34,0.02015502149892752,0.01304797790915433
OLMo-2-0425-1B__code,35,0.007567310624110546,0.004807632126228091
OLMo-2-0425-1B__code,36,0.012009518023642935,0.010491790111299814
OLMo-2-0425-1B__code,37,0.010932694867186864,0.007787748395832484
OLMo-2-0425-1B__code,38,0.010850539433416578,0.00724652727801958
OLMo-2-0425-1B__code,39,0.012121042348563585,0.009628412240838397
OLMo-2-0425-1B__code,40,0.006666399834353946,0.005681256333946466
OLMo-2-0425-1B__code,41,0.01310106214927399,0.011377780970775173
OLMo-2-0425-1B__code,42,0.011325042199347674,0.010111792700614373
OLMo-2-0425-1B__code,43,0.005086451612740403,0.005060664409601395
OLMo-2-0425-1B__code,44,0.006303283585117078,0.006274226400610975
OLMo-2-0425-1B__code,45,0.007776895762838786,0.007767234529368517
OLMo-2-0425-1B__code,46,0.007834643648478305,0.006405811930467013
OLMo-2-0425-1B__code,47,0.030790363111917893,0.019766342132768688
OLMo-2-0425-1B__code,48,0.011148414360131725,0.008758170256722207
OLMo-2-0425-1B__code,49,0.009304340557063463,0.008820718280298716
OLMo-2-0425-1B__code,50,0.013593530450331797,0.011785495094037606
OLMo-2-0425-1B__code,51,0.010746492468513292,0.010132397495696444
OLMo-2-0425-1B__code,52,0.017298509872099535,0.013434639264633522
OLMo-2-0425-1B__code,53,0.007276324843679755,0.0072703618808291365
OLMo-2-0425-1B__code,54,0.010764632660795059,0.009529379068880732
OLMo-2-0425-1B__code,55,0.0074173502318187114,0.006091732107997724
OLMo-2-0425-1B__code,56,0.014674536292364737,0.01231314550241602
OLMo-2-0425-1B__code,57,0.007004013099116881,0.006272847576003038
OLMo-2-0425-1B__code,58,0.02743138700439589,0.018357055986794286
OLMo-2-0425-1B__code,59,0.022575331072784775,0.016962937538982027
OLMo-2-0425-1B__code,60,0.0058676937017141315,0.005865215716901335
OLMo-2-0425-1B__code,61,0.01139964919740735,0.009389878680048242
OLMo-2-0425-1B__code,62,0.009157846527654376,0.00776698704403035
OLMo-2-0425-1B__code,63,0.008153610233617504,0.007872199841978714
OLMo-2-0425-1B__code,64,0.00924631253092978,0.008911776346704193
OLMo-2-0425-1B__code,65,0.013205407861316376,0.010566004248048516
OLMo-2-0425-1B__code,66,0.012783968040086933,0.010406708516765542
OLMo-2-0425-1B__code,67,0.00812550707859655,0.00801796962015891
OLMo-2-0425-1B__code,68,0.009171794358103582,0.008120996223005042
OLMo-2-0425-1B__code,69,0.027541533508679966,0.01732864631510158
OLMo-2-0425-1B__code,70,0.006978993531548091,0.006886646104617872
OLMo-2-0425-1B__code,71,0.015403728208066672,0.010917904535376876
OLMo-2-0425-1B__code,72,0.0112982774489975,0.006392294137862225
OLMo-2-0425-1B__code,73,0.019937204615096845,0.014583731727113627
OLMo-2-0425-1B__code,74,0.015158939973553215,0.01256579868982564
OLMo-2-0425-1B__code,75,0.019154472464820712,0.013975956115796018
OLMo-2-0425-1B__code,76,0.012549735667561237,0.011879718010859653
OLMo-2-0425-1B__code,77,0.015342458785643248,0.008795074937775422
OLMo-2-0425-1B__code,78,0.00886366732491696,0.007115090440758674
OLMo-2-0425-1B__code,79,0.013321567369691395,0.011525162205561603
OLMo-2-0425-1B__code,80,0.005527619864033948,0.005500930597312234
OLMo-2-0425-1B__code,81,0.00623675630221444,0.0060892071847635865
OLMo-2-0425-1B__code,82,0.021021642825947925,0.011830588274364624
OLMo-2-0425-1B__code,83,0.010474473519888023,0.009622121428200263
OLMo-2-0425-1B__code,84,0.008809610783973925,0.007657443011430758
OLMo-2-0425-1B__code,85,0.01981670736357347,0.012780725409361772
OLMo-2-0425-1B__code,86,0.0072438907329586645,0.006844649060277864
OLMo-2-0425-1B__code,87,0.016922611302573578,0.013491679167416068
OLMo-2-0425-1B__code,88,0.009462082862817791,0.008693403566753199
OLMo-2-0425-1B__code,89,0.013487698145310971,0.011888209951531947
OLMo-2-0425-1B__code,90,0.023383974811307124,0.015474253041427325
OLMo-2-0425-1B__code,91,0.006744659597719265,0.00640160945383301
OLMo-2-0425-1B__code,92,0.01568291374639519,0.01115736599975804
OLMo-2-0425-1B__code,93,0.014084542932030418,0.012481456177693447
OLMo-2-0425-1B__code,94,0.012329068522662415,0.011749475907805942
OLMo-2-0425-1B__code,95,0.012583464381049079,0.009752390980116165
OLMo-2-0425-1B__code,96,0.007676763617838322,0.007674869749566885
OLMo-2-0425-1B__code,97,0.018357062531436097,0.012537849772140463
OLMo-2-0425-1B__code,98,0.015058749071864792,0.011006632202254145
OLMo-2-0425-1B__code,99,0.009328893169033799,0.006785558169212174
OLMo-2-0425-1B__code,100,0.006696607978655645,0.006471789492715701
OLMo-2-0425-1B__code,101,0.014515965242880884,0.008238963204059122
OLMo-2-0425-1B__code,102,0.013654763991607014,0.010371183137603277
OLMo-2-0425-1B__code,103,0.006251840471820616,0.006142794969595415
OLMo-2-0425-1B__code,104,0.013273502309823113,0.01106472279562955
OLMo-2-0425-1B__code,105,0.011024006516613514,0.009187904949262762
OLMo-2-0425-1B__code,106,0.020199035792899594,0.013573709917787743
OLMo-2-0425-1B__code,107,0.012003354123542044,0.010378872101292846
OLMo-2-0425-1B__code,108,0.011228390526165229,0.008907677155362717
OLMo-2-0425-1B__code,109,0.01345973554017664,0.01032558070368216
OLMo-2-0425-1B__code,110,0.0064248573537706,0.006181476122764885
OLMo-2-0425-1B__code,111,0.009396440052132252,0.008594779423422958
OLMo-2-0425-1B__code,112,0.008979798420761485,0.007347944409260928
OLMo-2-0425-1B__code,113,0.008646969686808876,0.007358139862266769
OLMo-2-0425-1B__code,114,0.007524514297445661,0.007339437379596181
OLMo-2-0425-1B__code,115,0.010437797629242828,0.009089676537461745
OLMo-2-0425-1B__code,116,0.008441453740334462,0.008034734051313582
OLMo-2-0425-1B__code,117,0.00967165018709199,0.0073306582626909535
OLMo-2-0425-1B__code,118,0.007801943581704666,0.006978976316956173
OLMo-2-0425-1B__code,119,0.005715516578473425,0.005538715088090683
OLMo-2-0425-1B__code,120,0.015232877822069762,0.012634069293726517
OLMo-2-0425-1B__code,121,0.008879592818064615,0.006993284208492858
OLMo-2-0425-1B__code,122,0.009084824517766701,0.007661082078170075
OLMo-2-0425-1B__code,123,0.01880352760391016,0.014038876342819863
OLMo-2-0425-1B__code,124,0.015508632169757171,0.009994967081475707
OLMo-2-0425-1B__code,125,0.0072122436449148725,0.006853069058512386
OLMo-2-0425-1B__code,126,0.009555478399506673,0.008794965657411386
OLMo-2-0425-1B__code,127,0.016652091783340275,0.01459684068729617
OLMo-2-0425-1B__code,128,0.009440727749199742,0.00760353287415479
OLMo-2-0425-1B__code,129,0.007971700721006319,0.006922698628028668
OLMo-2-0425-1B__code,130,0.017728757789132955,0.014357040271420816
OLMo-2-0425-1B__code,131,0.016503556174572904,0.012937683667206684
OLMo-2-0425-1B__code,132,0.006391260353281298,0.006080519764526501
OLMo-2-0425-1B__code,133,0.010961579995878734,0.006870717467756326
OLMo-2-0425-1B__code,134,0.02194762032375749,0.01749419329339603
OLMo-2-0425-1B__code,135,0.012013998873748207,0.007270758462246718
OLMo-2-0425-1B__code,136,0.016262084789725125,0.011095083445291929
OLMo-2-0425-1B__code,137,0.013018637174250067,0.008448268209037216
OLMo-2-0425-1B__code,138,0.006293670030587112,0.006160761992890409
OLMo-2-0425-1B__code,139,0.009709834296563977,0.009481654144067994
OLMo-2-0425-1B__code,140,0.008792028238849723,0.008790921328938155
OLMo-2-0425-1B__code,141,0.014428101587600127,0.00708042491620615
OLMo-2-0425-1B__code,142,0.024760989916323715,0.017423287464989858
OLMo-2-0425-1B__code,143,0.008200508277635007,0.00815925164282233
OLMo-2-0425-1B__code,144,0.015081963438750616,0.012387620498852222
OLMo-2-0425-1B__code,145,0.009438589580423444,0.006375431968777517
OLMo-2-0425-1B__code,146,0.011933086144434165,0.009556873893027904
OLMo-2-0425-1B__code,147,0.006197799865373792,0.005283655885289058
OLMo-2-0425-1B__code,148,0.01301605298327335,0.01146940389715522
OLMo-2-0425-1B__code,149,0.015463449701149611,0.012807619063342313
OLMo-2-0425-1B__code,150,0.009561109413747826,0.007369103805755981
OLMo-2-0425-1B__code,151,0.014349548915541445,0.01171047373052232
OLMo-2-0425-1B__code,152,0.006401778356534905,0.004542637066294295
OLMo-2-0425-1B__code,153,0.008612667007634092,0.007861081729790392
OLMo-2-0425-1B__code,154,0.010619277022273733,0.009831112406682472
OLMo-2-0425-1B__code,155,0.009464215723960551,0.009076343787819545
OLMo-2-0425-1B__code,156,0.010195199392942637,0.005661088786911235
OLMo-2-0425-1B__code,157,0.012098263635840517,0.010488491735332695
OLMo-2-0425-1B__code,158,0.005520312221930808,0.005415705896120105
OLMo-2-0425-1B__code,159,0.027257682459393726,0.019464561848437527
OLMo-2-0425-1B__code,160,0.01941784966789485,0.012957281027559997
OLMo-2-0425-1B__code,161,0.007037552825542956,0.007014143241963181
OLMo-2-0425-1B__code,162,0.02539387072678213,0.018400461100613327
OLMo-2-0425-1B__code,163,0.01857710959860458,0.012458333536384232
OLMo-2-0425-1B__code,164,0.011103061000210301,0.010943491812083211
OLMo-2-0425-1B__code,165,0.004749934981504966,0.004749707338534661
OLMo-2-0425-1B__code,166,0.009422180833294342,0.007053632718268496
OLMo-2-0425-1B__code,167,0.01658285959210184,0.012049297133326078
OLMo-2-0425-1B__code,168,0.020457187253851927,0.01500548074463563
OLMo-2-0425-1B__code,169,0.010230772192988862,0.007611744751430375
OLMo-2-0425-1B__code,170,0.014546060252884723,0.011066720480929996
OLMo-2-0425-1B__code,171,0.010299589822121777,0.009034951056825866
OLMo-2-0425-1B__code,172,0.01170941698273203,0.007370016731479285
OLMo-2-0425-1B__code,173,0.012701604078804362,0.011931384558503665
OLMo-2-0425-1B__code,174,0.009087786276521048,0.008137548408434132
OLMo-2-0425-1B__code,175,0.019714934181289653,0.013820705734213073
OLMo-2-0425-1B__code,176,0.008107270773461388,0.007824193882088992
OLMo-2-0425-1B__code,177,0.01809125824102272,0.014053040734986448
OLMo-2-0425-1B__code,178,0.01847870396703752,0.014809159773160298
OLMo-2-0425-1B__code,179,0.008238161156248269,0.005545825178877151
OLMo-2-0425-1B__code,180,0.01513539916358636,0.010631025170706092
OLMo-2-0425-1B__code,181,0.014931326079174117,0.012203770685259479
OLMo-2-0425-1B__code,182,0.028790087327991577,0.021108782929308033
OLMo-2-0425-1B__code,183,0.00935050369913651,0.008899905088781464
OLMo-2-0425-1B__code,184,0.008800441664926916,0.007237369868560546
OLMo-2-0425-1B__code,185,0.016503963830836542,0.012367509041812837
OLMo-2-0425-1B__code,186,0.015336757062676462,0.012458719265397792
OLMo-2-0425-1B__code,187,0.011116383830387128,0.008436314355076443
OLMo-2-0425-1B__code,188,0.01092777064550658,0.008525616093684319
OLMo-2-0425-1B__code,189,0.01937969959195594,0.014879797835192993
OLMo-2-0425-1B__code,190,0.011132712785569404,0.010150214838428005
OLMo-2-0425-1B__code,191,0.016637944899568633,0.010862922266173131
OLMo-2-0425-1B__code,192,0.009334660868904889,0.007376925217350685
OLMo-2-0425-1B__code,193,0.008578227159744954,0.007009619911198489
OLMo-2-0425-1B__code,194,0.0064520261000333,0.006322447838823467
OLMo-2-0425-1B__code,195,0.01014160624148826,0.010100285137034705
OLMo-2-0425-1B__code,196,0.020034826860361593,0.014830496692087696
OLMo-2-0425-1B__code,197,0.020973901985143456,0.01758952833636083
OLMo-2-0425-1B__code,198,0.023045184716847883,0.016361008909232207
OLMo-2-0425-1B__code,199,0.01243772789105681,0.009070623753003484
OLMo-2-0425-1B__code,200,0.008604069969458528,0.008466110580428841
OLMo-2-0425-1B__code,201,0.004931995736702913,0.004451376467695502
OLMo-2-0425-1B__code,202,0.025541279598314495,0.0176823927777649
OLMo-2-0425-1B__code,203,0.01809125824102272,0.012380713296335461
OLMo-2-0425-1B__code,204,0.012296283475093804,0.010094097971430082
OLMo-2-0425-1B__code,205,0.012369383739096629,0.011197693934249959
OLMo-2-0425-1B__code,206,0.03259623122351813,0.020726403093999025
OLMo-2-0425-1B__code,207,0.006466608145495877,0.005093792037719999
OLMo-2-0425-1B__code,208,0.005197665476184773,0.005079810145724721
OLMo-2-0425-1B__code,209,0.017420977355899515,0.01623847853887938
OLMo-2-0425-1B__code,210,0.009067775631666027,0.008996893839714606
OLMo-2-0425-1B__code,211,0.008210347415236968,0.0069789763169561736
OLMo-2-0425-1B__code,212,0.012030787198132269,0.008080656904026522
OLMo-2-0425-1B__code,213,0.026407949754936398,0.016599304498859616
OLMo-2-0425-1B__code,214,0.020246609969288638,0.014478764678781973
OLMo-2-0425-1B__code,215,0.011712863885880229,0.011101145611186459
OLMo-2-0425-1B__code,216,0.009700822525802885,0.0086522894249868
OLMo-2-0425-1B__code,217,0.007079491616811935,0.006551933976891005
OLMo-2-0425-1B__code,218,0.008575873951811207,0.008567113782687182
OLMo-2-0425-1B__code,219,0.018223537461107317,0.009755445630840208
OLMo-2-0425-1B__code,220,0.009925017826775618,0.009370615741272079
OLMo-2-0425-1B__code,221,0.01329932725385099,0.010660096594540971
OLMo-2-0425-1B__code,222,0.025591278802591527,0.018554946495553535
OLMo-2-0425-1B__code,223,0.007996138338681706,0.006950825292046461
OLMo-2-0425-1B__code,224,0.008881108042309774,0.006123048835138806
OLMo-2-0425-1B__code,225,0.01921023881287454,0.015398041370175253
OLMo-2-0425-1B__code,226,0.008211986125380571,0.008009214247908406
OLMo-2-0425-1B__code,227,0.020663665480648907,0.01350414009900009
OLMo-2-0425-1B__code,228,0.01733386611585433,0.010474186770339816
OLMo-2-0425-1B__code,229,0.015333247256251287,0.01236440010909294
OLMo-2-0425-1B__code,230,0.008507347777023437,0.008009454248635063
OLMo-2-0425-1B__code,231,0.0080070689219552,0.006778046962633281
OLMo-2-0425-1B__code,232,0.010257042875796492,0.009196687774629257
OLMo-2-0425-1B__code,233,0.012445839100925763,0.009307942389832876
OLMo-2-0425-1B__code,234,0.012319242169691815,0.011185670967786937
OLMo-2-0425-1B__code,235,0.007084241678817653,0.007049816425632547
OLMo-2-0425-1B__code,236,0.009056639502159515,0.008833131213160629
OLMo-2-0425-1B__code,237,0.012586671925604276,0.008497725284162993
OLMo-2-0425-1B__code,238,0.016091149736803267,0.012251325552460371
OLMo-2-0425-1B__code,239,0.017263860649126023,0.01443395416345919
OLMo-2-0425-1B__code,240,0.005137778038954737,0.005066548518847366
OLMo-2-0425-1B__code,241,0.005613371325946075,0.0055772776238841235
OLMo-2-0425-1B__code,242,0.010474473519888025,0.010223618179737937
OLMo-2-0425-1B__code,243,0.00832104458037608,0.008308893235184283
OLMo-2-0425-1B__code,244,0.009162253399559266,0.007921613613660741
OLMo-2-0425-1B__code,245,0.008736758469178525,0.008474734158606998
OLMo-2-0425-1B__code,246,0.011052653012981634,0.005697305231929452
OLMo-2-0425-1B__code,247,0.015460838991669243,0.013028738285092639
OLMo-2-0425-1B__code,248,0.00959412487768906,0.009541071532014528
OLMo-2-0425-1B__code,249,0.020404829097472616,0.014075933586176832
OLMo-2-0425-1B__code,250,0.019492200132734932,0.014118408749046189
OLMo-2-0425-1B__code,251,0.009049951246917307,0.00873366391492702
OLMo-2-0425-1B__code,252,0.01649947905797362,0.014352889120338896
OLMo-2-0425-1B__code,253,0.01113996241615332,0.009005862947570472
OLMo-2-0425-1B__code,254,0.02272740422599638,0.01528628114038687
OLMo-2-0425-1B__code,255,0.007856082621483485,0.007084767382723352
OLMo-2-0425-1B__code,256,0.010847438747683324,0.010399594665556431
OLMo-2-0425-1B__code,257,0.01335385050878495,0.011280984757002722
OLMo-2-0425-1B__code,258,0.011170720857198639,0.009239748570084475
OLMo-2-0425-1B__code,259,0.027576199530992725,0.019070636879159913
OLMo-2-0425-1B__code,260,0.010777125348041679,0.007205694141227385
OLMo-2-0425-1B__code,261,0.009035815339431784,0.00875180301283316
OLMo-2-0425-1B__code,262,0.008474861744350455,0.004879859036853621
OLMo-2-0425-1B__code,263,0.005419453644128441,0.005169272915749984
OLMo-2-0425-1B__code,264,0.014762300432967028,0.009234650160262528
OLMo-2-0425-1B__code,265,0.017225626947349786,0.014568038184017473
OLMo-2-0425-1B__code,266,0.010666056812351686,0.009281781256010292
OLMo-2-0425-1B__code,267,0.007162632554648892,0.006840575679225667
OLMo-2-0425-1B__code,268,0.035614041182878385,0.025573616381587377
OLMo-2-0425-1B__code,269,0.011083046726385253,0.008843027276816346
OLMo-2-0425-1B__code,270,0.011460863708324654,0.009822016201938448
OLMo-2-0425-1B__code,271,0.005001082261171064,0.0045422138901632094
OLMo-2-0425-1B__code,272,0.007873191767073986,0.007175753963455261
OLMo-2-0425-1B__code,273,0.020731601893055073,0.01634167046482522
OLMo-2-0425-1B__code,274,0.007695145860345349,0.007320555827210693
OLMo-2-0425-1B__code,275,0.006606587556152679,0.006343846102029106
OLMo-2-0425-1B__code,276,0.008601723831448325,0.008087433710692768
OLMo-2-0425-1B__code,277,0.018026434175041826,0.013384323496203302
OLMo-2-0425-1B__code,278,0.005747210998414158,0.005663634870283077
OLMo-2-0425-1B__code,279,0.018742244311756976,0.011574176721557413
OLMo-2-0425-1B__code,280,0.011421465035108741,0.009661197711803723
OLMo-2-0425-1B__code,281,0.007993613773788636,0.007461518097964784
OLMo-2-0425-1B__code,282,0.008211986125380571,0.008061365401851794
OLMo-2-0425-1B__code,283,0.011410857134642405,0.008846069992241034
OLMo-2-0425-1B__code,284,0.014524305488852746,0.010535304877146531
OLMo-2-0425-1B__code,285,0.01542249781215463,0.009671339634332086
OLMo-2-0425-1B__code,286,0.014306349206908157,0.013758324635879568
OLMo-2-0425-1B__code,287,0.016662996887183194,0.010936990757708464
OLMo-2-0425-1B__code,288,0.011522336906197174,0.009580177435122487
OLMo-2-0425-1B__code,289,0.016610830114371176,0.01302541823626619
OLMo-2-0425-1B__code,290,0.024438266496399193,0.01821577632569643
OLMo-2-0425-1B__code,291,0.005466424356688368,0.005167599274629348
OLMo-2-0425-1B__code,292,0.030875244720157888,0.023746553539141395
OLMo-2-0425-1B__code,293,0.01663470963686662,0.01394573351743332
OLMo-2-0425-1B__code,294,0.017970738060741762,0.012369374026371472
OLMo-2-0425-1B__code,295,0.01778332018363497,0.015441921488257888
OLMo-2-0425-1B__code,296,0.00982691990676007,0.009634000625791207
OLMo-2-0425-1B__code,297,0.020359607475220882,0.013503072469731764
OLMo-2-0425-1B__code,298,0.007955649166599998,0.00794765658182671
OLMo-2-0425-1B__code,299,0.010867267848802488,0.01012290740878497
OLMo-2-0425-1B__code,300,0.01701222403252053,0.012198256503108351
OLMo-2-0425-1B__code,301,0.020545136745942775,0.013100539433019824
OLMo-2-0425-1B__code,302,0.020700099323221203,0.015221634822393342
OLMo-2-0425-1B__code,303,0.008156910121538758,0.007867192527479245
OLMo-2-0425-1B__code,304,0.008901538325518092,0.008886828389168109
OLMo-2-0425-1B__code,305,0.012757099866890593,0.011052381264076
OLMo-2-0425-1B__code,306,0.008911358423398354,0.008213609881607645
OLMo-2-0425-1B__code,307,0.008033911614762487,0.007666224018125424
OLMo-2-0425-1B__code,308,0.006328848338288926,0.006155143172633493
OLMo-2-0425-1B__code,309,0.010552544415290112,0.007498395624373712
OLMo-2-0425-1B__code,310,0.02123150461183787,0.01404797877604663
OLMo-2-0425-1B__code,311,0.008063168490954556,0.007062347929036311
OLMo-2-0425-1B__code,312,0.008336392603031335,0.008336378191464242
OLMo-2-0425-1B__code,313,0.013143104605300882,0.010534575021618598
OLMo-2-0425-1B__code,314,0.011036205603552516,0.008050508539997194
OLMo-2-0425-1B__code,315,0.013828570463896192,0.011335211072626968
OLMo-2-0425-1B__code,316,0.006210812494235794,0.006160293953613264
OLMo-2-0425-1B__code,317,0.010359511424457693,0.010126324864641661
OLMo-2-0425-1B__code,318,0.0076389857694749395,0.006253819489148559
OLMo-2-0425-1B__code,319,0.013282116203662512,0.011620338111514207
OLMo-2-0425-1B__code,320,0.015358675180933517,0.011866928210083824
OLMo-2-0425-1B__code,321,0.021665319106628677,0.017066366996228256
OLMo-2-0425-1B__code,322,0.021027722792185493,0.014458171749957265
OLMo-2-0425-1B__code,323,0.011344629551120554,0.008656953657459557
OLMo-2-0425-1B__code,324,0.017842241154881398,0.012081638684353444
OLMo-2-0425-1B__code,325,0.010400992413189187,0.008994009012671986
OLMo-2-0425-1B__code,326,0.02843479438983735,0.022411288008925036
OLMo-2-0425-1B__code,327,0.02637327875008202,0.020391300243067862
OLMo-2-0425-1B__code,328,0.014812347670902325,0.010667036718320356
OLMo-2-0425-1B__code,329,0.005769410107070052,0.005631128745670719
OLMo-2-0425-1B__code,330,0.016892767509416293,0.014388336126937717
OLMo-2-0425-1B__code,331,0.006827936273897325,0.006591130462686717
OLMo-2-0425-1B__code,332,0.011529341544391922,0.009096335583968884
OLMo-2-0425-1B__code,333,0.008046463301847316,0.00791627332893401
OLMo-2-0425-1B__code,334,0.00822344795297725,0.007718700281311831
OLMo-2-0425-1B__code,335,0.02962145894537084,0.016953586032307982
OLMo-2-0425-1B__code,336,0.011913901559651111,0.009822114055394644
OLMo-2-0425-1B__code,337,0.018338728382011338,0.01173752683431769
OLMo-2-0425-1B__code,338,0.0066925881040659505,0.005803770983852512
OLMo-2-0425-1B__code,339,0.021179790021416334,0.01608367429465408
OLMo-2-0425-1B__code,340,0.013240515156928473,0.011244460671049127
OLMo-2-0425-1B__code,341,0.007606329066111929,0.007338782584244852
OLMo-2-0425-1B__code,342,0.012540618726639604,0.008853020843427565
OLMo-2-0425-1B__code,343,0.006670435491074302,0.006234579171676457
OLMo-2-0425-1B__code,344,0.011988211113993017,0.009890956992179898
OLMo-2-0425-1B__code,345,0.0227045989226078,0.016546123722114798
OLMo-2-0425-1B__code,346,0.010992837570081394,0.010281271808459988
OLMo-2-0425-1B__code,347,0.01451364765733064,0.00947952520651165
OLMo-2-0425-1B__code,348,0.013010365956356816,0.005683624281790759
OLMo-2-0425-1B__code,349,0.018398796078077265,0.010402921227486829
OLMo-2-0425-1B__code,350,0.018704874410825207,0.015355976245519678
OLMo-2-0425-1B__code,351,0.01706907702661763,0.010907511834095246
OLMo-2-0425-1B__code,352,0.015056961868859183,0.00991541407219772
OLMo-2-0425-1B__code,353,0.019740511871361985,0.014459301799669854
OLMo-2-0425-1B__code,354,0.006751638552606911,0.006182719872728293
OLMo-2-0425-1B__code,355,0.013204388866553488,0.01153141501800525
OLMo-2-0425-1B__code,356,0.011096393586627156,0.007864626570765662
OLMo-2-0425-1B__code,357,0.01133276247022812,0.006408062123536866
OLMo-2-0425-1B__code,358,0.008618133384923335,0.00861577713225819
OLMo-2-0425-1B__code,359,0.018562617599559416,0.01545803354161784
OLMo-2-0425-1B__code,360,0.019666758068667006,0.01284044585818743
OLMo-2-0425-1B__code,361,0.006138901707003559,0.006099143025005441
OLMo-2-0425-1B__code,362,0.012817080375554972,0.00664631132818891
OLMo-2-0425-1B__code,363,0.00611364314920919,0.00495530132190315
OLMo-2-0425-1B__code,364,0.0076045598437664026,0.007319768038884204
OLMo-2-0425-1B__code,365,0.011365367127016378,0.0052287996425818255
OLMo-2-0425-1B__code,366,0.012751297348457109,0.011150903443200702
OLMo-2-0425-1B__code,367,0.0083718273639677,0.0066629207233591245
OLMo-2-0425-1B__code,368,0.01441270538750297,0.008906706017929087
OLMo-2-0425-1B__code,369,0.02330385348354959,0.014880120794080008
OLMo-2-0425-1B__code,370,0.00791495287368858,0.007521432126048759
OLMo-2-0425-1B__code,371,0.018840344735316737,0.01323535121828222
OLMo-2-0425-1B__code,372,0.03202044999496763,0.020497452455376017
OLMo-2-0425-1B__code,373,0.0047115366736380695,0.004680195925623172
OLMo-2-0425-1B__code,374,0.007975075878911874,0.007728282278603314
OLMo-2-0425-1B__code,375,0.008827920451599332,0.007877936018774954
OLMo-2-0425-1B__code,376,0.008215262565040288,0.008195217792043262
OLMo-2-0425-1B__code,377,0.010829437263251435,0.007610860821132555
OLMo-2-0425-1B__code,378,0.016495400933646223,0.011958179017479751
OLMo-2-0425-1B__code,379,0.021043074882115244,0.016166642981883
OLMo-2-0425-1B__code,380,0.026585688177163693,0.01891838134311598
OLMo-2-0425-1B__code,381,0.023929726472027537,0.0174407103019399
OLMo-2-0425-1B__code,382,0.017555624592472677,0.01144121283285855
OLMo-2-0425-1B__code,383,0.010278665642537444,0.008324148200922478
OLMo-2-0425-1B__code,384,0.015711629990852405,0.010551622192607133
OLMo-2-0425-1B__code,385,0.03242695652006517,0.023826194659059576
OLMo-2-0425-1B__code,386,0.010465477313861642,0.009739965442857539
OLMo-2-0425-1B__code,387,0.013360398489587855,0.009328880290714986
OLMo-2-0425-1B__code,388,0.008573520097983204,0.006522087310937811
OLMo-2-0425-1B__code,389,0.00817091977745322,0.007846763866448945
OLMo-2-0425-1B__code,390,0.01962874901155686,0.014729376753359785
OLMo-2-0425-1B__code,391,0.010914217580325852,0.009966366433460895
OLMo-2-0425-1B__code,392,0.008325086277029978,0.008158191414556435
OLMo-2-0425-1B__code,393,0.010002668990009995,0.009420127730224891
OLMo-2-0425-1B__code,394,0.022614337767535284,0.017122591173346646
OLMo-2-0425-1B__code,395,0.01555584602344266,0.013584114660148942
OLMo-2-0425-1B__code,396,0.008891707382222048,0.006833687552652107
OLMo-2-0425-1B__code,397,0.014726252476895433,0.011224184757539443
OLMo-2-0425-1B__code,398,0.012296283475093806,0.011042289213107142
OLMo-2-0425-1B__code,399,0.030911613386394976,0.02080305325322565
OLMo-2-0425-1B__code,400,0.009889705824916748,0.007741826127994129
OLMo-2-0425-1B__code,401,0.027837960578822808,0.01830551656319357
OLMo-2-0425-1B__code,402,0.011810677750179363,0.007923918533079955
OLMo-2-0425-1B__code,403,0.020968127276450147,0.014725265296147285
OLMo-2-0425-1B__code,404,0.0320729348275077,0.019454239088933015
OLMo-2-0425-1B__code,405,0.007359984643869093,0.005955306852861209
OLMo-2-0425-1B__code,406,0.009316624951157515,0.007755965951743805
OLMo-2-0425-1B__code,407,0.013952563419599294,0.009087667295897762
OLMo-2-0425-1B__code,408,0.025553393644368136,0.017337795526260563
OLMo-2-0425-1B__code,409,0.014053459632993618,0.011608504496370063
OLMo-2-0425-1B__code,410,0.008078173624929984,0.007301230543647034
OLMo-2-0425-1B__code,411,0.010428124640359223,0.006520613501128541
OLMo-2-0425-1B__code,412,0.007014571436492153,0.006429025946802093
OLMo-2-0425-1B__code,413,0.012834915033254636,0.009689608020652472
OLMo-2-0425-1B__code,414,0.022530285372847892,0.01719747572885451
OLMo-2-0425-1B__code,415,0.010682444322509926,0.005115256921412285
OLMo-2-0425-1B__code,416,0.010855498688422695,0.010181036954807697
OLMo-2-0425-1B__code,417,0.02038569642187825,0.014241228016885854
OLMo-2-0425-1B__code,418,0.015125171940467716,0.011792750930512805
OLMo-2-0425-1B__code,419,0.017014201278463113,0.009350593638526394
OLMo-2-0425-1B__code,420,0.0166177141739535,0.013501435274218685
OLMo-2-0425-1B__code,421,0.007991088411328673,0.005483430753869695
OLMo-2-0425-1B__code,422,0.008354934065823279,0.008240246318179816
OLMo-2-0425-1B__code,423,0.009665387516337899,0.00959891971514706
OLMo-2-0425-1B__code,424,0.022428526777469565,0.013001488857543163
OLMo-2-0425-1B__code,425,0.009850853015530387,0.009513025889799933
OLMo-2-0425-1B__code,426,0.009501109241982416,0.008131758975994526
OLMo-2-0425-1B__code,427,0.027711273995199955,0.019916555080598822
OLMo-2-0425-1B__code,428,0.019442434055607725,0.015431274580433911
OLMo-2-0425-1B__code,429,0.00899551831999327,0.005622417309511851
OLMo-2-0425-1B__code,430,0.01356380207638911,0.009131978986921179
OLMo-2-0425-1B__code,431,0.012829147710031838,0.011323758512333984
OLMo-2-0425-1B__code,432,0.010752751164171258,0.009717341842550676
OLMo-2-0425-1B__code,433,0.007366380659043505,0.007309387573931264
OLMo-2-0425-1B__code,434,0.006971277138026533,0.006965053020805627
OLMo-2-0425-1B__code,435,0.0268358034736204,0.018387084427092887
OLMo-2-0425-1B__code,436,0.008691205953974384,0.008667937989240851
OLMo-2-0425-1B__code,437,0.011533425618747574,0.009243284589566912
OLMo-2-0425-1B__code,438,0.008269949963883331,0.007913237470681735
OLMo-2-0425-1B__code,439,0.017810916441326777,0.012169226564290979
OLMo-2-0425-1B__code,440,0.01739779033952655,0.008452590199538508
OLMo-2-0425-1B__code,441,0.010102390288591643,0.006713504537252847
OLMo-2-0425-1B__code,442,0.007388267817870864,0.00699726869256173
OLMo-2-0425-1B__code,443,0.014226178504533619,0.011400144517480155
OLMo-2-0425-1B__code,444,0.008810374446491308,0.007964569014592074
OLMo-2-0425-1B__code,445,0.018380503556997687,0.012799662026455607
OLMo-2-0425-1B__code,446,0.0072103777258240975,0.007173476616074687
OLMo-2-0425-1B__code,447,0.007104157256967306,0.006962706758148016
OLMo-2-0425-1B__code,448,0.014361265513054553,0.012139652184236065
OLMo-2-0425-1B__code,449,0.00894301119790873,0.007740087877507456
OLMo-2-0425-1B__code,450,0.023117181965718516,0.018157696956119213
OLMo-2-0425-1B__code,451,0.009135780281713829,0.007681879421797479
OLMo-2-0425-1B__code,452,0.013250166049681112,0.00900586294757047
OLMo-2-0425-1B__code,453,0.01366953734896714,0.009485201311469802
OLMo-2-0425-1B__code,454,0.009943303443187376,0.009276187902273464
OLMo-2-0425-1B__code,455,0.010018798543656003,0.009403584560971075
OLMo-2-0425-1B__code,456,0.006947108166585431,0.0068824579322404825
OLMo-2-0425-1B__code,457,0.004570926904483905,0.00450737824832729
OLMo-2-0425-1B__code,458,0.00689558979330551,0.0067968801189171825
OLMo-2-0425-1B__code,459,0.010041604394507539,0.008231727365710295
OLMo-2-0425-1B__code,460,0.023822932025318478,0.015056507055663578
OLMo-2-0425-1B__code,461,0.01334578704515169,0.01108962466260671
OLMo-2-0425-1B__code,462,0.018712066726321024,0.015277790674295764
OLMo-2-0425-1B__code,463,0.01259094738059903,0.009659705354510934
OLMo-2-0425-1B__code,464,0.016158741499917386,0.013114471403134596
OLMo-2-0425-1B__code,465,0.011443239282321811,0.009400006594888478
OLMo-2-0425-1B__code,466,0.01094683966592152,0.00626748259673535
OLMo-2-0425-1B__code,467,0.009285521225144299,0.009277431161197587
OLMo-2-0425-1B__code,468,0.011325636253177255,0.010233766230344866
OLMo-2-0425-1B__code,469,0.007055693339111121,0.0055014547325743565
OLMo-2-0425-1B__code,470,0.011722050672369349,0.00983961414681861
OLMo-2-0425-1B__code,471,0.009481970909394078,0.009076343787819545
OLMo-2-0425-1B__code,472,0.008471685705734453,0.005981876821556334
OLMo-2-0425-1B__code,473,0.00939142670723537,0.00915531424028501
OLMo-2-0425-1B__code,474,0.01190768816471134,0.01017546563842768
OLMo-2-0425-1B__code,475,0.01676684351957248,0.014794420006745638
OLMo-2-0425-1B__code,476,0.01103986270102794,0.007287263503626357
OLMo-2-0425-1B__code,477,0.013148222537235011,0.011396603032736062
OLMo-2-0425-1B__code,478,0.018571314156034545,0.010527091084951326
OLMo-2-0425-1B__code,479,0.006783450910703395,0.005226041715454398
OLMo-2-0425-1B__code,480,0.009149761749850136,0.007446432000604084
OLMo-2-0425-1B__code,481,0.019647933942433363,0.015475122572525155
OLMo-2-0425-1B__code,482,0.00791580284715255,0.007276836670845013
OLMo-2-0425-1B__code,483,0.014539120779689284,0.011697827537758965
OLMo-2-0425-1B__code,484,0.006496709694409655,0.006247361352538392
OLMo-2-0425-1B__code,485,0.008368612222045482,0.00754911045205697
OLMo-2-0425-1B__code,486,0.00822426604370281,0.008007534041410273
OLMo-2-0425-1B__code,487,0.010015440362109745,0.007516574743674995
OLMo-2-0425-1B__code,488,0.011186970500137238,0.0097747368087353
OLMo-2-0425-1B__code,489,0.008046463301847316,0.008037126115479984
OLMo-2-0425-1B__code,490,0.02296710388328468,0.012641902477901184
OLMo-2-0425-1B__code,491,0.006798311708952657,0.005976733090493926
OLMo-2-0425-1B__code,492,0.012951280630837708,0.007047089237006019
OLMo-2-0425-1B__code,493,0.008148657896125476,0.00814793542875098
OLMo-2-0425-1B__code,494,0.012084909832830568,0.011708750053973368
OLMo-2-0425-1B__code,495,0.007220634313833585,0.004885567454729381
OLMo-2-0425-1B__code,496,0.020663665480648907,0.013820705734213073
OLMo-2-0425-1B__code,497,0.019479770532852984,0.013611256869932599
OLMo-2-0425-1B__code,498,0.01005700255683431,0.009477801430617558
OLMo-2-0425-1B__code,499,0.0141365138323576,0.010947355473669224
OLMo-2-0425-1B__code,500,0.0067306799788152075,0.006728519822804614
OLMo-2-0425-1B__code,501,0.013653778532770071,0.008226588393595519
OLMo-2-0425-1B__code,502,0.011922369152446894,0.008883042283313615
OLMo-2-0425-1B__code,503,0.018722490676091504,0.011889907611858692
OLMo-2-0425-1B__code,504,0.014762300432967028,0.01097392511441919
OLMo-2-0425-1B__code,505,0.024286656373794423,0.01703073759274417
OLMo-2-0425-1B__code,506,0.007239245426124033,0.006901423958173285
OLMo-2-0425-1B__code,507,0.007908149797170787,0.006919504652473235
OLMo-2-0425-1B__code,508,0.019889905146717308,0.015463690547970352
OLMo-2-0425-1B__code,509,0.007553962817463181,0.007073634475434243
OLMo-2-0425-1B__code,510,0.02315905278814481,0.015855211535962574
OLMo-2-0425-1B__code,511,0.023673349338877058,0.017205298192419876
OLMo-2-0425-1B__code,512,0.010818870743288507,0.009277949136579595
OLMo-2-0425-1B__code,513,0.020322563215549563,0.015271624267762608
OLMo-2-0425-1B__code,514,0.012148209662631831,0.011177333185234681
OLMo-2-0425-1B__code,515,0.012223846856012901,0.009176076697271562
OLMo-2-0425-1B__code,516,0.010453255793468525,0.008603720882296466
OLMo-2-0425-1B__code,517,0.006878005204748471,0.006489586178084062
OLMo-2-0425-1B__code,518,0.007703883892866219,0.00603386942775109
OLMo-2-0425-1B__code,519,0.02533286115630714,0.016337552948901726
OLMo-2-0425-1B__code,520,0.005253029836222955,0.004747885801846274
OLMo-2-0425-1B__code,521,0.017507655169872533,0.008049433988685862
OLMo-2-0425-1B__code,522,0.02183637026640227,0.016734130425166752
OLMo-2-0425-1B__code,523,0.024876740442604364,0.017587397178095897
OLMo-2-0425-1B__code,524,0.02299667125337059,0.016887582108070724
OLMo-2-0425-1B__code,525,0.006288322816341708,0.006135123469217665
OLMo-2-0425-1B__code,526,0.007522725833626366,0.007500830594966107
OLMo-2-0425-1B__code,527,0.02142769813440063,0.0169581774163404
OLMo-2-0425-1B__code,528,0.00757353154992555,0.00756894569933861
OLMo-2-0425-1B__code,529,0.014119370288028203,0.011382003871063945
OLMo-2-0425-1B__code,530,0.025773344325770366,0.020966196289908992
OLMo-2-0425-1B__code,531,0.015390182432882055,0.014211907706136418
OLMo-2-0425-1B__code,532,0.010778998002330014,0.009845961230415656
OLMo-2-0425-1B__code,533,0.007081392023964296,0.006906157326313619
OLMo-2-0425-1B__code,534,0.007799356158380677,0.0076468924934238285
OLMo-2-0425-1B__code,535,0.00786464184679431,0.005879128023708457
OLMo-2-0425-1B__code,536,0.00905366755425484,0.00836779388608113
OLMo-2-0425-1B__code,537,0.010948683292443194,0.00931671521759764
OLMo-2-0425-1B__code,538,0.009666083569018935,0.008342140831531291
OLMo-2-0425-1B__code,539,0.008191478686202486,0.007440750682147419
OLMo-2-0425-1B__code,540,0.01573943896450822,0.010660727701579348
OLMo-2-0425-1B__code,541,0.008698170062426685,0.006084470129583011
OLMo-2-0425-1B__code,542,0.024921054421957967,0.01591819056857169
OLMo-2-0425-1B__code,543,0.018716740249303455,0.013369738198819639
OLMo-2-0425-1B__code,544,0.009625629312994153,0.008064703034289761
OLMo-2-0425-1B__code,545,0.008922675875791571,0.00843870648052774
OLMo-2-0425-1B__code,546,0.020973581209705872,0.016102009450707687
OLMo-2-0425-1B__code,547,0.007391909376994259,0.007371972620193248
OLMo-2-0425-1B__code,548,0.006836798611989307,0.0068011209908455696
OLMo-2-0425-1B__code,549,0.018554642175406446,0.014811041770319135
OLMo-2-0425-1B__code,550,0.01141203627718446,0.010783265992424615
OLMo-2-0425-1B__code,551,0.017943762549806112,0.01310112634106031
OLMo-2-0425-1B__code,552,0.011943230213450578,0.01063192920596176
OLMo-2-0425-1B__code,553,0.011811247378700492,0.009905716108347472
OLMo-2-0425-1B__code,554,0.012277666420881272,0.0102603102724313
OLMo-2-0425-1B__code,555,0.014661234581367527,0.010665144405171582
OLMo-2-0425-1B__code,556,0.009712605466909455,0.00837789545001746
OLMo-2-0425-1B__code,557,0.03238065600148259,0.021412616196740862
OLMo-2-0425-1B__code,558,0.016109536046467216,0.012301743951240547
OLMo-2-0425-1B__code,559,0.007865497257047742,0.007615153235752882
OLMo-2-0425-1B__code,560,0.009364164573032395,0.009180684199990404
OLMo-2-0425-1B__code,561,0.01697500894369719,0.011268538909989318
OLMo-2-0425-1B__code,562,0.015077501913282481,0.01134038213947933
OLMo-2-0425-1B__code,563,0.022226033565107804,0.015667700095364685
OLMo-2-0425-1B__code,564,0.007851799509933258,0.007847376275291437
OLMo-2-0425-1B__code,565,0.007342595946579075,0.007339830228767728
OLMo-2-0425-1B__code,566,0.012171447668330563,0.009241308745463079
OLMo-2-0425-1B__code,567,0.008605633706119076,0.007839411228748728
OLMo-2-0425-1B__code,568,0.010337406947394497,0.009345864223014786
OLMo-2-0425-1B__code,569,0.015982071582248538,0.012734468301471371
OLMo-2-0425-1B__code,570,0.02412545043927499,0.01732670495225497
OLMo-2-0425-1B__code,571,0.016050961046417112,0.010431246310938079
OLMo-2-0425-1B__code,572,0.010617376197015856,0.008738944626715523
OLMo-2-0425-1B__code,573,0.007441800115761588,0.006489289966606553
OLMo-2-0425-1B__code,574,0.006722678573232933,0.006378446339768233
OLMo-2-0425-1B__code,575,0.02033646272058286,0.01624782755114991
OLMo-2-0425-1B__code,576,0.012706899834242535,0.010421751688530028
OLMo-2-0425-1B__code,577,0.005847018588660688,0.005808902414418456
OLMo-2-0425-1B__code,578,0.016345853092772755,0.011250271486211553
OLMo-2-0425-1B__code,579,0.015036393766309858,0.0127031835797479
OLMo-2-0425-1B__code,580,0.020553976462256058,0.015578250239891633
OLMo-2-0425-1B__code,581,0.009968307032167669,0.005087939435204732
OLMo-2-0425-1B__code,582,0.01987332373695508,0.016261486370164883
OLMo-2-0425-1B__code,583,0.012953358362518244,0.008273188926495534
OLMo-2-0425-1B__code,584,0.030318934004479374,0.01951323716846475
OLMo-2-0425-1B__code,585,0.01511271206650039,0.013283047834189045
OLMo-2-0425-1B__code,586,0.007363640189953487,0.007221150088283343
OLMo-2-0425-1B__code,587,0.006552392376560837,0.005780872570775182
OLMo-2-0425-1B__code,588,0.023561966842988134,0.017342063506269132
OLMo-2-0425-1B__code,589,0.008076507764495726,0.008072207661586667
OLMo-2-0425-1B__code,590,0.006337347005433834,0.006283869701594693
OLMo-2-0425-1B__code,591,0.016067718550083362,0.012503613684655022
OLMo-2-0425-1B__code,592,0.009354819814471555,0.00861644642929908
OLMo-2-0425-1B__code,593,0.008570380620568295,0.008348475141322555
OLMo-2-0425-1B__code,594,0.01076838198874463,0.01009961900900855
OLMo-2-0425-1B__code,595,0.012040290191081693,0.011046553359389692
OLMo-2-0425-1B__code,596,0.021907119448599455,0.016695892532899957
OLMo-2-0425-1B__code,597,0.012489548607960053,0.008032221617243013
OLMo-2-0425-1B__code,598,0.006161873443691885,0.0060627905332742635
OLMo-2-0425-1B__code,599,0.008900782484612804,0.007091682692797337
OLMo-2-0425-1B__code,600,0.006673460632042095,0.005885010380329028
OLMo-2-0425-1B__code,601,0.015768052267482537,0.009518076164960268
OLMo-2-0425-1B__code,602,0.01947562557006268,0.011435919271587708
OLMo-2-0425-1B__code,603,0.008400708268596315,0.008398291014633606
OLMo-2-0425-1B__code,604,0.01850089996082152,0.013279863739497145
OLMo-2-0425-1B__code,605,0.00972575774318427,0.008223433343474655
OLMo-2-0425-1B__code,606,0.009823496131341968,0.008319412910974941
OLMo-2-0425-1B__code,607,0.007042331175377534,0.007013595114819451
OLMo-2-0425-1B__code,608,0.01640501561530635,0.009835901646964927
OLMo-2-0425-1B__code,609,0.011144189189404938,0.010334698688405778
OLMo-2-0425-1B__code,610,0.007878317265430836,0.007522582099326994
OLMo-2-0425-1B__code,611,0.028725048956621146,0.02084519213849359
OLMo-2-0425-1B__code,612,0.016671473703008408,0.009737202059059353
OLMo-2-0425-1B__code,613,0.008369416123317467,0.005427583333116551
OLMo-2-0425-1B__code,614,0.00756908855320976,0.007568945699338611
OLMo-2-0425-1B__code,615,0.021377402362649733,0.016130635029337717
OLMo-2-0425-1B__code,616,0.007940412499425405,0.0064023600984013905
OLMo-2-0425-1B__code,617,0.0116789251558007,0.008063987943632157
OLMo-2-0425-1B__code,618,0.028462463904215564,0.020541481651469125
OLMo-2-0425-1B__code,619,0.007386446365068364,0.0073707991492457815
OLMo-2-0425-1B__code,620,0.008866702957464513,0.007520537580817014
OLMo-2-0425-1B__code,621,0.014964182777848938,0.011216732503984118
OLMo-2-0425-1B__code,622,0.005939489867034703,0.005131015692763405
OLMo-2-0425-1B__code,623,0.010770880815635696,0.008140500614249677
OLMo-2-0425-1B__code,624,0.0097402738075956,0.009217982654360857
OLMo-2-0425-1B__code,625,0.009305063617412476,0.006245207156262765
OLMo-2-0425-1B__code,626,0.009387127423429904,0.008315368456773869
OLMo-2-0425-1B__code,627,0.007101315593950829,0.0063963524752797575
OLMo-2-0425-1B__code,628,0.011772449852345957,0.010054887902634483
OLMo-2-0425-1B__code,629,0.0073517530193480275,0.007056765986139759
OLMo-2-0425-1B__code,630,0.03684578314056214,0.026112510410657215
OLMo-2-0425-1B__code,631,0.011081832578354728,0.009706059779151866
OLMo-2-0425-1B__code,632,0.0071409959739897185,0.007139633096972577
OLMo-2-0425-1B__code,633,0.011770735251426238,0.010910243078784085
OLMo-2-0425-1B__code,634,0.007742214077056147,0.0074452702654278415
OLMo-2-0425-1B__code,635,0.0076697492700835675,0.005615746504851631
OLMo-2-0425-1B__code,636,0.006472847537294358,0.0064473879119786
OLMo-2-0425-1B__code,637,0.007747426227375799,0.007365450971318589
OLMo-2-0425-1B__code,638,0.020209358583424573,0.014868554496161365
OLMo-2-0425-1B__code,639,0.016956767540243098,0.011904610526923844
OLMo-2-0425-1B__code,640,0.009736819564701103,0.007717454993216814
OLMo-2-0425-1B__code,641,0.005669422950352922,0.005660070032875423
OLMo-2-0425-1B__code,642,0.016525555222450458,0.012584294984416555
OLMo-2-0425-1B__code,643,0.018838559157594574,0.016373810251881286
OLMo-2-0425-1B__code,644,0.01948874826128703,0.013780870156018733
OLMo-2-0425-1B__code,645,0.011908253152762744,0.007570469334989204
OLMo-2-0425-1B__code,646,0.020431189595303847,0.014883091687019694
OLMo-2-0425-1B__code,647,0.00824142718983958,0.008211854455398513
OLMo-2-0425-1B__code,648,0.014702476473534903,0.00811318133751781
OLMo-2-0425-1B__code,649,0.014869467526802361,0.010978040716846623
OLMo-2-0425-1B__code,650,0.011003848456025967,0.009037291077093315
OLMo-2-0425-1B__code,651,0.01001073701537682,0.009383530378890885
OLMo-2-0425-1B__code,652,0.010981202990516276,0.008808724306960558
OLMo-2-0425-1B__code,653,0.024858884475744348,0.017017809160107436
OLMo-2-0425-1B__code,654,0.008866702957464513,0.008216534758536181
OLMo-2-0425-1B__code,655,0.025974085072102606,0.017210604267830065
OLMo-2-0425-1B__code,656,0.01897236576472394,0.012019347700367217
OLMo-2-0425-1B__code,657,0.007914102808937583,0.007623856883542038
OLMo-2-0425-1B__code,658,0.021422987921969158,0.0159727400167667
OLMo-2-0425-1B__code,659,0.020939872442806495,0.014428559556089847
OLMo-2-0425-1B__code,660,0.011111541013121163,0.009015676018251081
OLMo-2-0425-1B__code,661,0.007938717731250843,0.007862059776595523
OLMo-2-0425-1B__code,662,0.01481053073439896,0.010782642057543408
OLMo-2-0425-1B__code,663,0.02530309889064328,0.01797297750793401
OLMo-2-0425-1B__code,664,0.018882079050041748,0.011441968855975957
OLMo-2-0425-1B__code,665,0.006657310662045019,0.00665512669147846
OLMo-2-0425-1B__code,666,0.014092661100123097,0.010574187813413615
OLMo-2-0425-1B__code,667,0.010163474602346666,0.007843088409205919
OLMo-2-0425-1B__code,668,0.015315246873882471,0.01168097207705891
OLMo-2-0425-1B__code,669,0.00975614757264934,0.00680507675351495
OLMo-2-0425-1B__code,670,0.011515912245013974,0.009634000625791207
OLMo-2-0425-1B__code,671,0.0083178098090481,0.006800273028039573
OLMo-2-0425-1B__code,672,0.007093732260712306,0.005260685935613115
OLMo-2-0425-1B__code,673,0.012091588577807838,0.006006569420091165
OLMo-2-0425-1B__code,674,0.006148757245878816,0.00488379659080457
OLMo-2-0425-1B__code,675,0.00773525908013091,0.007244006827462899
OLMo-2-0425-1B__code,676,0.023134055717237024,0.01558386360715112
OLMo-2-0425-1B__code,677,0.015340704635056775,0.012019027837481875
OLMo-2-0425-1B__code,678,0.014760477335915297,0.010743082180899132
OLMo-2-0425-1B__code,679,0.014159339603306006,0.012549649509004786
OLMo-2-0425-1B__code,680,0.02114227353248844,0.015155381059637396
OLMo-2-0425-1B__code,681,0.007315975621110059,0.005184496759836498
OLMo-2-0425-1B__code,682,0.009188650246892601,0.008901632801118685
OLMo-2-0425-1B__code,683,0.0075441594165662745,0.007352521040634674
OLMo-2-0425-1B__code,684,0.007600134986040564,0.007593160606302476
OLMo-2-0425-1B__code,685,0.006286182657063747,0.006214660707455475
OLMo-2-0425-1B__code,686,0.013009848830637927,0.012007827268603489
OLMo-2-0425-1B__code,687,0.015004592004244265,0.009617225729028579
OLMo-2-0425-1B__code,688,0.011989894615070546,0.011241468639434257
OLMo-2-0425-1B__code,689,0.01981670736357347,0.012780725409361772
OLMo-2-0425-1B__code,690,0.013926983618043122,0.011346313246698029
OLMo-2-0425-1B__code,691,0.016499071290900974,0.011005409623959631
OLMo-2-0425-1B__code,692,0.018162890164918646,0.015646890581545572
OLMo-2-0425-1B__code,693,0.030763912595250235,0.01998198129316335
OLMo-2-0425-1B__code,694,0.007057600154452767,0.00606342461275132
OLMo-2-0425-1B__code,695,0.019535297061966037,0.016044065941596238
OLMo-2-0425-1B__code,696,0.019858422509696466,0.013674238609103878
OLMo-2-0425-1B__code,697,0.017393536033626762,0.011823111785054252
OLMo-2-0425-1B__code,698,0.016440247244317713,0.012757015108834252
OLMo-2-0425-1B__code,699,0.011829461008589276,0.011203271639914546
OLMo-2-0425-1B__code,700,0.04119488893011945,0.029827876365716453
OLMo-2-0425-1B__code,701,0.00905886782323863,0.008862569362529663
OLMo-2-0425-1B__code,702,0.007354497917895201,0.005607353988363135
OLMo-2-0425-1B__code,703,0.01345873580121623,0.011683440248754583
OLMo-2-0425-1B__code,704,0.005191189438937515,0.005159409213990154
OLMo-2-0425-1B__code,705,0.01639763197347267,0.012924825341483438
OLMo-2-0425-1B__code,706,0.006928683363740083,0.006802251443488191
OLMo-2-0425-1B__code,707,0.009295659445918186,0.00844223647452078
OLMo-2-0425-1B__code,708,0.008320236005446529,0.007126698053066562
OLMo-2-0425-1B__code,709,0.03472042987375469,0.025882632672746552
OLMo-2-0425-1B__code,710,0.025931051761060243,0.01872879742798377
OLMo-2-0425-1B__code,711,0.014383266877990023,0.011503543025531051
OLMo-2-0425-1B__code,712,0.00859624701928491,0.008434719227876775
OLMo-2-0425-1B__code,713,0.009706369221049824,0.008511399812950687
OLMo-2-0425-1B__code,714,0.019453504186123637,0.013247908153219468
OLMo-2-0425-1B__code,715,0.02185269364842961,0.014210149269121335
OLMo-2-0425-1B__code,716,0.03577782765952628,0.024970135255458895
OLMo-2-0425-1B__code,717,0.009584302377158675,0.008584149344200091
OLMo-2-0425-1B__code,718,0.008583715469429733,0.008300792105029361
OLMo-2-0425-1B__code,719,0.008550732771200324,0.007582267130199021
OLMo-2-0425-1B__code,720,0.015714199034730238,0.013947525290756537
OLMo-2-0425-1B__code,721,0.006771538790451892,0.006749769897246715
OLMo-2-0425-1B__code,722,0.010345213920618946,0.008620126634121353
OLMo-2-0425-1B__code,723,0.029400777045646736,0.02115753682523366
OLMo-2-0425-1B__code,724,0.006799301273981035,0.006508072642321392
OLMo-2-0425-1B__code,725,0.013100548603660165,0.008045253813698142
OLMo-2-0425-1B__code,726,0.008367808243542134,0.006966984643817456
OLMo-2-0425-1B__code,727,0.010132314495983182,0.00807304107843233
OLMo-2-0425-1B__code,728,0.006745657033335147,0.006699172976401836
OLMo-2-0425-1B__code,729,0.014919606218108249,0.012868857887633157
OLMo-2-0425-1B__code,730,0.010585009942027202,0.010294070997757008
OLMo-2-0425-1B__code,731,0.007037552825542956,0.006426783093746067
OLMo-2-0425-1B__code,732,0.009504649148678258,0.008657841797799227
OLMo-2-0425-1B__code,733,0.008872012815131147,0.008764094221987404
OLMo-2-0425-1B__code,734,0.009194505921360764,0.005747190094258037
OLMo-2-0425-1B__code,735,0.01645538183022678,0.01061799852846483
OLMo-2-0425-1B__code,736,0.015141176712220754,0.010854602205202903
OLMo-2-0425-1B__code,737,0.017579751572058794,0.015416817897852786
OLMo-2-0425-1B__code,738,0.01776022741112178,0.01296580849471881
OLMo-2-0425-1B__code,739,0.010346514510110287,0.010085429562850731
OLMo-2-0425-1B__code,740,0.014503445881273795,0.01206762934450228
OLMo-2-0425-1B__code,741,0.010551269221857427,0.008387182727270967
OLMo-2-0425-1B__code,742,0.006408080871826039,0.006295941221433831
OLMo-2-0425-1B__code,743,0.016512522287566632,0.012212194694838346
OLMo-2-0425-1B__code,744,0.007271700256430027,0.006746778972142628
OLMo-2-0425-1B__code,745,0.010373789223016384,0.009296266870629885
OLMo-2-0425-1B__code,746,0.010138288738539999,0.008306348017078235
OLMo-2-0425-1B__code,747,0.018954271837090572,0.014480490496546533
OLMo-2-0425-1B__code,748,0.007883439431393484,0.006331562321972414
OLMo-2-0425-1B__code,749,0.00804729938490255,0.00776203568019051
OLMo-2-0425-1B__code,750,0.007036596766195311,0.006180543146041024
OLMo-2-0425-1B__code,751,0.009011957375367238,0.006725233627686356
OLMo-2-0425-1B__code,752,0.014206775504296658,0.009776211606273622
OLMo-2-0425-1B__code,753,0.007696894260449787,0.007065205265071602
OLMo-2-0425-1B__code,754,0.01582724921477548,0.011764926205021446
OLMo-2-0425-1B__code,755,0.01252934746421855,0.009807719120639465
OLMo-2-0425-1B__code,756,0.009693190637353315,0.008223900834684795
OLMo-2-0425-1B__code,757,0.018659138511611995,0.01470475612805187
OLMo-2-0425-1B__code,758,0.01856624165980413,0.013576471136779046
OLMo-2-0425-1B__code,759,0.011031327587632653,0.007955513254041419
OLMo-2-0425-1B__code,760,0.024263098347597645,0.018523010983434868
OLMo-2-0425-1B__code,761,0.010870362878441684,0.00926291609080063
OLMo-2-0425-1B__code,762,0.011602055065026566,0.010263588334395822
OLMo-2-0425-1B__code,763,0.019690690020689783,0.014892775264207061
OLMo-2-0425-1B__code,764,0.021845303439354185,0.014992408551848775
OLMo-2-0425-1B__code,765,0.014213403897074279,0.008065656389879217
OLMo-2-0425-1B__code,766,0.007004013099116881,0.0068789658407401215
OLMo-2-0425-1B__code,767,0.0217130889839,0.017005040458784055
OLMo-2-0425-1B__code,768,0.007724814843698174,0.006844789478457485
OLMo-2-0425-1B__code,769,0.014394488647330997,0.008509028123649903
OLMo-2-0425-1B__code,770,0.008236527653797026,0.008092304746638884
OLMo-2-0425-1B__code,771,0.01247930950442882,0.008233128346859363
OLMo-2-0425-1B__code,772,0.02339317979858063,0.01745139798319546
OLMo-2-0425-1B__code,773,0.008586850071431121,0.006953728453670359
OLMo-2-0425-1B__code,774,0.0062947389283581675,0.006080677828403428
OLMo-2-0425-1B__code,775,0.021339287461840536,0.014210352176805064
OLMo-2-0425-1B__code,776,0.029197788142163478,0.02105484979029241
OLMo-2-0425-1B__code,777,0.00795480345073,0.00702304431221625
OLMo-2-0425-1B__code,778,0.009794002255695326,0.009410838542029428
OLMo-2-0425-1B__code,779,0.017975978598109073,0.013980012942304226
OLMo-2-0425-1B__code,780,0.009119564433987502,0.008604056006243982
OLMo-2-0425-1B__code,781,0.02704159505708386,0.02069354573336531
OLMo-2-0425-1B__code,782,0.019888213799484987,0.016235992452695403
OLMo-2-0425-1B__code,783,0.01183628389407174,0.008445309783234645
OLMo-2-0425-1B__code,784,0.016340913213868456,0.014740465439366251
OLMo-2-0425-1B__code,785,0.012657563795046843,0.00832668797804941
OLMo-2-0425-1B__code,786,0.012251335358773074,0.011657910609278855
OLMo-2-0425-1B__code,787,0.011604954129305954,0.009679385943943545
OLMo-2-0425-1B__code,788,0.03316019090073818,0.022507232300747557
OLMo-2-0425-1B__code,789,0.01970913195688406,0.0145025760798476
OLMo-2-0425-1B__code,790,0.016891970953166958,0.014627689203797244
OLMo-2-0425-1B__code,791,0.018414513112775935,0.00925544233358734
OLMo-2-0425-1B__code,792,0.0056978323882547225,0.005512450061003802
OLMo-2-0425-1B__code,793,0.014158389264220533,0.012381644829283911
OLMo-2-0425-1B__code,794,0.02515964298006762,0.017582040819774384
OLMo-2-0425-1B__code,795,0.011188774559252358,0.010467302424549992
OLMo-2-0425-1B__code,796,0.021042435435323418,0.015076410231935468
OLMo-2-0425-1B__code,797,0.02094501252034585,0.014271296267774871
OLMo-2-0425-1B__code,798,0.006223797916536452,0.004675675832363501
OLMo-2-0425-1B__code,799,0.013536990720410551,0.01021562419882899
OLMo-2-0425-1B__code,800,0.015850186961344877,0.011269988790971214
OLMo-2-0425-1B__code,801,0.005502000653711211,0.00493450411537125
OLMo-2-0425-1B__code,802,0.008411113113237027,0.008233245084527658
OLMo-2-0425-1B__code,803,0.005413242945727667,0.005397039421674629
OLMo-2-0425-1B__code,804,0.01153050857038822,0.011361212065407819
OLMo-2-0425-1B__code,805,0.015608952538372623,0.013375990987976327
OLMo-2-0425-1B__code,806,0.007616052442507856,0.007313988331774085
OLMo-2-0425-1B__code,807,0.01001275300593536,0.009289751139264966
OLMo-2-0425-1B__code,808,0.016576772798624104,0.01278110140870902
OLMo-2-0425-1B__code,809,0.009718837711184163,0.009184661546810474
OLMo-2-0425-1B__code,810,0.01945661652549142,0.013766425728083762
OLMo-2-0425-1B__code,811,0.008113906899419042,0.008088978503084605
OLMo-2-0425-1B__code,812,0.022474674516850722,0.015739003873004396
OLMo-2-0425-1B__code,813,0.009931116773168557,0.00984742536104958
OLMo-2-0425-1B__code,814,0.006487382781441247,0.006376637888168601
OLMo-2-0425-1B__code,815,0.009379957571382528,0.009214958441628951
OLMo-2-0425-1B__code,816,0.019860116394044777,0.015671686963146813
OLMo-2-0425-1B__code,817,0.007827770775924826,0.00782517653940381
OLMo-2-0425-1B__code,818,0.021585052134393764,0.01519509208032835
OLMo-2-0425-1B__code,819,0.006672452404111875,0.006586170694023178
OLMo-2-0425-1B__code,820,0.009333219278089928,0.00933320640574045
OLMo-2-0425-1B__code,821,0.011332168789968391,0.009084705498353834
OLMo-2-0425-1B__code,822,0.01732843138920774,0.013268713390887215
OLMo-2-0425-1B__code,823,0.0050983420353332,0.005026553712586222
OLMo-2-0425-1B__code,824,0.016533695589788944,0.01292690732530259
OLMo-2-0425-1B__code,825,0.010881497696089221,0.010050872419888796
OLMo-2-0425-1B__code,826,0.016754399846584545,0.010676223182663234
OLMo-2-0425-1B__code,827,0.006902416146066571,0.006893202458517422
OLMo-2-0425-1B__code,828,0.01778748126348218,0.014977592441724278
OLMo-2-0425-1B__code,829,0.008604069969458528,0.008497725284162993
OLMo-2-0425-1B__code,830,0.009512432306435671,0.008694177436463703
OLMo-2-0425-1B__code,831,0.014878514004300857,0.009494620203083063
OLMo-2-0425-1B__code,832,0.015804703870237878,0.010723381957984906
OLMo-2-0425-1B__code,833,0.01047961074167615,0.008656953657459557
OLMo-2-0425-1B__code,834,0.01685688521412632,0.012564115858282755
OLMo-2-0425-1B__code,835,0.012332342233743321,0.01117131236296681
OLMo-2-0425-1B__code,836,0.02041801360044994,0.015066398138021846
OLMo-2-0425-1B__code,837,0.00829026329268663,0.008158427032744827
OLMo-2-0425-1B__code,838,0.008265881307746152,0.007971685650133082
OLMo-2-0425-1B__code,839,0.008632173888501215,0.00810855991036029
OLMo-2-0425-1B__code,840,0.017348221126289122,0.013548407991203439
OLMo-2-0425-1B__code,841,0.01152992507215545,0.009730685263656145
OLMo-2-0425-1B__code,842,0.008417509701918173,0.007794656557861297
OLMo-2-0425-1B__code,843,0.008717485617529247,0.008533278532169402
OLMo-2-0425-1B__code,844,0.011649508614471695,0.010148604982142644
OLMo-2-0425-1B__code,845,0.009738892257458146,0.009216522813487902
OLMo-2-0425-1B__code,846,0.005775237795532642,0.005358255978255665
OLMo-2-0425-1B__code,847,0.009719529936093246,0.009498364906880498
OLMo-2-0425-1B__code,848,0.0078114234680468665,0.007020169815931878
OLMo-2-0425-1B__code,849,0.014169314315434393,0.012640609956726398
OLMo-2-0425-1B__code,850,0.01462769741701138,0.011094563676943467
OLMo-2-0425-1B__code,851,0.02152887469503634,0.015177814406588361
OLMo-2-0425-1B__code,852,0.013009331684363102,0.011729499395730624
OLMo-2-0425-1B__code,853,0.036109879581006074,0.02413070357644776
OLMo-2-0425-1B__code,854,0.017386572196729306,0.012418771458220446
OLMo-2-0425-1B__code,855,0.010506539945800534,0.009202956089561246
OLMo-2-0425-1B__code,856,0.010466120156449096,0.01022192585848454
OLMo-2-0425-1B__code,857,0.019330339979190102,0.015094695429023378
OLMo-2-0425-1B__code,858,0.015281824233869765,0.011108848445194061
OLMo-2-0425-1B__code,859,0.01109093544877276,0.00932857120572983
OLMo-2-0425-1B__code,860,0.017058431523417315,0.012381334326088386
OLMo-2-0425-1B__code,861,0.00926012711267499,0.009086926937015198
OLMo-2-0425-1B__code,862,0.010325685420108826,0.010201501892650781
OLMo-2-0425-1B__code,863,0.006340531068775959,0.006294872527817572
OLMo-2-0425-1B__code,864,0.021518559589327167,0.015256260345905506
OLMo-2-0425-1B__code,865,0.01312158749276295,0.010621890101586672
OLMo-2-0425-1B__code,866,0.014781429376377192,0.012380169869746549
OLMo-2-0425-1B__code,867,0.01794638694834606,0.012463732656253881
OLMo-2-0425-1B__code,868,0.01540503845742752,0.014215085867190596
OLMo-2-0425-1B__code,869,0.008553092896216618,0.006521645202966591
OLMo-2-0425-1B__code,870,0.019384906296101026,0.0146493560485081
OLMo-2-0425-1B__code,871,0.012937247214041473,0.010637622861385842
OLMo-2-0425-1B__code,872,0.008009589245883512,0.007815713334545034
OLMo-2-0425-1B__code,873,0.012774491608239137,0.011294778481499587
OLMo-2-0425-1B__code,874,0.013062490201655248,0.011187561146758626
OLMo-2-0425-1B__code,875,0.018938292250671514,0.014563551208420872
OLMo-2-0425-1B__code,876,0.01466031677711407,0.012067947919196994
OLMo-2-0425-1B__code,877,0.007503024595308753,0.005723225733436706
OLMo-2-0425-1B__code,878,0.022675244116238898,0.017887748581017864
OLMo-2-0425-1B__code,879,0.011376608838099952,0.00960812709811251
OLMo-2-0425-1B__code,880,0.007311376113789388,0.007082867881214925
OLMo-2-0425-1B__code,881,0.01149661671970109,0.009528370426155041
OLMo-2-0425-1B__code,882,0.006076112079154154,0.005986695055659799
OLMo-2-0425-1B__code,883,0.00762135087374239,0.007483769163403572
OLMo-2-0425-1B__code,884,0.021222630088156544,0.015560656811824882
OLMo-2-0425-1B__code,885,0.012124927120259867,0.005909782447315856
OLMo-2-0425-1B__code,886,0.007906448113403243,0.0066588805122677446
OLMo-2-0425-1B__code,887,0.006519452641406164,0.005184496759836498
OLMo-2-0425-1B__code,888,0.010481536550710784,0.0068284817100001385
OLMo-2-0425-1B__code,889,0.006346894403389521,0.006091416549829042
OLMo-2-0425-1B__code,890,0.006835814475146439,0.005268353713146229
OLMo-2-0425-1B__code,891,0.03067718781352637,0.02013683876879339
OLMo-2-0425-1B__code,892,0.009929761775478564,0.008830192884973852
OLMo-2-0425-1B__code,893,0.015944561855925465,0.014110237279379451
OLMo-2-0425-1B__code,894,0.009455681392810044,0.009058217952882096
OLMo-2-0425-1B__code,895,0.009106275444146071,0.00905036277035256
OLMo-2-0425-1B__code,896,0.00804729938490255,0.006324575726418192
OLMo-2-0425-1B__code,897,0.007280022398307615,0.007279213718724564
OLMo-2-0425-1B__code,898,0.014384202359812642,0.008900013080628467
OLMo-2-0425-1B__code,899,0.01187543941326797,0.011370598440960175
OLMo-2-0425-1B__code,900,0.00844464114923281,0.008429133905519167
OLMo-2-0425-1B__code,901,0.008497852524720443,0.008195217792043264
OLMo-2-0425-1B__code,902,0.02026587395452226,0.012849499663715964
OLMo-2-0425-1B__code,903,0.012182497805805517,0.00717816448493325
OLMo-2-0425-1B__code,904,0.01013364240981818,0.009642775830082948
OLMo-2-0425-1B__code,905,0.008328318222132376,0.006856293982878147
OLMo-2-0425-1B__code,906,0.007896230309623047,0.00705336019441433
OLMo-2-0425-1B__code,907,0.009642389590025306,0.008902280606799014
OLMo-2-0425-1B__code,908,0.01451550175537341,0.01201966755474049
OLMo-2-0425-1B__code,909,0.01264373649070835,0.011442556839421908
OLMo-2-0425-1B__code,910,0.009841286756400372,0.006529745759641507
OLMo-2-0425-1B__code,911,0.017380379777083215,0.013310515138806978
OLMo-2-0425-1B__code,912,0.00921570155137312,0.009209950666048483
OLMo-2-0425-1B__code,913,0.012450703290442216,0.011628771513876725
OLMo-2-0425-1B__code,914,0.017690387921007595,0.014464884278875649
OLMo-2-0425-1B__code,915,0.0162587747364305,0.014416230968817821
OLMo-2-0425-1B__code,916,0.022553863550218472,0.015027050585293926
OLMo-2-0425-1B__code,917,0.009284072004139703,0.00927318267172256
OLMo-2-0425-1B__code,918,0.009993248061157336,0.009715264552144434
OLMo-2-0425-1B__code,919,0.006637067937382557,0.006043419150905093
OLMo-2-0425-1B__code,920,0.01714301800526223,0.013483127872705739
OLMo-2-0425-1B__code,921,0.02237446722042222,0.015203502295620135
OLMo-2-0425-1B__code,922,0.00965494070446942,0.007115495676219214
OLMo-2-0425-1B__code,923,0.008525517451252117,0.008508237413635544
OLMo-2-0425-1B__code,924,0.010725812861534588,0.01009942867864552
OLMo-2-0425-1B__code,925,0.015535938410031732,0.009619923667376941
OLMo-2-0425-1B__code,926,0.007926844208422025,0.0059891027191104175
OLMo-2-0425-1B__code,927,0.02129510244775163,0.01610236758451742
OLMo-2-0425-1B__code,928,0.007130624836259909,0.006702471948965089
OLMo-2-0425-1B__code,929,0.021869004846421677,0.01776243928917509
OLMo-2-0425-1B__code,930,0.009740273807595599,0.005837785566220293
OLMo-2-0425-1B__code,931,0.0100790544826052,0.009533614203023226
OLMo-2-0425-1B__code,932,0.012243095288323264,0.010791819173947675
OLMo-2-0425-1B__code,933,0.006237834952568789,0.006179298957952895
OLMo-2-0425-1B__code,934,0.01563005853273617,0.010926616210040752
OLMo-2-0425-1B__code,935,0.021627089451702403,0.014188218159228905
OLMo-2-0425-1B__code,936,0.019655808042881473,0.014710702810371923
OLMo-2-0425-1B__code,937,0.006962585973234038,0.006730519329920189
OLMo-2-0425-1B__code,938,0.006943233323828937,0.006442615851830678
OLMo-2-0425-1B__code,939,0.008923429862262055,0.007969273943324154
OLMo-2-0425-1B__code,940,0.024194511320187757,0.019349814569598625
OLMo-2-0425-1B__code,941,0.008021340286987925,0.006833406257145341
OLMo-2-0425-1B__code,942,0.008286204610717784,0.006024783170114169
OLMo-2-0425-1B__code,943,0.030225591074642264,0.020565096709902694
OLMo-2-0425-1B__code,944,0.007449932245560708,0.004698028236150422
OLMo-2-0425-1B__code,945,0.017953133640140874,0.013113958382630233
OLMo-2-0425-1B__code,946,0.008602505948546819,0.0085833655544462
OLMo-2-0425-1B__code,947,0.010745240291927319,0.01070077168314753
OLMo-2-0425-1B__code,948,0.016198247450804653,0.010727056106148627
OLMo-2-0425-1B__code,949,0.028757820478595188,0.021597243592148457
OLMo-2-0425-1B__code,950,0.013553878128488201,0.013366215225299783
OLMo-2-0425-1B__code,951,0.012653310849238708,0.010667667414775922
OLMo-2-0425-1B__code,952,0.015769332245751343,0.01032371890102888
OLMo-2-0425-1B__code,953,0.006960653129564833,0.006093940557649465
OLMo-2-0425-1B__code,954,0.004818839354047206,0.004064483084630244
OLMo-2-0425-1B__code,955,0.006109239696293076,0.004994134824453444
OLMo-2-0425-1B__code,956,0.008664070097517275,0.008096341919522748
OLMo-2-0425-1B__code,957,0.010123014221743847,0.009870335053115119
OLMo-2-0425-1B__code,958,0.009407173937345645,0.009043988694851762
OLMo-2-0425-1B__code,959,0.014108406561978388,0.011436171401495781
OLMo-2-0425-1B__code,960,0.014600535747337445,0.010492339739820012
OLMo-2-0425-1B__code,961,0.016570277754484584,0.011042898477672413
OLMo-2-0425-1B__code,962,0.00931518056915571,0.008974646042427177
OLMo-2-0425-1B__code,963,0.011282784431837502,0.010667937701842418
OLMo-2-0425-1B__code,964,0.010939462052773194,0.010368587984127695
OLMo-2-0425-1B__code,965,0.011583483872265453,0.010758280372452085
OLMo-2-0425-1B__code,966,0.0238421282480781,0.016899188372490347
OLMo-2-0425-1B__code,967,0.009818700840057672,0.009462781173859644
OLMo-2-0425-1B__code,968,0.016407886134246135,0.013009839596063284
OLMo-2-0425-1B__code,969,0.0066674089775378,0.0061443594050871525
OLMo-2-0425-1B__code,970,0.02128088063868028,0.01835250035000281
OLMo-2-0425-1B__code,971,0.00999661369780845,0.009488443275499742
OLMo-2-0425-1B__code,972,0.01802270156897524,0.01320903739130685
OLMo-2-0425-1B__code,973,0.015057855496877172,0.01094717988227088
OLMo-2-0425-1B__code,974,0.008523149690388664,0.008520767171868117
OLMo-2-0425-1B__code,975,0.01982010211770566,0.013317300942313124
OLMo-2-0425-1B__code,976,0.0047570117657949156,0.00469598198966632
OLMo-2-0425-1B__code,977,0.016770454469403197,0.013710879401824983
OLMo-2-0425-1B__code,978,0.004353820019040555,0.004319884817142878
OLMo-2-0425-1B__code,979,0.018333591534593144,0.01343177733322169
OLMo-2-0425-1B__code,980,0.026051159294193993,0.020303631127298525
OLMo-2-0425-1B__code,981,0.028258924993439127,0.019983376129560266
OLMo-2-0425-1B__code,982,0.015047128457954296,0.011864984249392514
OLMo-2-0425-1B__code,983,0.010381568836688362,0.009507366396736012
OLMo-2-0425-1B__code,984,0.017011037574640685,0.012984253123903111
OLMo-2-0425-1B__code,985,0.03204187418913742,0.023444762401862114
OLMo-2-0425-1B__code,986,0.016619738354697457,0.011612974551267363
OLMo-2-0425-1B__code,987,0.010861075143596187,0.00989416314502949
OLMo-2-0425-1B__code,988,0.008742916808879139,0.007684506400405141
OLMo-2-0425-1B__code,989,0.009004488797964191,0.008711405838261426
OLMo-2-0425-1B__code,990,0.006728680519438354,0.006544007759118209
OLMo-2-0425-1B__code,991,0.009193042352419762,0.007884155659544805
OLMo-2-0425-1B__code,992,0.0186165430401779,0.012784785617117128
OLMo-2-0425-1B__code,993,0.007477875223219672,0.007445270265427842
OLMo-2-0425-1B__code,994,0.006680513967005611,0.006613258060455451
OLMo-2-0425-1B__code,995,0.014490451414889475,0.010488583370893416
OLMo-2-0425-1B__code,996,0.00990126398911306,0.007656564356879163
OLMo-2-0425-1B__code,997,0.00988562324639819,0.007927556515098242
OLMo-2-0425-1B__code,998,0.013888283368186817,0.012054161871137989
OLMo-2-0425-1B__code,999,0.019466641789637692,0.012713771568906037
OLMo-2-0425-1B__math,0,0.018514259292610597,0.01319250084984624
OLMo-2-0425-1B__math,1,0.009693017115506639,0.008651386827825147
OLMo-2-0425-1B__math,2,0.008767315068439528,0.007938869064547294
OLMo-2-0425-1B__math,3,0.01303348632907708,0.009609965015777211
OLMo-2-0425-1B__math,4,0.009485340637394785,0.009367884476752008
OLMo-2-0425-1B__math,5,0.010593745874530316,0.005891274341630239
OLMo-2-0425-1B__math,6,0.00934168543838146,0.00777575249928863
OLMo-2-0425-1B__math,7,0.01909070364713694,0.014407786469181694
OLMo-2-0425-1B__math,8,0.008758869822313614,0.007261151802414331
OLMo-2-0425-1B__math,9,0.012453809972443103,0.006166979641110616
OLMo-2-0425-1B__math,10,0.01065264445224379,0.00909304630738211
OLMo-2-0425-1B__math,11,0.014748963834675518,0.009818676368280979
OLMo-2-0425-1B__math,12,0.01068921258643526,0.01063399689762692
OLMo-2-0425-1B__math,13,0.008954852143491206,0.007883530868397697
OLMo-2-0425-1B__math,14,0.011456606956437076,0.009273377004870442
OLMo-2-0425-1B__math,15,0.009676344530185382,0.00832667354968583
OLMo-2-0425-1B__math,16,0.021925154645269847,0.018908491095486653
OLMo-2-0425-1B__math,17,0.009922814508213508,0.009907110774892654
OLMo-2-0425-1B__math,18,0.006776256508678817,0.005177795429965719
OLMo-2-0425-1B__math,19,0.007013372425930688,0.006350565568060691
OLMo-2-0425-1B__math,20,0.0056620012650789005,0.005612900450421747
OLMo-2-0425-1B__math,21,0.013726388861911546,0.01176650891839283
OLMo-2-0425-1B__math,22,0.011119863302558491,0.0087583760171083
OLMo-2-0425-1B__math,23,0.01232729489949453,0.009353561153231656
OLMo-2-0425-1B__math,24,0.018118663975617132,0.011056717579269366
OLMo-2-0425-1B__math,25,0.023484673141532582,0.01611620186729349
OLMo-2-0425-1B__math,26,0.018923276912459618,0.015326742589171617
OLMo-2-0425-1B__math,27,0.014653775757902136,0.011007887386892977
OLMo-2-0425-1B__math,28,0.018720604012007123,0.016046813857440854
OLMo-2-0425-1B__math,29,0.011249192866922254,0.009038926072546982
OLMo-2-0425-1B__math,30,0.020237220438937834,0.016297197843196023
OLMo-2-0425-1B__math,31,0.032790852982514045,0.025868234641181445
OLMo-2-0425-1B__math,32,0.008852844424497052,0.008793531226747062
OLMo-2-0425-1B__math,33,0.012079202147257172,0.011461513615033581
OLMo-2-0425-1B__math,34,0.014124491719879161,0.013028028234668029
OLMo-2-0425-1B__math,35,0.015535397086249602,0.012132118590737095
OLMo-2-0425-1B__math,36,0.021152374554760198,0.01711354453631494
OLMo-2-0425-1B__math,37,0.017447507929252544,0.012017618340241796
OLMo-2-0425-1B__math,38,0.0206840860970231,0.01794136544228313
OLMo-2-0425-1B__math,39,0.00623109032443404,0.005646447804870766
OLMo-2-0425-1B__math,40,0.012379577895781754,0.012282147260483557
OLMo-2-0425-1B__math,41,0.009239579535269108,0.009030788045510687
OLMo-2-0425-1B__math,42,0.01093254101883202,0.010661753170840244
OLMo-2-0425-1B__math,43,0.014073432561435036,0.010251864438346745
OLMo-2-0425-1B__math,44,0.010846043149905754,0.007742431320039961
OLMo-2-0425-1B__math,45,0.006506798763266038,0.005989644310010362
OLMo-2-0425-1B__math,46,0.015459424673283243,0.013321910067776119
OLMo-2-0425-1B__math,47,0.008868030719945397,0.008375528989076219
OLMo-2-0425-1B__math,48,0.00753590577644786,0.0062037286435048765
OLMo-2-0425-1B__math,49,0.03205084918812397,0.024141947918919594
OLMo-2-0425-1B__math,50,0.03592734054670943,0.029574349217021026
OLMo-2-0425-1B__math,51,0.01459304589940948,0.01260839679430246
OLMo-2-0425-1B__math,52,0.009345285733515852,0.00749626437628891
OLMo-2-0425-1B__math,53,0.005051611356683069,0.005020694517748615
OLMo-2-0425-1B__math,54,0.004490367449618047,0.004490260427811451
OLMo-2-0425-1B__math,55,0.006424595558144561,0.006384903602111112
OLMo-2-0425-1B__math,56,0.013162414375100443,0.010705699317012232
OLMo-2-0425-1B__math,57,0.009106829539217572,0.007023164057363154
OLMo-2-0425-1B__math,58,0.015076497888100967,0.014125308254951834
OLMo-2-0425-1B__math,59,0.009077971749655845,0.008974900385029233
OLMo-2-0425-1B__math,60,0.011452495487811425,0.00834500626263019
OLMo-2-0425-1B__math,61,0.00805377608565711,0.007508050761340333
OLMo-2-0425-1B__math,62,0.0067593568475630365,0.005155658855651638
OLMo-2-0425-1B__math,63,0.009778705965714196,0.007734482464845341
OLMo-2-0425-1B__math,64,0.008324076036843138,0.006882999047832527
OLMo-2-0425-1B__math,65,0.007274244143251394,0.007162330630411233
OLMo-2-0425-1B__math,66,0.00922135765121548,0.008278864945671885
OLMo-2-0425-1B__math,67,0.007785326004623306,0.007552149511334618
OLMo-2-0425-1B__math,68,0.008805600469198774,0.008458145828520626
OLMo-2-0425-1B__math,69,0.010332036231414017,0.0076782345649981055
OLMo-2-0425-1B__math,70,0.017757859652292787,0.012740872558572742
OLMo-2-0425-1B__math,71,0.011076822810982224,0.009495063065994683
OLMo-2-0425-1B__math,72,0.00910461295660248,0.007674666248313505
OLMo-2-0425-1B__math,73,0.010018630661312668,0.009073788754923966
OLMo-2-0425-1B__math,74,0.010760100479797807,0.010757241768319478
OLMo-2-0425-1B__math,75,0.014391099660263295,0.008131271412193428
OLMo-2-0425-1B__math,76,0.017332992792568707,0.010452267339613804
OLMo-2-0425-1B__math,77,0.009159132084322,0.006741274341373864
OLMo-2-0425-1B__math,78,0.010996356134887943,0.010964451174766859
OLMo-2-0425-1B__math,79,0.008433280506236228,0.008410456045241545
OLMo-2-0425-1B__math,80,0.007025832133947571,0.006304846308698771
OLMo-2-0425-1B__math,81,0.011768305805828196,0.0108886718474162
OLMo-2-0425-1B__math,82,0.009605863600782468,0.008775752187381861
OLMo-2-0425-1B__math,83,0.023642565152368497,0.021084905016412348
OLMo-2-0425-1B__math,84,0.012802242975318881,0.01189110997461442
OLMo-2-0425-1B__math,85,0.00974010112454504,0.009686222532431862
OLMo-2-0425-1B__math,86,0.020234228168963284,0.015112600771355577
OLMo-2-0425-1B__math,87,0.01450796800807204,0.01429974709414852
OLMo-2-0425-1B__math,88,0.01190924181735635,0.010585759018730854
OLMo-2-0425-1B__math,89,0.012731628270332843,0.012332673453709768
OLMo-2-0425-1B__math,90,0.009605163184171324,0.00939140112208311
OLMo-2-0425-1B__math,91,0.008696429558144644,0.007288961399887146
OLMo-2-0425-1B__math,92,0.006414114971136505,0.006208219891191985
OLMo-2-0425-1B__math,93,0.013188966970171405,0.012208012940023575
OLMo-2-0425-1B__math,94,0.012396413847090037,0.010643302183101814
OLMo-2-0425-1B__math,95,0.015126839894282347,0.013117466675791655
OLMo-2-0425-1B__math,96,0.010674726418303524,0.010482797305439561
OLMo-2-0425-1B__math,97,0.008920224979619714,0.007219402961342753
OLMo-2-0425-1B__math,98,0.009851365231544921,0.008564967928136154
OLMo-2-0425-1B__math,99,0.010387885482768039,0.008044342844556813
OLMo-2-0425-1B__math,100,0.0182636422269503,0.013982272909135557
OLMo-2-0425-1B__math,101,0.014399512228982702,0.012271617629142252
OLMo-2-0425-1B__math,102,0.010847283690130546,0.009770249597860185
OLMo-2-0425-1B__math,103,0.015363383492183762,0.008104513999852186
OLMo-2-0425-1B__math,104,0.016561241349611927,0.012564985986822782
OLMo-2-0425-1B__math,105,0.010699907148976607,0.01002078893419504
OLMo-2-0425-1B__math,106,0.01288083007964557,0.010334547562923192
OLMo-2-0425-1B__math,107,0.0196368877667206,0.014065508292296587
OLMo-2-0425-1B__math,108,0.009941104177399037,0.008685370599796526
OLMo-2-0425-1B__math,109,0.022756026542043103,0.019180133597458338
OLMo-2-0425-1B__math,110,0.022114891131389824,0.019073906172795186
OLMo-2-0425-1B__math,111,0.017121714090452496,0.012091966134738438
OLMo-2-0425-1B__math,112,0.009006543274138268,0.00850059480262166
OLMo-2-0425-1B__math,113,0.01075509723606097,0.01074217631601722
OLMo-2-0425-1B__math,114,0.010218763757582064,0.009599507950583805
OLMo-2-0425-1B__math,115,0.027791458878228658,0.02070419643947138
OLMo-2-0425-1B__math,116,0.008568614159027618,0.007913404473152244
OLMo-2-0425-1B__math,117,0.011219249263803155,0.008931692610600245
OLMo-2-0425-1B__math,118,0.010001155510668932,0.009295840385089307
OLMo-2-0425-1B__math,119,0.014880209606545089,0.010149350756138667
OLMo-2-0425-1B__math,120,0.009120855386400726,0.007308779400009794
OLMo-2-0425-1B__math,121,0.023043068038938054,0.016525453442483514
OLMo-2-0425-1B__math,122,0.013759678059579311,0.013747064228158568
OLMo-2-0425-1B__math,123,0.02158154532856433,0.01891827338502974
OLMo-2-0425-1B__math,124,0.008224061528650775,0.007565691075161026
OLMo-2-0425-1B__math,125,0.010152049289836101,0.00846030457674389
OLMo-2-0425-1B__math,126,0.022198697914557267,0.018677145272976783
OLMo-2-0425-1B__math,127,0.012914215027110697,0.01291388011634278
OLMo-2-0425-1B__math,128,0.028823193386337223,0.022452201114947924
OLMo-2-0425-1B__math,129,0.017031097359577627,0.013662240603509993
OLMo-2-0425-1B__math,130,0.009706889061231273,0.009229327643640201
OLMo-2-0425-1B__math,131,0.015568275354724754,0.014847782041296522
OLMo-2-0425-1B__math,132,0.011738540112853392,0.011734445520734549
OLMo-2-0425-1B__math,133,0.00917014374872154,0.009169672091467527
OLMo-2-0425-1B__math,134,0.013261205160303272,0.006654458722668268
OLMo-2-0425-1B__math,135,0.008542664090969307,0.008534559628726244
OLMo-2-0425-1B__math,136,0.009227192569240603,0.007914679648546866
OLMo-2-0425-1B__math,137,0.008604656404008593,0.00807356192027281
OLMo-2-0425-1B__math,138,0.012508253706242704,0.010915868609686394
OLMo-2-0425-1B__math,139,0.005715222290360649,0.005715222290360649
OLMo-2-0425-1B__math,140,0.015539294196582695,0.014757335220582932
OLMo-2-0425-1B__math,141,0.01361170701630732,0.009319848210634595
OLMo-2-0425-1B__math,142,0.014786776496098983,0.01085144732365385
OLMo-2-0425-1B__math,143,0.018111607480785816,0.014570602727608127
OLMo-2-0425-1B__math,144,0.010211518975560004,0.006612367837407891
OLMo-2-0425-1B__math,145,0.009584126883876281,0.009369884917518665
OLMo-2-0425-1B__math,146,0.010185130872852274,0.006785682105215859
OLMo-2-0425-1B__math,147,0.009407710310122394,0.00750452959676845
OLMo-2-0425-1B__math,148,0.015931370357137094,0.015548383655408452
OLMo-2-0425-1B__math,149,0.015611861691372403,0.010419803299956844
OLMo-2-0425-1B__math,150,0.011157312160586973,0.010278502004694573
OLMo-2-0425-1B__math,151,0.010206905982337675,0.009809274693127718
OLMo-2-0425-1B__math,152,0.023594424551557074,0.01687234389053511
OLMo-2-0425-1B__math,153,0.007952900261201691,0.005604675160653194
OLMo-2-0425-1B__math,154,0.01399865748513033,0.013636821018400675
OLMo-2-0425-1B__math,155,0.012936077075454517,0.009210355040629564
OLMo-2-0425-1B__math,156,0.007842153955933798,0.0076332274189839285
OLMo-2-0425-1B__math,157,0.012164121424202194,0.009026955847101082
OLMo-2-0425-1B__math,158,0.010904195976947919,0.00984819394249547
OLMo-2-0425-1B__math,159,0.006308351499022843,0.005458550607727555
OLMo-2-0425-1B__math,160,0.009466881124647239,0.00941797212812636
OLMo-2-0425-1B__math,161,0.02306612205610293,0.018153667061243984
OLMo-2-0425-1B__math,162,0.010910364206865896,0.00971757674625368
OLMo-2-0425-1B__math,163,0.008559186873702463,0.008143436996799012
OLMo-2-0425-1B__math,164,0.009646400748928226,0.008310208922908726
OLMo-2-0425-1B__math,165,0.011535612920938482,0.010773535184158807
OLMo-2-0425-1B__math,166,0.013017991174598294,0.011790499245675145
OLMo-2-0425-1B__math,167,0.01256246149167214,0.012414543158795515
OLMo-2-0425-1B__math,168,0.012956344518069748,0.00972894424456665
OLMo-2-0425-1B__math,169,0.012511480532430938,0.009098963508357096
OLMo-2-0425-1B__math,170,0.008089617129124704,0.007757499316103707
OLMo-2-0425-1B__math,171,0.007865283413206178,0.007835655660407
OLMo-2-0425-1B__math,172,0.008355537986028328,0.00831032457780269
OLMo-2-0425-1B__math,173,0.007380751427855993,0.00737136960984495
OLMo-2-0425-1B__math,174,0.008641326910728518,0.008268409922416097
OLMo-2-0425-1B__math,175,0.014639076502635183,0.010500935389896254
OLMo-2-0425-1B__math,176,0.00823550655023214,0.007781312742845918
OLMo-2-0425-1B__math,177,0.006632758399470983,0.006625509164115004
OLMo-2-0425-1B__math,178,0.009048278410640122,0.007526461961942569
OLMo-2-0425-1B__math,179,0.009081676590747784,0.008352604250289367
OLMo-2-0425-1B__math,180,0.00786699400118056,0.007808069889068213
OLMo-2-0425-1B__math,181,0.00859448587417774,0.0058862147209495005
OLMo-2-0425-1B__math,182,0.009698568274736396,0.00847681781861792
OLMo-2-0425-1B__math,183,0.00914957792187439,0.008585758688103828
OLMo-2-0425-1B__math,184,0.018339737236543245,0.01797746224825058
OLMo-2-0425-1B__math,185,0.005840974562021958,0.005693993574569887
OLMo-2-0425-1B__math,186,0.01196335195515427,0.008424044050671554
OLMo-2-0425-1B__math,187,0.014952376182369498,0.01057417645174271
OLMo-2-0425-1B__math,188,0.006857187579332627,0.0057998572887892974
OLMo-2-0425-1B__math,189,0.014599038085157431,0.013976944646004562
OLMo-2-0425-1B__math,190,0.009690934610999737,0.007922993613075545
OLMo-2-0425-1B__math,191,0.019311449214844796,0.014777771417541212
OLMo-2-0425-1B__math,192,0.009951250579704071,0.00612428483376277
OLMo-2-0425-1B__math,193,0.009826064074746848,0.009583424878610086
OLMo-2-0425-1B__math,194,0.012862536035362363,0.009347599476707713
OLMo-2-0425-1B__math,195,0.009897016233081245,0.009837355062139758
OLMo-2-0425-1B__math,196,0.010703050574864502,0.007181025928225987
OLMo-2-0425-1B__math,197,0.014684962821803099,0.008597951911279158
OLMo-2-0425-1B__math,198,0.012668588219013807,0.0082178067550846
OLMo-2-0425-1B__math,199,0.009477535231396515,0.009112737790290272
OLMo-2-0425-1B__math,200,0.015493766917338994,0.01190116868464216
OLMo-2-0425-1B__math,201,0.02251497619841625,0.01692344901097514
OLMo-2-0425-1B__math,202,0.013904139305244223,0.010363384134809613
OLMo-2-0425-1B__math,203,0.010022659061419695,0.009106987845903011
OLMo-2-0425-1B__math,204,0.007071647038966413,0.0060330530214971765
OLMo-2-0425-1B__math,205,0.01658154097645821,0.01412782560767496
OLMo-2-0425-1B__math,206,0.010708706416211222,0.009356797368624175
OLMo-2-0425-1B__math,207,0.007708030988234343,0.006833951256674035
OLMo-2-0425-1B__math,208,0.023405183987608377,0.02241750020885418
OLMo-2-0425-1B__math,209,0.007102026116299293,0.006886558877006264
OLMo-2-0425-1B__math,210,0.019237799078299256,0.017152308258943226
OLMo-2-0425-1B__math,211,0.00999038637852141,0.009920683361116856
OLMo-2-0425-1B__math,212,0.008356343145074862,0.008339706601884421
OLMo-2-0425-1B__math,213,0.014860302357439228,0.011614784847792064
OLMo-2-0425-1B__math,214,0.013367320748074195,0.010217917229989493
OLMo-2-0425-1B__math,215,0.010873302340587258,0.007899728962201725
OLMo-2-0425-1B__math,216,0.021182251702756633,0.018530682341067677
OLMo-2-0425-1B__math,217,0.012257786211624107,0.01108163743501361
OLMo-2-0425-1B__math,218,0.007289950283393018,0.007287576737546492
OLMo-2-0425-1B__math,219,0.012956344518069748,0.011890422925070322
OLMo-2-0425-1B__math,220,0.011576947859579129,0.007729572451334879
OLMo-2-0425-1B__math,221,0.016996694662000718,0.011283742721422728
OLMo-2-0425-1B__math,222,0.017100875419536296,0.015227876698458816
OLMo-2-0425-1B__math,223,0.008842959347115827,0.00851465980707926
OLMo-2-0425-1B__math,224,0.012535655252753184,0.012300210573943678
OLMo-2-0425-1B__math,225,0.008543451614740603,0.008166066210877907
OLMo-2-0425-1B__math,226,0.017212635503127974,0.009405104784380284
OLMo-2-0425-1B__math,227,0.009697180782844499,0.009534811295657964
OLMo-2-0425-1B__math,228,0.007653723729949103,0.006804917860961659
OLMo-2-0425-1B__math,229,0.006019097293758383,0.006013985397260428
OLMo-2-0425-1B__math,230,0.01193125365722669,0.011923356646565707
OLMo-2-0425-1B__math,231,0.008902860892693583,0.008896327117932198
OLMo-2-0425-1B__math,232,0.017593427960653902,0.017057515925273933
OLMo-2-0425-1B__math,233,0.008570969360178612,0.008240756592127894
OLMo-2-0425-1B__math,234,0.011985264418097316,0.00869720315860502
OLMo-2-0425-1B__math,235,0.011995925220464616,0.008682437614849874
OLMo-2-0425-1B__math,236,0.01176716236375342,0.00879948599890556
OLMo-2-0425-1B__math,237,0.007837863232870388,0.007531440583322259
OLMo-2-0425-1B__math,238,0.011177795364302006,0.010774293455055163
OLMo-2-0425-1B__math,239,0.005808633540723858,0.005653592410741501
OLMo-2-0425-1B__math,240,0.012499106508107673,0.010922690216792166
OLMo-2-0425-1B__math,241,0.009543325218924195,0.0071741297528559855
OLMo-2-0425-1B__math,242,0.014202868038558114,0.013839252378778763
OLMo-2-0425-1B__math,243,0.009508010839302177,0.00903020267600461
OLMo-2-0425-1B__math,244,0.01005549725538463,0.00542968576527639
OLMo-2-0425-1B__math,245,0.007903682095867493,0.006798912533468213
OLMo-2-0425-1B__math,246,0.014582899668178835,0.014566941312114307
OLMo-2-0425-1B__math,247,0.02095585073683014,0.01818352924104284
OLMo-2-0425-1B__math,248,0.006012387038279011,0.006000866286063443
OLMo-2-0425-1B__math,249,0.012421354173079645,0.011158776493480614
OLMo-2-0425-1B__math,250,0.022487767396698423,0.015386294404483006
OLMo-2-0425-1B__math,251,0.011648786688140683,0.011270319252444464
OLMo-2-0425-1B__math,252,0.00865843846592342,0.008107893141003355
OLMo-2-0425-1B__math,253,0.023414667973920788,0.020306820240508477
OLMo-2-0425-1B__math,254,0.016142391079445668,0.01419379722101829
OLMo-2-0425-1B__math,255,0.00897286544234589,0.008777942320107254
OLMo-2-0425-1B__math,256,0.007301016627954629,0.006808871417756716
OLMo-2-0425-1B__math,257,0.009540504878938283,0.009375422372015206
OLMo-2-0425-1B__math,258,0.009284615488525015,0.007981550977036452
OLMo-2-0425-1B__math,259,0.013276923201338914,0.01222587133069773
OLMo-2-0425-1B__math,260,0.008906638573897533,0.008004337675506916
OLMo-2-0425-1B__math,261,0.011394779160438436,0.011271129375062498
OLMo-2-0425-1B__math,262,0.00763612287020313,0.007617913620940726
OLMo-2-0425-1B__math,263,0.013912362743199016,0.012125818856454971
OLMo-2-0425-1B__math,264,0.0070592681953667875,0.007005693899007163
OLMo-2-0425-1B__math,265,0.020674325768951788,0.015200870651430713
OLMo-2-0425-1B__math,266,0.017376798777812265,0.010565356111686297
OLMo-2-0425-1B__math,267,0.009439124168024596,0.00652523646319372
OLMo-2-0425-1B__math,268,0.03811624291020502,0.03318211747709722
OLMo-2-0425-1B__math,269,0.008119501911928584,0.008085338857364082
OLMo-2-0425-1B__math,270,0.01271893946362205,0.009237915027317028
OLMo-2-0425-1B__math,271,0.01641885099406488,0.01578262873145789
OLMo-2-0425-1B__math,272,0.012418645694345918,0.010357632522500843
OLMo-2-0425-1B__math,273,0.012061365652422095,0.008406055223255122
OLMo-2-0425-1B__math,274,0.010343750561969485,0.01026914693908644
OLMo-2-0425-1B__math,275,0.014080601545936168,0.014008197727955673
OLMo-2-0425-1B__math,276,0.007006654175058416,0.005975828461479815
OLMo-2-0425-1B__math,277,0.010561307202140458,0.01053926118266342
OLMo-2-0425-1B__math,278,0.013230221587136649,0.010370337466958106
OLMo-2-0425-1B__math,279,0.013624551980780896,0.009956271636216082
OLMo-2-0425-1B__math,280,0.008697976690261162,0.006773702963866876
OLMo-2-0425-1B__math,281,0.009480374304397035,0.00788042141506208
OLMo-2-0425-1B__math,282,0.01795978414600745,0.013741679735318615
OLMo-2-0425-1B__math,283,0.02396842370223287,0.015266927004640106
OLMo-2-0425-1B__math,284,0.006143010103100208,0.005735115690544537
OLMo-2-0425-1B__math,285,0.013804588612225404,0.008292031097033558
OLMo-2-0425-1B__math,286,0.010765101398201679,0.010371820241174109
OLMo-2-0425-1B__math,287,0.01337436518470232,0.011945744770428375
OLMo-2-0425-1B__math,288,0.013021608359870929,0.01285984573793827
OLMo-2-0425-1B__math,289,0.01012882789386585,0.009812605483284395
OLMo-2-0425-1B__math,290,0.010262125043263551,0.010023282359622314
OLMo-2-0425-1B__math,291,0.006673208589340389,0.005660473311605531
OLMo-2-0425-1B__math,292,0.01432033293494786,0.013501034842927551
OLMo-2-0425-1B__math,293,0.021033721035938868,0.014927028792076491
OLMo-2-0425-1B__math,294,0.02225137040224772,0.017080686572450106
OLMo-2-0425-1B__math,295,0.01236326321039102,0.01217679639774328
OLMo-2-0425-1B__math,296,0.016362205789288705,0.014858652996840043
OLMo-2-0425-1B__math,297,0.007080204329270341,0.006583890135508087
OLMo-2-0425-1B__math,298,0.01410876420916385,0.013404370292495598
OLMo-2-0425-1B__math,299,0.01581778833737322,0.015410761692692414
OLMo-2-0425-1B__math,300,0.02076005916855636,0.01863701494024768
OLMo-2-0425-1B__math,301,0.01001191305920207,0.009998031733911226
OLMo-2-0425-1B__math,302,0.025279889273906554,0.02280319747435576
OLMo-2-0425-1B__math,303,0.007308384881756616,0.007059472418189371
OLMo-2-0425-1B__math,304,0.02035093127685536,0.014758019053927037
OLMo-2-0425-1B__math,305,0.009797264662413816,0.006816207653644699
OLMo-2-0425-1B__math,306,0.015806300116866446,0.015569077902016075
OLMo-2-0425-1B__math,307,0.015397066049844026,0.007021453218610977
OLMo-2-0425-1B__math,308,0.012588141777047855,0.0064857899447958115
OLMo-2-0425-1B__math,309,0.012437051718117357,0.011977884476653823
OLMo-2-0425-1B__math,310,0.011397140650368029,0.008327250664729368
OLMo-2-0425-1B__math,311,0.009498099283983348,0.008888382929720329
OLMo-2-0425-1B__math,312,0.007861861120685537,0.00773709158313588
OLMo-2-0425-1B__math,313,0.005709333342593384,0.005494877584380211
OLMo-2-0425-1B__math,314,0.005349167544838807,0.005267692351013681
OLMo-2-0425-1B__math,315,0.015741041829434914,0.008517029928157057
OLMo-2-0425-1B__math,316,0.0066073512793569135,0.005235848727191632
OLMo-2-0425-1B__math,317,0.025516704673936928,0.019121314088156077
OLMo-2-0425-1B__math,318,0.009150313211618967,0.008230077988577882
OLMo-2-0425-1B__math,319,0.01820054117010309,0.017466915144646933
OLMo-2-0425-1B__math,320,0.013275402913938979,0.010278642265862248
OLMo-2-0425-1B__math,321,0.008098760290370282,0.007836023632339756
OLMo-2-0425-1B__math,322,0.014383617690803414,0.012116858880794225
OLMo-2-0425-1B__math,323,0.007219469526306232,0.007159310687729339
OLMo-2-0425-1B__math,324,0.011759727280227615,0.011225800900843491
OLMo-2-0425-1B__math,325,0.01640122165899174,0.015184042647298803
OLMo-2-0425-1B__math,326,0.009355359188878727,0.009135753980610539
OLMo-2-0425-1B__math,327,0.01074320519369601,0.010742489463133765
OLMo-2-0425-1B__math,328,0.010084226351633195,0.00846053178135706
OLMo-2-0425-1B__math,329,0.010387237798415208,0.004230720269400644
OLMo-2-0425-1B__math,330,0.010572767509927377,0.010499791235414176
OLMo-2-0425-1B__math,331,0.021595257593950565,0.017110005993451288
OLMo-2-0425-1B__math,332,0.018117921316110504,0.014691571731021182
OLMo-2-0425-1B__math,333,0.009195786353103442,0.009103134935008876
OLMo-2-0425-1B__math,334,0.010458885899253801,0.009763016548207581
OLMo-2-0425-1B__math,335,0.010574040110739634,0.00871834003114333
OLMo-2-0425-1B__math,336,0.007064031856206748,0.006670399469227744
OLMo-2-0425-1B__math,337,0.007772352614498639,0.0054733210580461015
OLMo-2-0425-1B__math,338,0.009162069822216266,0.0061176114022037115
OLMo-2-0425-1B__math,339,0.009792456525787651,0.008938576879838685
OLMo-2-0425-1B__math,340,0.007694052908522498,0.007055386838578584
OLMo-2-0425-1B__math,341,0.018651114180521528,0.013986362262750936
OLMo-2-0425-1B__math,342,0.013470602910450082,0.007211410704977726
OLMo-2-0425-1B__math,343,0.011221647692404935,0.007073481615531159
OLMo-2-0425-1B__math,344,0.008744263367543702,0.008394270252638636
OLMo-2-0425-1B__math,345,0.017647265064247856,0.017480803522587293
OLMo-2-0425-1B__math,346,0.01488292216832369,0.013822053049700243
OLMo-2-0425-1B__math,347,0.00911347605235575,0.00842609747133084
OLMo-2-0425-1B__math,348,0.02611583663091252,0.021153919392637707
OLMo-2-0425-1B__math,349,0.01559892796964654,0.015464148923491705
OLMo-2-0425-1B__math,350,0.00763083469583605,0.007502223939610206
OLMo-2-0425-1B__math,351,0.013880409195266829,0.012106582435805374
OLMo-2-0425-1B__math,352,0.007199872920645214,0.00674775829001516
OLMo-2-0425-1B__math,353,0.017040575536233164,0.014589752442049552
OLMo-2-0425-1B__math,354,0.01454316920813065,0.008612471715705047
OLMo-2-0425-1B__math,355,0.011436623120346887,0.009965389964515433
OLMo-2-0425-1B__math,356,0.011862260143634108,0.011122585608474097
OLMo-2-0425-1B__math,357,0.01517080754912896,0.014032191193800394
OLMo-2-0425-1B__math,358,0.018637401716127502,0.011463484074640276
OLMo-2-0425-1B__math,359,0.00879413234998164,0.006297372223425511
OLMo-2-0425-1B__math,360,0.016228435669317472,0.009602160820011899
OLMo-2-0425-1B__math,361,0.010530685407354629,0.010415974635104835
OLMo-2-0425-1B__math,362,0.012085884046342256,0.011639253064016933
OLMo-2-0425-1B__math,363,0.009241035733786469,0.009215831915325413
OLMo-2-0425-1B__math,364,0.013267798863913315,0.012354942204768453
OLMo-2-0425-1B__math,365,0.006304084052906847,0.005883846630695614
OLMo-2-0425-1B__math,366,0.012956344518069748,0.011890422925070322
OLMo-2-0425-1B__math,367,0.008854364226126189,0.0060346459068111365
OLMo-2-0425-1B__math,368,0.007486642180994541,0.007470191674460261
OLMo-2-0425-1B__math,369,0.012993678281182905,0.009751393084472596
OLMo-2-0425-1B__math,370,0.0232453902387582,0.015174544942404234
OLMo-2-0425-1B__math,371,0.01954932612603463,0.01578518622027324
OLMo-2-0425-1B__math,372,0.010074881686605088,0.009178524721075073
OLMo-2-0425-1B__math,373,0.009714510187966353,0.008545982449625395
OLMo-2-0425-1B__math,374,0.02565973753442903,0.017376992364207235
OLMo-2-0425-1B__math,375,0.00931283297061505,0.007720241047238332
OLMo-2-0425-1B__math,376,0.008809419858000886,0.007403504892733691
OLMo-2-0425-1B__math,377,0.009729043034128597,0.00733948648689256
OLMo-2-0425-1B__math,378,0.01809451193907421,0.018088535309246076
OLMo-2-0425-1B__math,379,0.006332833508596488,0.00570015129691215
OLMo-2-0425-1B__math,380,0.009347445244979342,0.009338752744212636
OLMo-2-0425-1B__math,381,0.008989345923733634,0.008988864779791063
OLMo-2-0425-1B__math,382,0.008905127693721454,0.00620605210845326
OLMo-2-0425-1B__math,383,0.019926656431601162,0.01588648270224814
OLMo-2-0425-1B__math,384,0.00964919013689918,0.004906645546930721
OLMo-2-0425-1B__math,385,0.00966869332028883,0.009377216215880734
OLMo-2-0425-1B__math,386,0.008617157500445461,0.008224003094844622
OLMo-2-0425-1B__math,387,0.01312966054230273,0.00917323512346574
OLMo-2-0425-1B__math,388,0.015281273908350788,0.0075799058702076625
OLMo-2-0425-1B__math,389,0.010682916666118508,0.006269763273858099
OLMo-2-0425-1B__math,390,0.008664652471184347,0.006829519677718822
OLMo-2-0425-1B__math,391,0.01052621228613267,0.009979509316077077
OLMo-2-0425-1B__math,392,0.012158589260270346,0.01008637058841607
OLMo-2-0425-1B__math,393,0.01748448690353694,0.015851354199116548
OLMo-2-0425-1B__math,394,0.013995773542478149,0.013995224152689173
OLMo-2-0425-1B__math,395,0.011172376994432088,0.008943145536860646
OLMo-2-0425-1B__math,396,0.00927664119305624,0.00924919660009606
OLMo-2-0425-1B__math,397,0.01230763151614151,0.010031669142729068
OLMo-2-0425-1B__math,398,0.013042258744901282,0.012833323660787332
OLMo-2-0425-1B__math,399,0.009886814172609578,0.006329114094376229
OLMo-2-0425-1B__math,400,0.008517424884215984,0.008252411393929734
OLMo-2-0425-1B__math,401,0.010226661302722446,0.010224969485132344
OLMo-2-0425-1B__math,402,0.010316396432504711,0.008101963890560625
OLMo-2-0425-1B__math,403,0.00806129088536063,0.007051639644501013
OLMo-2-0425-1B__math,404,0.011147056444194909,0.011113205969590251
OLMo-2-0425-1B__math,405,0.012891272163221477,0.010370522825329215
OLMo-2-0425-1B__math,406,0.019453071877384383,0.01840693040523982
OLMo-2-0425-1B__math,407,0.006605314487915377,0.00617079678176518
OLMo-2-0425-1B__math,408,0.012437592659409746,0.01109983603074456
OLMo-2-0425-1B__math,409,0.012879263036908213,0.011039013839952446
OLMo-2-0425-1B__math,410,0.008899837593211656,0.008638935263574388
OLMo-2-0425-1B__math,411,0.0065992003417535946,0.006524205329257774
OLMo-2-0425-1B__math,412,0.007016249707046985,0.006905791998021753
OLMo-2-0425-1B__math,413,0.009496682503056018,0.007858315032231649
OLMo-2-0425-1B__math,414,0.009432707117200765,0.008557390022800563
OLMo-2-0425-1B__math,415,0.007555521276629536,0.005672092379811213
OLMo-2-0425-1B__math,416,0.015421516248112258,0.009650484935823041
OLMo-2-0425-1B__math,417,0.011695475399070695,0.009410570448612165
OLMo-2-0425-1B__math,418,0.011931817529419507,0.011162049013553069
OLMo-2-0425-1B__math,419,0.012120348508307226,0.012062959268861842
OLMo-2-0425-1B__math,420,0.005530965973274953,0.0051862344441199896
OLMo-2-0425-1B__math,421,0.017518315724987958,0.013679430085529298
OLMo-2-0425-1B__math,422,0.00828356540103833,0.008112633421245779
OLMo-2-0425-1B__math,423,0.011731660381793367,0.009044825548354622
OLMo-2-0425-1B__math,424,0.01162045183778213,0.009980183460836104
OLMo-2-0425-1B__math,425,0.011110784132248589,0.010227976967375095
OLMo-2-0425-1B__math,426,0.007198003794725701,0.00623525358540655
OLMo-2-0425-1B__math,427,0.009008037144321726,0.00848021861223087
OLMo-2-0425-1B__math,428,0.00901624900601856,0.008563509001074611
OLMo-2-0425-1B__math,429,0.0064860863161149565,0.006484233773129902
OLMo-2-0425-1B__math,430,0.008215876752012555,0.008151930313471008
OLMo-2-0425-1B__math,431,0.010226661302722446,0.010067342427967804
OLMo-2-0425-1B__math,432,0.013753320177821169,0.013753320177821169
OLMo-2-0425-1B__math,433,0.010873921073471963,0.010685570399066273
OLMo-2-0425-1B__math,434,0.012841072721841606,0.010781293789233029
OLMo-2-0425-1B__math,435,0.011614660722183867,0.00862256529812358
OLMo-2-0425-1B__math,436,0.007231574146122663,0.004918482124457916
OLMo-2-0425-1B__math,437,0.01077197387012308,0.010074452386701339
OLMo-2-0425-1B__math,438,0.014354588224466698,0.012696930632312404
OLMo-2-0425-1B__math,439,0.00991331769149611,0.006443641397205645
OLMo-2-0425-1B__math,440,0.00859448587417774,0.008200244566960863
OLMo-2-0425-1B__math,441,0.025817096566940728,0.019520371671352576
OLMo-2-0425-1B__math,442,0.006522289933742633,0.005924299900780985
OLMo-2-0425-1B__math,443,0.022919819492490986,0.022047686088749803
OLMo-2-0425-1B__math,444,0.015423697416708387,0.01180980291002589
OLMo-2-0425-1B__math,445,0.021707743365294227,0.019433645123164946
OLMo-2-0425-1B__math,446,0.010798173984255975,0.010305583671583091
OLMo-2-0425-1B__math,447,0.010167941882107595,0.007936992327727925
OLMo-2-0425-1B__math,448,0.02011952338228377,0.015646176490141255
OLMo-2-0425-1B__math,449,0.008487355843354447,0.006448487221982373
OLMo-2-0425-1B__math,450,0.009033395139752792,0.007956041789838213
OLMo-2-0425-1B__math,451,0.021829822086151404,0.021412655471804844
OLMo-2-0425-1B__math,452,0.014033697984217879,0.013759782835216831
OLMo-2-0425-1B__math,453,0.01913048515746913,0.017988605759939692
OLMo-2-0425-1B__math,454,0.02228400104972126,0.016940081006792264
OLMo-2-0425-1B__math,455,0.02127131507826604,0.01686824195479851
OLMo-2-0425-1B__math,456,0.008758101668852606,0.005644660240414287
OLMo-2-0425-1B__math,457,0.009408425426258134,0.008265038264276822
OLMo-2-0425-1B__math,458,0.008537937422906802,0.008384360368680894
OLMo-2-0425-1B__math,459,0.01226107895511427,0.00806117165754202
OLMo-2-0425-1B__math,460,0.010988399512926452,0.010160140590545447
OLMo-2-0425-1B__math,461,0.013328509795417486,0.010730896933780012
OLMo-2-0425-1B__math,462,0.020761031377289352,0.01481927269768712
OLMo-2-0425-1B__math,463,0.010252942518696486,0.008885733288669713
OLMo-2-0425-1B__math,464,0.011664370356229765,0.011594907848318221
OLMo-2-0425-1B__math,465,0.00943841137782777,0.009178158213620401
OLMo-2-0425-1B__math,466,0.017446736700505793,0.013118638951016925
OLMo-2-0425-1B__math,467,0.006861111016975531,0.004804307371591847
OLMo-2-0425-1B__math,468,0.017139779946660837,0.01382027978134732
OLMo-2-0425-1B__math,469,0.010826796600057658,0.008458316276043376
OLMo-2-0425-1B__math,470,0.017327946062867156,0.014520648946924824
OLMo-2-0425-1B__math,471,0.01062165257548612,0.008487242600850011
OLMo-2-0425-1B__math,472,0.02416327736870689,0.021890584193661387
OLMo-2-0425-1B__math,473,0.010200312373133838,0.008215818259993374
OLMo-2-0425-1B__math,474,0.029467235060995522,0.02439822666845327
OLMo-2-0425-1B__math,475,0.007852442125599919,0.007460729090997967
OLMo-2-0425-1B__math,476,0.02508217628547703,0.020213721587762395
OLMo-2-0425-1B__math,477,0.009903811768235855,0.00826521269411861
OLMo-2-0425-1B__math,478,0.009228650722310584,0.009219846222364873
OLMo-2-0425-1B__math,479,0.008745032736545017,0.007519690859634359
OLMo-2-0425-1B__math,480,0.01007955510203858,0.008018553970588111
OLMo-2-0425-1B__math,481,0.010689841974523445,0.00983647571055051
OLMo-2-0425-1B__math,482,0.010790694728650909,0.010758179866756886
OLMo-2-0425-1B__math,483,0.021432328833857206,0.016505288644157727
OLMo-2-0425-1B__math,484,0.009903132424559903,0.009319951336531136
OLMo-2-0425-1B__math,485,0.023502141851830007,0.015976011572718163
OLMo-2-0425-1B__math,486,0.00728348715097381,0.007235228150995603
OLMo-2-0425-1B__math,487,0.011981895878284273,0.011565526918950391
OLMo-2-0425-1B__math,488,0.015390073144297339,0.013277900437033953
OLMo-2-0425-1B__math,489,0.027051234213424515,0.024396020552274612
OLMo-2-0425-1B__math,490,0.008277878091475977,0.008137297421550642
OLMo-2-0425-1B__math,491,0.00997016290357515,0.009589640851378072
OLMo-2-0425-1B__math,492,0.03345705917127976,0.03046624462880244
OLMo-2-0425-1B__math,493,0.010136795507993783,0.008874747776942828
OLMo-2-0425-1B__math,494,0.007416216340467315,0.007289686594241393
OLMo-2-0425-1B__math,495,0.016616803212173244,0.012168505852319489
OLMo-2-0425-1B__math,496,0.012107574750974962,0.009428783436179063
OLMo-2-0425-1B__math,497,0.011600170284720277,0.010818848533853965
OLMo-2-0425-1B__math,498,0.008213419728555722,0.006727144816914772
OLMo-2-0425-1B__math,499,0.01683681766480217,0.01397278375099531
OLMo-2-0425-1B__math,500,0.017453676532403362,0.014338610372471552
OLMo-2-0425-1B__math,501,0.01400490399023145,0.01239966977794125
OLMo-2-0425-1B__math,502,0.012560854730587141,0.011175000501562575
OLMo-2-0425-1B__math,503,0.020449868471911766,0.018228323055741503
OLMo-2-0425-1B__math,504,0.00762024733770809,0.0075553940675230176
OLMo-2-0425-1B__math,505,0.012553889722843195,0.010458242611994267
OLMo-2-0425-1B__math,506,0.016681458705894544,0.014244964717519609
OLMo-2-0425-1B__math,507,0.008212600557384427,0.007976973777663182
OLMo-2-0425-1B__math,508,0.008684817282223718,0.00766025089200388
OLMo-2-0425-1B__math,509,0.013691053253290673,0.012344318948356801
OLMo-2-0425-1B__math,510,0.011232434283513485,0.009426948427654173
OLMo-2-0425-1B__math,511,0.0072408716225081,0.006997869603124074
OLMo-2-0425-1B__math,512,0.008508731616005466,0.008461099766197711
OLMo-2-0425-1B__math,513,0.016564897118321983,0.012879785405671458
OLMo-2-0425-1B__math,514,0.01114947040263243,0.010654178147965893
OLMo-2-0425-1B__math,515,0.006401515617072992,0.005667600236878261
OLMo-2-0425-1B__math,516,0.011212050899635607,0.01090542990203696
OLMo-2-0425-1B__math,517,0.008211781304496223,0.007455961069224908
OLMo-2-0425-1B__math,518,0.009234481032122073,0.009219429232869968
OLMo-2-0425-1B__math,519,0.011571134971153021,0.010935529685104044
OLMo-2-0425-1B__math,520,0.008135230176281514,0.007848953008125797
OLMo-2-0425-1B__math,521,0.011932381374966189,0.010674636380673001
OLMo-2-0425-1B__math,522,0.029164761274154696,0.019518648303003906
OLMo-2-0425-1B__math,523,0.010216788417425541,0.00987932596580672
OLMo-2-0425-1B__math,524,0.006330708396621016,0.005824661490272655
OLMo-2-0425-1B__math,525,0.007484844667839941,0.006784053051354412
OLMo-2-0425-1B__math,526,0.004052494175133339,0.003971522362784607
OLMo-2-0425-1B__math,527,0.00980550169714485,0.0076214454551104425
OLMo-2-0425-1B__math,528,0.009270837397262945,0.009224067179322816
OLMo-2-0425-1B__math,529,0.014449419182662583,0.013582619911213244
OLMo-2-0425-1B__math,530,0.025034654069362686,0.017976900881516225
OLMo-2-0425-1B__math,531,0.012446785064430008,0.010880062298160393
OLMo-2-0425-1B__math,532,0.008469898660646506,0.006232555492623543
OLMo-2-0425-1B__math,533,0.010821202480247934,0.010227789025643625
OLMo-2-0425-1B__math,534,0.016004682350253728,0.014905701094559977
OLMo-2-0425-1B__math,535,0.012339841212571683,0.008249965251310411
OLMo-2-0425-1B__math,536,0.01243164101059681,0.007573182551682533
OLMo-2-0425-1B__math,537,0.008906638573897532,0.00812068554730499
OLMo-2-0425-1B__math,538,0.013375371229926002,0.01311940819970758
OLMo-2-0425-1B__math,539,0.011111995116898752,0.008548343886165159
OLMo-2-0425-1B__math,540,0.00753590577644786,0.007474371990305474
OLMo-2-0425-1B__math,541,0.00913043960438053,0.008981376999469227
OLMo-2-0425-1B__math,542,0.008423701765229817,0.0044850132309279525
OLMo-2-0425-1B__math,543,0.022215663608123437,0.019043850399774236
OLMo-2-0425-1B__math,544,0.01497171164419807,0.009159761678902697
OLMo-2-0425-1B__math,545,0.011966725714937964,0.010040766861298317
OLMo-2-0425-1B__math,546,0.0053654932496800525,0.005339546166074153
OLMo-2-0425-1B__math,547,0.008281128460931356,0.006699728895347643
OLMo-2-0425-1B__math,548,0.026616986333640437,0.021084654305866927
OLMo-2-0425-1B__math,549,0.011995364361815013,0.00757546661201948
OLMo-2-0425-1B__math,550,0.00955037242503809,0.009043762863972734
OLMo-2-0425-1B__math,551,0.021689449840858403,0.01829077653765651
OLMo-2-0425-1B__math,552,0.013978457391656178,0.009656757271312327
OLMo-2-0425-1B__math,553,0.009150313211618967,0.0063664369052397005
OLMo-2-0425-1B__math,554,0.021259925662073326,0.01680602089914324
OLMo-2-0425-1B__math,555,0.011576366702084746,0.008842470237867068
OLMo-2-0425-1B__math,556,0.014333481628394332,0.00987859629164821
OLMo-2-0425-1B__math,557,0.015405802718093147,0.014061715359993076
OLMo-2-0425-1B__math,558,0.012171862229528294,0.011786585792856404
OLMo-2-0425-1B__math,559,0.018600182884416668,0.016317089678574564
OLMo-2-0425-1B__math,560,0.009773200324646769,0.00908749543224729
OLMo-2-0425-1B__math,561,0.020834463583345467,0.015557436914240627
OLMo-2-0425-1B__math,562,0.006127658036714232,0.006096207329724326
OLMo-2-0425-1B__math,563,0.007614948138640421,0.0064415528416079644
OLMo-2-0425-1B__math,564,0.015662630708130326,0.013929519562396887
OLMo-2-0425-1B__math,565,0.008929271098715705,0.008621227602141679
OLMo-2-0425-1B__math,566,0.0124197291567188,0.010275836678751819
OLMo-2-0425-1B__math,567,0.007320342476243447,0.006981575239631309
OLMo-2-0425-1B__math,568,0.008192915877787036,0.006111638398896593
OLMo-2-0425-1B__math,569,0.012031206606091149,0.009405462448296287
OLMo-2-0425-1B__math,570,0.010260813757155048,0.009238747318779033
OLMo-2-0425-1B__math,571,0.01023981034229382,0.00835410000900558
OLMo-2-0425-1B__math,572,0.024800289059523667,0.022926968149280552
OLMo-2-0425-1B__math,573,0.011909806731704194,0.010403556387448403
OLMo-2-0425-1B__math,574,0.00921624906758107,0.007311080332187636
OLMo-2-0425-1B__math,575,0.006149577827823244,0.0057991943911343295
OLMo-2-0425-1B__math,576,0.016208523979803453,0.015159875139686144
OLMo-2-0425-1B__math,577,0.01096326772647241,0.01044937040153661
OLMo-2-0425-1B__math,578,0.02333349872279643,0.018074422627301905
OLMo-2-0425-1B__math,579,0.010262780623488659,0.010245862614524117
OLMo-2-0425-1B__math,580,0.011204847911002255,0.011204461905933426
OLMo-2-0425-1B__math,581,0.009378343599261674,0.009069444871730586
OLMo-2-0425-1B__math,582,0.012994713799058404,0.01204872878789077
OLMo-2-0425-1B__math,583,0.011738540112853392,0.010580309978458305
OLMo-2-0425-1B__math,584,0.01028635368475333,0.009990530684663632
OLMo-2-0425-1B__math,585,0.010101557795220699,0.008294001320041194
OLMo-2-0425-1B__math,586,0.012342566984337952,0.009478498583622756
OLMo-2-0425-1B__math,587,0.016830422975117318,0.015171852845066816
OLMo-2-0425-1B__math,588,0.01693364017543739,0.01634301578531628
OLMo-2-0425-1B__math,589,0.022289133003836035,0.021373052062592497
OLMo-2-0425-1B__math,590,0.008383672543442348,0.008313157620086492
OLMo-2-0425-1B__math,591,0.006908992312837851,0.006760209942667093
OLMo-2-0425-1B__math,592,0.009918745557314618,0.007142375411755075
OLMo-2-0425-1B__math,593,0.008142669803054609,0.007503568992384656
OLMo-2-0425-1B__math,594,0.007205477389257722,0.00702282192295509
OLMo-2-0425-1B__math,595,0.008953349399371967,0.007554567156118509
OLMo-2-0425-1B__math,596,0.0284399401186405,0.021777586430917328
OLMo-2-0425-1B__math,597,0.007779274448322448,0.006018218995559366
OLMo-2-0425-1B__math,598,0.01556135938676608,0.014780567805358549
OLMo-2-0425-1B__math,599,0.014777218580563842,0.011533196448798308
OLMo-2-0425-1B__math,600,0.01379581326895197,0.013728209263608982
OLMo-2-0425-1B__math,601,0.013980382467567066,0.01319519616287154
OLMo-2-0425-1B__math,602,0.019594701001104064,0.012926674977661036
OLMo-2-0425-1B__math,603,0.010810005555851114,0.009758634749380263
OLMo-2-0425-1B__math,604,0.02212705670992682,0.019619896579417363
OLMo-2-0425-1B__math,605,0.011951536296019413,0.01000245279269632
OLMo-2-0425-1B__math,606,0.009249040727457584,0.006144026995875649
OLMo-2-0425-1B__math,607,0.009724201165339228,0.009628050380925157
OLMo-2-0425-1B__math,608,0.006118868133624863,0.006118553974969133
OLMo-2-0425-1B__math,609,0.010918993874819384,0.00852678562411124
OLMo-2-0425-1B__math,610,0.023429317492515568,0.016792890846913367
OLMo-2-0425-1B__math,611,0.01297191331065838,0.011825255664093851
OLMo-2-0425-1B__math,612,0.00670037442075698,0.005821608018797926
OLMo-2-0425-1B__math,613,0.02045874935131615,0.01866800891567835
OLMo-2-0425-1B__math,614,0.010930694669672768,0.01061595035471789
OLMo-2-0425-1B__math,615,0.017281291273639043,0.01712833670932104
OLMo-2-0425-1B__math,616,0.022867215643377452,0.014399478855486491
OLMo-2-0425-1B__math,617,0.014406518950349608,0.012755611810279328
OLMo-2-0425-1B__math,618,0.010762601229463738,0.009258647964839894
OLMo-2-0425-1B__math,619,0.010239810342293819,0.01010712230476617
OLMo-2-0425-1B__math,620,0.0054968012856351205,0.0054543231323576705
OLMo-2-0425-1B__math,621,0.0151019126185964,0.007435113498151785
OLMo-2-0425-1B__math,622,0.024714959855133195,0.019940229406985893
OLMo-2-0425-1B__math,623,0.018508444170096536,0.014549743437506434
OLMo-2-0425-1B__math,624,0.010712475318163744,0.010375387298205033
OLMo-2-0425-1B__math,625,0.018639206564113695,0.012899098178570816
OLMo-2-0425-1B__math,626,0.011174183409652243,0.010536707426292459
OLMo-2-0425-1B__math,627,0.010490358651886003,0.010397179931600912
OLMo-2-0425-1B__math,628,0.009441974790714883,0.007834183599839414
OLMo-2-0425-1B__math,629,0.009456215014160904,0.009357310950678639
OLMo-2-0425-1B__math,630,0.009579914080646864,0.009164587133751135
OLMo-2-0425-1B__math,631,0.011247398498781062,0.0078442371745914
OLMo-2-0425-1B__math,632,0.023826532495140385,0.01972725215175943
OLMo-2-0425-1B__math,633,0.009776641713649038,0.009251118813363143
OLMo-2-0425-1B__math,634,0.008939813335089402,0.008396445423456684
OLMo-2-0425-1B__math,635,0.020854152389024733,0.0198421901913281
OLMo-2-0425-1B__math,636,0.027100185419258384,0.018223207828443215
OLMo-2-0425-1B__math,637,0.023237863898666423,0.020969628395353365
OLMo-2-0425-1B__math,638,0.008396502657184507,0.008392838911765116
OLMo-2-0425-1B__math,639,0.014386423885346104,0.013285968931515832
OLMo-2-0425-1B__math,640,0.012711002527146407,0.01256005127296451
OLMo-2-0425-1B__math,641,0.01052621228613267,0.010306562879807022
OLMo-2-0425-1B__math,642,0.014812234118900367,0.008100777519692296
OLMo-2-0425-1B__math,643,0.011500566165414757,0.009305192729419574
OLMo-2-0425-1B__math,644,0.0174150869153741,0.012258609480414087
OLMo-2-0425-1B__math,645,0.013075746063494076,0.009284149646714033
OLMo-2-0425-1B__math,646,0.022675763344262793,0.017729584512837484
OLMo-2-0425-1B__math,647,0.007183969849235556,0.007181561276352962
OLMo-2-0425-1B__math,648,0.023099058061409716,0.019036960142432748
OLMo-2-0425-1B__math,649,0.008429290686972261,0.007334508609427966
OLMo-2-0425-1B__math,650,0.007155819388889397,0.006918098141429304
OLMo-2-0425-1B__math,651,0.02386067461614484,0.017675807825828033
OLMo-2-0425-1B__math,652,0.01176029937661482,0.011657694192166926
OLMo-2-0425-1B__math,653,0.006252647525392924,0.005919024946568982
OLMo-2-0425-1B__math,654,0.015952893257726346,0.01478830388947686
OLMo-2-0425-1B__math,655,0.028516247864111385,0.021614164455650786
OLMo-2-0425-1B__math,656,0.019039534816076616,0.01457891171681801
OLMo-2-0425-1B__math,657,0.021101103715640453,0.010837887495908624
OLMo-2-0425-1B__math,658,0.010325522527430688,0.00761311779671172
OLMo-2-0425-1B__math,659,0.01500492829058303,0.008215818259993374
OLMo-2-0425-1B__math,660,0.008987848946883334,0.0087730685296746
OLMo-2-0425-1B__math,661,0.013382411428820103,0.011810250510758605
OLMo-2-0425-1B__math,662,0.007378016296604817,0.007376387760785833
OLMo-2-0425-1B__math,663,0.019304480213980978,0.018373900713955723
OLMo-2-0425-1B__math,664,0.00750549007820747,0.0074869631200738355
OLMo-2-0425-1B__math,665,0.012376316679208889,0.009982109337847331
OLMo-2-0425-1B__math,666,0.016543763748983194,0.01290259971417664
OLMo-2-0425-1B__math,667,0.007078303603241655,0.005902846164111326
OLMo-2-0425-1B__math,668,0.008947335898971025,0.008913703932801142
OLMo-2-0425-1B__math,669,0.015611861691372401,0.015403494223238449
OLMo-2-0425-1B__math,670,0.006054759726413946,0.005977999341131369
OLMo-2-0425-1B__math,671,0.009572888622030588,0.009309013633844824
OLMo-2-0425-1B__math,672,0.01952280874686594,0.017781117659685073
OLMo-2-0425-1B__math,673,0.01116575097163933,0.009925090455322992
OLMo-2-0425-1B__math,674,0.007975708562009397,0.00688251030012486
OLMo-2-0425-1B__math,675,0.014178688891591894,0.008160709231778765
OLMo-2-0425-1B__math,676,0.012272048386031275,0.01222119291049034
OLMo-2-0425-1B__math,677,0.017129963910149478,0.00791644026736111
OLMo-2-0425-1B__math,678,0.00944054958696477,0.009374345900929153
OLMo-2-0425-1B__math,679,0.01328249609972848,0.012192138752770152
OLMo-2-0425-1B__math,680,0.008892274847460017,0.008574444903336238
OLMo-2-0425-1B__math,681,0.006606332962131268,0.00492580456728622
OLMo-2-0425-1B__math,682,0.019183165033480453,0.013424789870222555
OLMo-2-0425-1B__math,683,0.02141505672458828,0.015094337264716408
OLMo-2-0425-1B__math,684,0.009925526215446808,0.009189356262572852
OLMo-2-0425-1B__math,685,0.011978526391187757,0.009362804515251295
OLMo-2-0425-1B__math,686,0.00782411710678873,0.006314975561152016
OLMo-2-0425-1B__math,687,0.01780099805545027,0.01605498743567755
OLMo-2-0425-1B__math,688,0.022491955508578958,0.019383728711606967
OLMo-2-0425-1B__math,689,0.014247326009282064,0.013467034954623282
OLMo-2-0425-1B__math,690,0.009110522645147884,0.007661819092352772
OLMo-2-0425-1B__math,691,0.012762767961077306,0.012537533555043799
OLMo-2-0425-1B__math,692,0.011344481289225541,0.011344100035454998
OLMo-2-0425-1B__math,693,0.013106068164455108,0.012276668281966014
OLMo-2-0425-1B__math,694,0.010209542233684622,0.009519679066957233
OLMo-2-0425-1B__math,695,0.007570643898659899,0.0070128242385394494
OLMo-2-0425-1B__math,696,0.011886623228367917,0.011090003831555622
OLMo-2-0425-1B__math,697,0.011842960827336244,0.011841499935781262
OLMo-2-0425-1B__math,698,0.008940565876303335,0.006615201600477412
OLMo-2-0425-1B__math,699,0.008422104249234943,0.008410913141454888
OLMo-2-0425-1B__math,700,0.006394154528918428,0.006383322835705198
OLMo-2-0425-1B__math,701,0.009953954540240275,0.007954894067445251
OLMo-2-0425-1B__math,702,0.01911711654286827,0.017712500091612318
OLMo-2-0425-1B__math,703,0.021183522136038795,0.02029332669029485
OLMo-2-0425-1B__math,704,0.025270839066868084,0.021193002607236333
OLMo-2-0425-1B__math,705,0.020956492825586516,0.018670557250784123
OLMo-2-0425-1B__math,706,0.021759439965996153,0.019302289436909804
OLMo-2-0425-1B__math,707,0.021353391602997766,0.016876217025482084
OLMo-2-0425-1B__math,708,0.008449220942927858,0.004279172323407396
OLMo-2-0425-1B__math,709,0.009771823429694227,0.006843367611289865
OLMo-2-0425-1B__math,710,0.008281128460931354,0.006893812440191129
OLMo-2-0425-1B__math,711,0.019514536223852443,0.019060447450047337
OLMo-2-0425-1B__math,712,0.015383951744429627,0.013647846679718193
OLMo-2-0425-1B__math,713,0.009451233376554659,0.009450775747573449
OLMo-2-0425-1B__math,714,0.009205292555998907,0.008953295725274273
OLMo-2-0425-1B__math,715,0.009251222705405005,0.00890388642178398
OLMo-2-0425-1B__math,716,0.008384475000734776,0.007917472172229796
OLMo-2-0425-1B__math,717,0.01969128794682759,0.018495145595843195
OLMo-2-0425-1B__math,718,0.01360280724324203,0.010368993519672994
OLMo-2-0425-1B__math,719,0.0188105927834821,0.015558857766542126
OLMo-2-0425-1B__math,720,0.014796328237553039,0.011606962342049538
OLMo-2-0425-1B__math,721,0.01173452742657866,0.01028896957994083
OLMo-2-0425-1B__math,722,0.01046403077364687,0.007197536437403212
OLMo-2-0425-1B__math,723,0.007024874479457476,0.0069253880621613995
OLMo-2-0425-1B__math,724,0.013059785898948857,0.011060411343363686
OLMo-2-0425-1B__math,725,0.017667459283341277,0.01183918648881664
OLMo-2-0425-1B__math,726,0.014012108035900979,0.011237139469884147
OLMo-2-0425-1B__math,727,0.005575791093807838,0.005570272385486996
OLMo-2-0425-1B__math,728,0.013164969836396794,0.010480229790315742
OLMo-2-0425-1B__math,729,0.006297677461767187,0.005705460153040883
OLMo-2-0425-1B__math,730,0.03077238579321472,0.023625607090304958
OLMo-2-0425-1B__math,731,0.012173520333143142,0.011442756326940863
OLMo-2-0425-1B__math,732,0.011579272197876822,0.009658847144658391
OLMo-2-0425-1B__math,733,0.014401848181535904,0.011226057749873612
OLMo-2-0425-1B__math,734,0.01012816364309333,0.009699856482352632
OLMo-2-0425-1B__math,735,0.0106184850531017,0.008875938981921154
OLMo-2-0425-1B__math,736,0.01188266054876745,0.011671125052133597
OLMo-2-0425-1B__math,737,0.009565858003704075,0.009412663927502393
OLMo-2-0425-1B__math,738,0.017358592017140764,0.01342368013050132
OLMo-2-0425-1B__math,739,0.010554934987730172,0.007517070212566618
OLMo-2-0425-1B__math,740,0.014715626608144173,0.014378638688875983
OLMo-2-0425-1B__math,741,0.011860558525989332,0.011708821878895674
OLMo-2-0425-1B__math,742,0.011582757830766694,0.008347885101888238
OLMo-2-0425-1B__math,743,0.012516856727476421,0.012194779317770656
OLMo-2-0425-1B__math,744,0.026603333484400513,0.021839682127400534
OLMo-2-0425-1B__math,745,0.016088536340761097,0.01370157932832504
OLMo-2-0425-1B__math,746,0.019435771642844962,0.014316506813587386
OLMo-2-0425-1B__math,747,0.0078025903034704205,0.0062882846055990335
OLMo-2-0425-1B__math,748,0.01701331154622556,0.01679314839759135
OLMo-2-0425-1B__math,749,0.017195428729268103,0.011478021467892677
OLMo-2-0425-1B__math,750,0.023280384656352068,0.01993200957890272
OLMo-2-0425-1B__math,751,0.02914329971033893,0.02421645926887523
OLMo-2-0425-1B__math,752,0.01179457437825745,0.010488709368482205
OLMo-2-0425-1B__math,753,0.01058612218835585,0.010021795969141547
OLMo-2-0425-1B__math,754,0.020411669621427833,0.016558194259127895
OLMo-2-0425-1B__math,755,0.0065274454874159745,0.0064258670369894515
OLMo-2-0425-1B__math,756,0.020834786500658602,0.017729177932226566
OLMo-2-0425-1B__math,757,0.012804344891020822,0.00902440014408501
OLMo-2-0425-1B__math,758,0.010267368513002523,0.010199558546387698
OLMo-2-0425-1B__math,759,0.018821677084058852,0.01793643630429151
OLMo-2-0425-1B__math,760,0.010268023758448992,0.0094571805381635
OLMo-2-0425-1B__math,761,0.009632441692705766,0.0071274903251470996
OLMo-2-0425-1B__math,762,0.009043816001157483,0.008171478487903176
OLMo-2-0425-1B__math,763,0.012446785064430008,0.012442923536618591
OLMo-2-0425-1B__math,764,0.03436668874116481,0.02679846727451037
OLMo-2-0425-1B__math,765,0.01275591320285208,0.011330536008859908
OLMo-2-0425-1B__math,766,0.011546688884047768,0.007359299026828633
OLMo-2-0425-1B__math,767,0.015865354354095026,0.009576903800884055
OLMo-2-0425-1B__math,768,0.0227294023013631,0.01804003831394847
OLMo-2-0425-1B__math,769,0.011591467327320868,0.009234272870158381
OLMo-2-0425-1B__math,770,0.008876372107733316,0.00878932221296104
OLMo-2-0425-1B__math,771,0.010345701660838478,0.005860769103280026
OLMo-2-0425-1B__math,772,0.009049765391490036,0.00622105623175681
OLMo-2-0425-1B__math,773,0.014502866019452538,0.013904381240485894
OLMo-2-0425-1B__math,774,0.009989039420664605,0.0072100778009305255
OLMo-2-0425-1B__math,775,0.009524978081599127,0.0077635678457324536
OLMo-2-0425-1B__math,776,0.013773361990706326,0.012536575272711204
OLMo-2-0425-1B__math,777,0.0074460931799008884,0.007009876996837719
OLMo-2-0425-1B__math,778,0.007679173320119087,0.007651525836634984
OLMo-2-0425-1B__math,779,0.01651975276351942,0.010699278352975183
OLMo-2-0425-1B__math,780,0.027190401480433037,0.025077175162038806
OLMo-2-0425-1B__math,781,0.012537801860971799,0.010376452544931237
OLMo-2-0425-1B__math,782,0.015072481118562296,0.011687377959806268
OLMo-2-0425-1B__math,783,0.009342405608404377,0.007200673826085859
OLMo-2-0425-1B__math,784,0.00890890441372403,0.008903508609019844
OLMo-2-0425-1B__math,785,0.02719807088853422,0.02276603426803975
OLMo-2-0425-1B__math,786,0.007238083633587766,0.007226854426129201
OLMo-2-0425-1B__math,787,0.016759117487385514,0.016545680798972215
OLMo-2-0425-1B__math,788,0.01660708317729019,0.01257209774583134
OLMo-2-0425-1B__math,789,0.009779393952907906,0.009363625705843169
OLMo-2-0425-1B__math,790,0.006345569234901669,0.00628155589446361
OLMo-2-0425-1B__math,791,0.02021360271729096,0.014538178738766703
OLMo-2-0425-1B__math,792,0.010404711124404834,0.009025145632223276
OLMo-2-0425-1B__math,793,0.024875320550834145,0.018227874871557036
OLMo-2-0425-1B__math,794,0.008796427169926754,0.00843954641133296
OLMo-2-0425-1B__math,795,0.00931283297061505,0.006628627306888185
OLMo-2-0425-1B__math,796,0.01241593662477019,0.01102795091173469
OLMo-2-0425-1B__math,797,0.015478561399856303,0.015460668036980516
OLMo-2-0425-1B__math,798,0.009044559888964715,0.0088882747965679
OLMo-2-0425-1B__math,799,0.007962200418833516,0.007833447465819576
OLMo-2-0425-1B__math,800,0.014140201737602158,0.012062481206036431
OLMo-2-0425-1B__math,801,0.02035787253136029,0.017146395587779726
OLMo-2-0425-1B__math,802,0.0075126577915069085,0.0061968305716293215
OLMo-2-0425-1B__math,803,0.014823585013418638,0.01403369798421788
OLMo-2-0425-1B__math,804,0.017514090695645884,0.014125308254951835
OLMo-2-0425-1B__math,805,0.008519794236077165,0.006594538139804251
OLMo-2-0425-1B__math,806,0.028576582321027045,0.024582696802313127
OLMo-2-0425-1B__math,807,0.010136795507993781,0.009274050661588894
OLMo-2-0425-1B__math,808,0.020300287641480782,0.019544581224452903
OLMo-2-0425-1B__math,809,0.005635799183403686,0.005586468077080835
OLMo-2-0425-1B__math,810,0.01908506416511011,0.016948872902137917
OLMo-2-0425-1B__math,811,0.01015138655854383,0.009481235997632814
OLMo-2-0425-1B__math,812,0.016458550149579,0.012843093447090321
OLMo-2-0425-1B__math,813,0.014235515633718077,0.014039175858839098
OLMo-2-0425-1B__math,814,0.013390955265735513,0.010853439987115871
OLMo-2-0425-1B__math,815,0.02177952822220485,0.017126428759742282
OLMo-2-0425-1B__math,816,0.022857504510457267,0.017936998937428814
OLMo-2-0425-1B__math,817,0.008251829044791414,0.007708342709732096
OLMo-2-0425-1B__math,818,0.011662062978657864,0.011497348200892122
OLMo-2-0425-1B__math,819,0.0183602691252874,0.016060284565793666
OLMo-2-0425-1B__math,820,0.01277330655992598,0.012658987453146617
OLMo-2-0425-1B__math,821,0.018250744563286597,0.01411982976141076
OLMo-2-0425-1B__math,822,0.014235515633718077,0.010118147153708415
OLMo-2-0425-1B__math,823,0.012984873045053984,0.010641721761779266
OLMo-2-0425-1B__math,824,0.010271954353370978,0.00973210501315899
OLMo-2-0425-1B__math,825,0.007569755168962799,0.007409344489798985
OLMo-2-0425-1B__math,826,0.00929113482144429,0.008295102123194233
OLMo-2-0425-1B__math,827,0.012012738803590927,0.010288876166564945
OLMo-2-0425-1B__math,828,0.013812384236952744,0.010743831418825142
OLMo-2-0425-1B__math,829,0.010790694728650909,0.00936342041494708
OLMo-2-0425-1B__math,830,0.012084213917950901,0.012020417180077512
OLMo-2-0425-1B__math,831,0.010107550217074369,0.008753656029188843
OLMo-2-0425-1B__math,832,0.005615468382685359,0.005503441625316422
OLMo-2-0425-1B__math,833,0.016573018161642698,0.012079599982801597
OLMo-2-0425-1B__math,834,0.014716083792660263,0.013565520308263829
OLMo-2-0425-1B__math,835,0.00879260213727648,0.007749317866801864
OLMo-2-0425-1B__math,836,0.012100348836328689,0.007550494887292929
OLMo-2-0425-1B__math,837,0.013755276762129225,0.011101004919868743
OLMo-2-0425-1B__math,838,0.023927969215163707,0.01989124604123661
OLMo-2-0425-1B__math,839,0.019365026517106542,0.01898587427119271
OLMo-2-0425-1B__math,840,0.011529779192983251,0.009640420771239494
OLMo-2-0425-1B__math,841,0.007387129462500278,0.006584765963394479
OLMo-2-0425-1B__math,842,0.016490403856905363,0.014604665865683632
OLMo-2-0425-1B__math,843,0.01170180147478663,0.009486303196967158
OLMo-2-0425-1B__math,844,0.010309872847412936,0.00801939296340513
OLMo-2-0425-1B__math,845,0.0075108665044543825,0.007276886200595664
OLMo-2-0425-1B__math,846,0.019093522763519208,0.014164209090347848
OLMo-2-0425-1B__math,847,0.019692996207186564,0.016515214082073452
OLMo-2-0425-1B__math,848,0.008528476227916942,0.008150397452711889
OLMo-2-0425-1B__math,849,0.018443627274270496,0.013981276162710317
OLMo-2-0425-1B__math,850,0.012778572600123283,0.012243742923174684
OLMo-2-0425-1B__math,851,0.011996486052893005,0.009825868445534543
OLMo-2-0425-1B__math,852,0.008547388145205555,0.005883274879895504
OLMo-2-0425-1B__math,853,0.016173203554345376,0.012526221152167375
OLMo-2-0425-1B__math,854,0.01476264223859965,0.008644774167397845
OLMo-2-0425-1B__math,855,0.015457248546152448,0.01544717219296508
OLMo-2-0425-1B__math,856,0.01267602096774923,0.010762869132465247
OLMo-2-0425-1B__math,857,0.0160521136848037,0.013462466591323807
OLMo-2-0425-1B__math,858,0.008785712881943212,0.005460839123764581
OLMo-2-0425-1B__math,859,0.012561390340451598,0.011299447074860355
OLMo-2-0425-1B__math,860,0.016014347902581046,0.013497403723750846
OLMo-2-0425-1B__math,861,0.0085300538224972,0.006607787652984795
OLMo-2-0425-1B__math,862,0.01006419144505177,0.00976163821681691
OLMo-2-0425-1B__math,863,0.007962200418833516,0.007293838591065113
OLMo-2-0425-1B__math,864,0.010704936187336166,0.007448674282351116
OLMo-2-0425-1B__math,865,0.012965688036965416,0.006753880256576359
OLMo-2-0425-1B__math,866,0.00704113689192645,0.006437597649059603
OLMo-2-0425-1B__math,867,0.007843869587972686,0.007768456372655756
OLMo-2-0425-1B__math,868,0.010078220061621858,0.006931075811095419
OLMo-2-0425-1B__math,869,0.014780860420015472,0.011282635357253436
OLMo-2-0425-1B__math,870,0.008378856185781271,0.008076061493532054
OLMo-2-0425-1B__math,871,0.005666752263410181,0.005573635998725748
OLMo-2-0425-1B__math,872,0.019985317916393745,0.015371013835942575
OLMo-2-0425-1B__math,873,0.008933790723316928,0.008918231446609724
OLMo-2-0425-1B__math,874,0.008635096119897115,0.008577919038296935
OLMo-2-0425-1B__math,875,0.009540504878938283,0.008072847614332967
OLMo-2-0425-1B__math,876,0.018030072721964267,0.01326207484732798
OLMo-2-0425-1B__math,877,0.009329434042371139,0.005866096442972055
OLMo-2-0425-1B__math,878,0.01663339513164591,0.01640295028845569
OLMo-2-0425-1B__math,879,0.006487123509104095,0.006056108852715665
OLMo-2-0425-1B__math,880,0.019840712766547187,0.017607161960000332
OLMo-2-0425-1B__math,881,0.007481248345870004,0.006242417137228779
OLMo-2-0425-1B__math,882,0.012408890275955558,0.009999761946216974
OLMo-2-0425-1B__math,883,0.005788909770561936,0.004435234474799126
OLMo-2-0425-1B__math,884,0.010145420028785813,0.0073670003856806205
OLMo-2-0425-1B__math,885,0.006256950053013975,0.005923569802679401
OLMo-2-0425-1B__math,886,0.010970016052283706,0.010319936080330218
OLMo-2-0425-1B__math,887,0.00881705367213525,0.006876642618143012
OLMo-2-0425-1B__math,888,0.007192393502529012,0.006489937911653994
OLMo-2-0425-1B__math,889,0.028957794882595853,0.024785771246707083
OLMo-2-0425-1B__math,890,0.013031421373017216,0.00960716423901208
OLMo-2-0425-1B__math,891,0.010697391743205973,0.008083555575847006
OLMo-2-0425-1B__math,892,0.025604091806056908,0.021745433443351534
OLMo-2-0425-1B__math,893,0.009786958620083282,0.007469033634869964
OLMo-2-0425-1B__math,894,0.01613989019256646,0.014670982705609072
OLMo-2-0425-1B__math,895,0.008492902876382389,0.007441961553951935
OLMo-2-0425-1B__math,896,0.008016935665059281,0.007846748555615495
OLMo-2-0425-1B__math,897,0.021505658749628755,0.01879732901288658
OLMo-2-0425-1B__math,898,0.013769453683745592,0.00948392195048326
OLMo-2-0425-1B__math,899,0.00799929292436997,0.00791206835468894
OLMo-2-0425-1B__math,900,0.005415417500383114,0.004048935088254114
OLMo-2-0425-1B__math,901,0.010436347252458745,0.009984323637164921
OLMo-2-0425-1B__math,902,0.01585135419911655,0.013913088107309896
OLMo-2-0425-1B__math,903,0.015183662853170545,0.013611954149163469
OLMo-2-0425-1B__math,904,0.02206585684868306,0.01967864221130656
OLMo-2-0425-1B__math,905,0.018133510778457092,0.017017830339150213
OLMo-2-0425-1B__math,906,0.008649109087117255,0.008485543781932245
OLMo-2-0425-1B__math,907,0.014986982488628108,0.013231928658614646
OLMo-2-0425-1B__math,908,0.01604666411938185,0.009913947864084586
OLMo-2-0425-1B__math,909,0.00850319490881337,0.008470579484182839
OLMo-2-0425-1B__math,910,0.008729632473231465,0.0073683049029620515
OLMo-2-0425-1B__math,911,0.009715202721218915,0.009614514537888256
OLMo-2-0425-1B__math,912,0.01218677704055119,0.011690831360901129
OLMo-2-0425-1B__math,913,0.011988070811564984,0.011946951569785957
OLMo-2-0425-1B__math,914,0.010303998089544006,0.009147319162388479
OLMo-2-0425-1B__math,915,0.01460318508108328,0.012528599521903218
OLMo-2-0425-1B__math,916,0.011829887554218006,0.011525527046123701
OLMo-2-0425-1B__math,917,0.014960023421699758,0.01114222695837096
OLMo-2-0425-1B__math,918,0.006286985302168046,0.0056339229431380975
OLMo-2-0425-1B__math,919,0.013387940416481753,0.01150194501746276
OLMo-2-0425-1B__math,920,0.011267120831229892,0.007872489802241332
OLMo-2-0425-1B__math,921,0.011118653174869356,0.009487620225499352
OLMo-2-0425-1B__math,922,0.020243868344259456,0.010202196696314949
OLMo-2-0425-1B__math,923,0.007377104360837586,0.007261284166298995
OLMo-2-0425-1B__math,924,0.01587510473645389,0.014364628084288886
OLMo-2-0425-1B__math,925,0.018975468381054413,0.015588542438103226
OLMo-2-0425-1B__math,926,0.024706519650696413,0.015862052400992838
OLMo-2-0425-1B__math,927,0.009953954540240274,0.009220054710040232
OLMo-2-0425-1B__math,928,0.017865886935773616,0.017589357579990427
OLMo-2-0425-1B__math,929,0.009562340756093283,0.009298166432203114
OLMo-2-0425-1B__math,930,0.014279400811295412,0.013917784788265058
OLMo-2-0425-1B__math,931,0.014542243952422361,0.009852877332987873
OLMo-2-0425-1B__math,932,0.00933231817074744,0.008277820037565334
OLMo-2-0425-1B__math,933,0.016247080715490272,0.011155718403448924
OLMo-2-0425-1B__math,934,0.014301057679569774,0.013306750774911006
OLMo-2-0425-1B__math,935,0.010806893240249266,0.007531185349467526
OLMo-2-0425-1B__math,936,0.01049356484978228,0.008906152961793392
OLMo-2-0425-1B__math,937,0.0071181122662762174,0.0067487552676582995
OLMo-2-0425-1B__math,938,0.01125098694888793,0.01123863616153319
OLMo-2-0425-1B__math,939,0.013961119763413073,0.013085187951767142
OLMo-2-0425-1B__math,940,0.005498025108712878,0.0052928114134546235
OLMo-2-0425-1B__math,941,0.015172137913278417,0.01510786201765245
OLMo-2-0425-1B__math,942,0.01174942478184943,0.007098642039545784
OLMo-2-0425-1B__math,943,0.009336642692838086,0.00743886132856016
OLMo-2-0425-1B__math,944,0.011727071652186722,0.011046368468823115
OLMo-2-0425-1B__math,945,0.016943172870682848,0.016402188541991387
OLMo-2-0425-1B__math,946,0.012761713622540928,0.010541814320386474
OLMo-2-0425-1B__math,947,0.011377643700218393,0.008471090065926433
OLMo-2-0425-1B__math,948,0.01773283682212814,0.017731508867895394
OLMo-2-0425-1B__math,949,0.010116864707139402,0.0055895640263759734
OLMo-2-0425-1B__math,950,0.008438065799134776,0.0072912026766314975
OLMo-2-0425-1B__math,951,0.009195054699654927,0.008888058526316358
OLMo-2-0425-1B__math,952,0.012657962435454952,0.012639573943602716
OLMo-2-0425-1B__math,953,0.023866313238183338,0.01739738981612863
OLMo-2-0425-1B__math,954,0.009692322997054281,0.009193538946568491
OLMo-2-0425-1B__math,955,0.007604338662030721,0.006997732256687752
OLMo-2-0425-1B__math,956,0.03630308513876775,0.03060137683226231
OLMo-2-0425-1B__math,957,0.00718771491392326,0.007163538251010009
OLMo-2-0425-1B__math,958,0.013803613849576806,0.012940199950437348
OLMo-2-0425-1B__math,959,0.008097098665344513,0.007223595356087752
OLMo-2-0425-1B__math,960,0.019514536223852443,0.019060447450047337
OLMo-2-0425-1B__math,961,0.012439215342144183,0.011005660700226369
OLMo-2-0425-1B__math,962,0.012286841583197077,0.011084325774187767
OLMo-2-0425-1B__math,963,0.009207484901337656,0.0073472740203857825
OLMo-2-0425-1B__math,964,0.01215526875335537,0.005775196190038814
OLMo-2-0425-1B__math,965,0.013735698377282416,0.009301886897741501
OLMo-2-0425-1B__math,966,0.009348884642161416,0.009142589719921625
OLMo-2-0425-1B__math,967,0.009522152307426847,0.007173124902405948
OLMo-2-0425-1B__math,968,0.01044150323239532,0.007852197325832873
OLMo-2-0425-1B__math,969,0.012396413847090039,0.011690584723225374
OLMo-2-0425-1B__math,970,0.01454825706266459,0.009725535390173626
OLMo-2-0425-1B__math,971,0.02640788606323263,0.021128346889260588
OLMo-2-0425-1B__math,972,0.014938421138409947,0.009643510889389511
OLMo-2-0425-1B__math,973,0.009156928162392924,0.006407743394228081
OLMo-2-0425-1B__math,974,0.01606510134236506,0.011054761557439077
OLMo-2-0425-1B__math,975,0.012539411575979948,0.009336539751304402
OLMo-2-0425-1B__math,976,0.015582098081882457,0.014781868270607542
OLMo-2-0425-1B__math,977,0.013329014558054065,0.012371656307127473
OLMo-2-0425-1B__math,978,0.012910046629979034,0.008789814279632342
OLMo-2-0425-1B__math,979,0.021953367228480302,0.01663743943124167
OLMo-2-0425-1B__math,980,0.0146881694956751,0.009548862747276956
OLMo-2-0425-1B__math,981,0.007953746179436408,0.006290576839337398
OLMo-2-0425-1B__math,982,0.018968375940887742,0.014988040604898936
OLMo-2-0425-1B__math,983,0.012816424216628824,0.01277300557776789
OLMo-2-0425-1B__math,984,0.011173581303694445,0.00981911685093001
OLMo-2-0425-1B__math,985,0.008832301506564439,0.008789540912660319
OLMo-2-0425-1B__math,986,0.011571716391396644,0.011498225916895758
OLMo-2-0425-1B__math,987,0.014879757464839249,0.008497428382119442
OLMo-2-0425-1B__math,988,0.01149237321066454,0.011030826597809315
OLMo-2-0425-1B__math,989,0.009982975861289833,0.00868110914476281
OLMo-2-0425-1B__math,990,0.016658453961477238,0.010544002232096509
OLMo-2-0425-1B__math,991,0.011282635357253436,0.005542162887093884
OLMo-2-0425-1B__math,992,0.014280343097215093,0.01278815874419273
OLMo-2-0425-1B__math,993,0.008151753459632356,0.0076248496029950215
OLMo-2-0425-1B__math,994,0.008551322863521595,0.008486110092691885
OLMo-2-0425-1B__math,995,0.015059530906484906,0.014940319018235922
OLMo-2-0425-1B__math,996,0.01858570887651728,0.011654107266340011
OLMo-2-0425-1B__math,997,0.008251013686946947,0.0064245207574348305
OLMo-2-0425-1B__math,998,0.022222930654707904,0.015863536850268086
OLMo-2-0425-1B__math,999,0.018939979621231433,0.01581821366678986
SmolLM2-1.7B-intermediate-checkpoints,0,0.007937812422738985,0.0074490832303352175
SmolLM2-1.7B-intermediate-checkpoints,1,0.021690042014624766,0.02070228500682101
SmolLM2-1.7B-intermediate-checkpoints,2,0.05832699020562756,0.05243390431107066
SmolLM2-1.7B-intermediate-checkpoints,3,0.01481268832168535,0.012621483717223018
SmolLM2-1.7B-intermediate-checkpoints,4,0.03666016828471991,0.034669526101711846
SmolLM2-1.7B-intermediate-checkpoints,5,0.05676860251704239,0.049910816046559794
SmolLM2-1.7B-intermediate-checkpoints,6,0.041075497593021225,0.03683813636398439
SmolLM2-1.7B-intermediate-checkpoints,7,0.01375305334930336,0.0134221477637573
SmolLM2-1.7B-intermediate-checkpoints,8,0.007427341598336632,0.0065552790272457384
SmolLM2-1.7B-intermediate-checkpoints,9,0.056144864040185295,0.05099168092562586
SmolLM2-1.7B-intermediate-checkpoints,10,0.06931593593151116,0.06318234009483244
SmolLM2-1.7B-intermediate-checkpoints,11,0.03229744417113042,0.03036342087694346
SmolLM2-1.7B-intermediate-checkpoints,12,0.016082072301679025,0.01330374878636221
SmolLM2-1.7B-intermediate-checkpoints,13,0.017957400124951204,0.01700160261592872
SmolLM2-1.7B-intermediate-checkpoints,14,0.029384135153444475,0.027498181481601262
SmolLM2-1.7B-intermediate-checkpoints,15,0.013474098590516828,0.012775898506337218
SmolLM2-1.7B-intermediate-checkpoints,16,0.00735377020370347,0.007311305768285433
SmolLM2-1.7B-intermediate-checkpoints,17,0.04041477503890462,0.03774656601397329
SmolLM2-1.7B-intermediate-checkpoints,18,0.018993026882434084,0.01703237709080614
SmolLM2-1.7B-intermediate-checkpoints,19,0.019054466565366798,0.016722351592292496
SmolLM2-1.7B-intermediate-checkpoints,20,0.06034621654664479,0.05502422201312327
SmolLM2-1.7B-intermediate-checkpoints,21,0.06434169863186008,0.05779796918208222
SmolLM2-1.7B-intermediate-checkpoints,22,0.029502354145443947,0.027719280204624462
SmolLM2-1.7B-intermediate-checkpoints,23,0.01707854307858641,0.01655349913126437
SmolLM2-1.7B-intermediate-checkpoints,24,0.015336408112205036,0.01498696208344792
SmolLM2-1.7B-intermediate-checkpoints,25,0.017688840676285494,0.01712282306365484
SmolLM2-1.7B-intermediate-checkpoints,26,0.009462810028579112,0.008705650744674566
SmolLM2-1.7B-intermediate-checkpoints,27,0.020046492802328394,0.01703061743557496
SmolLM2-1.7B-intermediate-checkpoints,28,0.05723458240687074,0.053339024243933955
SmolLM2-1.7B-intermediate-checkpoints,29,0.010661023776259252,0.010653719628143345
SmolLM2-1.7B-intermediate-checkpoints,30,0.007836848718709873,0.007256642331549865
SmolLM2-1.7B-intermediate-checkpoints,31,0.03443291872458974,0.03036443993477321
SmolLM2-1.7B-intermediate-checkpoints,32,0.03277510668858203,0.029956577514988307
SmolLM2-1.7B-intermediate-checkpoints,33,0.056972693451874966,0.053527453977337255
SmolLM2-1.7B-intermediate-checkpoints,34,0.022414785354531976,0.02136268811654169
SmolLM2-1.7B-intermediate-checkpoints,35,0.02303183776782024,0.01831300165100873
SmolLM2-1.7B-intermediate-checkpoints,36,0.07657873629456291,0.07037043285780382
SmolLM2-1.7B-intermediate-checkpoints,37,0.02895614738115334,0.026806165107398697
SmolLM2-1.7B-intermediate-checkpoints,38,0.01205071198853737,0.011795684523619033
SmolLM2-1.7B-intermediate-checkpoints,39,0.02500527066244212,0.02271415940092695
SmolLM2-1.7B-intermediate-checkpoints,40,0.011155174046023281,0.010856342509586926
SmolLM2-1.7B-intermediate-checkpoints,41,0.00828666592469065,0.00818056511075046
SmolLM2-1.7B-intermediate-checkpoints,42,0.038250170532535016,0.03344298077972804
SmolLM2-1.7B-intermediate-checkpoints,43,0.07439301604035284,0.07040533277311321
SmolLM2-1.7B-intermediate-checkpoints,44,0.009387404330564373,0.006874962906992555
SmolLM2-1.7B-intermediate-checkpoints,45,0.024465937277641937,0.01986365698566352
SmolLM2-1.7B-intermediate-checkpoints,46,0.012708500162339178,0.01269892581812248
SmolLM2-1.7B-intermediate-checkpoints,47,0.05713628055537413,0.0543395208339289
SmolLM2-1.7B-intermediate-checkpoints,48,0.0353926240243684,0.03366276119824733
SmolLM2-1.7B-intermediate-checkpoints,49,0.0567656611445333,0.05198286376957808
SmolLM2-1.7B-intermediate-checkpoints,50,0.07265930114131303,0.06705795914835955
SmolLM2-1.7B-intermediate-checkpoints,51,0.04177979803129908,0.038619256748310585
SmolLM2-1.7B-intermediate-checkpoints,52,0.03782334814192573,0.03487574857099452
SmolLM2-1.7B-intermediate-checkpoints,53,0.013959761616033801,0.013876861605057798
SmolLM2-1.7B-intermediate-checkpoints,54,0.017471854221569105,0.016245044327653668
SmolLM2-1.7B-intermediate-checkpoints,55,0.05163376077775044,0.04662960676207223
SmolLM2-1.7B-intermediate-checkpoints,56,0.00926067200232286,0.00858508699863389
SmolLM2-1.7B-intermediate-checkpoints,57,0.009279607640482274,0.009270354583241339
SmolLM2-1.7B-intermediate-checkpoints,58,0.01940667252986766,0.01734716101899657
SmolLM2-1.7B-intermediate-checkpoints,59,0.020247523761802597,0.018320322013510196
SmolLM2-1.7B-intermediate-checkpoints,60,0.055016376916711976,0.04996732888516338
SmolLM2-1.7B-intermediate-checkpoints,61,0.05120629047418316,0.04513384869101178
SmolLM2-1.7B-intermediate-checkpoints,62,0.11573634078271217,0.10515098360733274
SmolLM2-1.7B-intermediate-checkpoints,63,0.01811359978412249,0.016594982086838562
SmolLM2-1.7B-intermediate-checkpoints,64,0.020415984041221354,0.01848790090025213
SmolLM2-1.7B-intermediate-checkpoints,65,0.021281548845459106,0.019879962575356628
SmolLM2-1.7B-intermediate-checkpoints,66,0.07475361768852869,0.06800777257453955
SmolLM2-1.7B-intermediate-checkpoints,67,0.05753889822179779,0.05392739475046127
SmolLM2-1.7B-intermediate-checkpoints,68,0.0087451726145459,0.008084656540731174
SmolLM2-1.7B-intermediate-checkpoints,69,0.036144911235224356,0.03456348745085417
SmolLM2-1.7B-intermediate-checkpoints,70,0.01917854138919804,0.018619515322978605
SmolLM2-1.7B-intermediate-checkpoints,71,0.010128042865545053,0.009813236052513904
SmolLM2-1.7B-intermediate-checkpoints,72,0.047826067424688326,0.041930573464147664
SmolLM2-1.7B-intermediate-checkpoints,73,0.07837588936802573,0.07035230007861791
SmolLM2-1.7B-intermediate-checkpoints,74,0.03437679594727535,0.03243737201403732
SmolLM2-1.7B-intermediate-checkpoints,75,0.026598390069214297,0.022574531212056423
SmolLM2-1.7B-intermediate-checkpoints,76,0.022605552925003214,0.02001097929780059
SmolLM2-1.7B-intermediate-checkpoints,77,0.056784513454511125,0.052955784259422996
SmolLM2-1.7B-intermediate-checkpoints,78,0.03217219674460238,0.027945405912764884
SmolLM2-1.7B-intermediate-checkpoints,79,0.048753625826633895,0.04434410412271304
SmolLM2-1.7B-intermediate-checkpoints,80,0.020340349572276657,0.01848685877595032
SmolLM2-1.7B-intermediate-checkpoints,81,0.026324143346493734,0.024317242543526667
SmolLM2-1.7B-intermediate-checkpoints,82,0.018958280759965675,0.017480139186502944
SmolLM2-1.7B-intermediate-checkpoints,83,0.058556290342958624,0.050643288590332555
SmolLM2-1.7B-intermediate-checkpoints,84,0.0414083158611289,0.038764222546202674
SmolLM2-1.7B-intermediate-checkpoints,85,0.04816735138362613,0.044371467240441755
SmolLM2-1.7B-intermediate-checkpoints,86,0.009843352985665167,0.009740323756667477
SmolLM2-1.7B-intermediate-checkpoints,87,0.04306544056489604,0.039839020966438383
SmolLM2-1.7B-intermediate-checkpoints,88,0.02361846827337316,0.020595560993324796
SmolLM2-1.7B-intermediate-checkpoints,89,0.016974693670966545,0.01594580761577934
SmolLM2-1.7B-intermediate-checkpoints,90,0.04072650675950127,0.03751904781275711
SmolLM2-1.7B-intermediate-checkpoints,91,0.055796514899509354,0.05054352575972001
SmolLM2-1.7B-intermediate-checkpoints,92,0.05824626463203966,0.05312981747700983
SmolLM2-1.7B-intermediate-checkpoints,93,0.05375429288785565,0.04720922676702675
SmolLM2-1.7B-intermediate-checkpoints,94,0.020938185579917164,0.01892575373252815
SmolLM2-1.7B-intermediate-checkpoints,95,0.04570851302690643,0.0411367212145128
SmolLM2-1.7B-intermediate-checkpoints,96,0.08325168192951585,0.07657338926733401
SmolLM2-1.7B-intermediate-checkpoints,97,0.035838604498216894,0.03208849762464841
SmolLM2-1.7B-intermediate-checkpoints,98,0.03799197052110177,0.036015758390744
SmolLM2-1.7B-intermediate-checkpoints,99,0.017606841878483066,0.017388854615323843
SmolLM2-1.7B-intermediate-checkpoints,100,0.08092306366229607,0.07315132075200523
SmolLM2-1.7B-intermediate-checkpoints,101,0.019514692933004302,0.017695847379944705
SmolLM2-1.7B-intermediate-checkpoints,102,0.021251955194875386,0.01982552900952008
SmolLM2-1.7B-intermediate-checkpoints,103,0.023365508149128852,0.02328207078408297
SmolLM2-1.7B-intermediate-checkpoints,104,0.018456854086670298,0.016288137340517223
SmolLM2-1.7B-intermediate-checkpoints,105,0.005832276939015131,0.00537290280022863
SmolLM2-1.7B-intermediate-checkpoints,106,0.05944967198836612,0.053306973467113876
SmolLM2-1.7B-intermediate-checkpoints,107,0.015169396429354623,0.014558549652681564
SmolLM2-1.7B-intermediate-checkpoints,108,0.0556510720703285,0.05284777518276601
SmolLM2-1.7B-intermediate-checkpoints,109,0.053218143734420506,0.04695109983952991
SmolLM2-1.7B-intermediate-checkpoints,110,0.023339107472382287,0.019616137365642012
SmolLM2-1.7B-intermediate-checkpoints,111,0.09506178945733222,0.08806010264772816
SmolLM2-1.7B-intermediate-checkpoints,112,0.009756852822168574,0.008262841959268005
SmolLM2-1.7B-intermediate-checkpoints,113,0.014671253683884649,0.014136208020429036
SmolLM2-1.7B-intermediate-checkpoints,114,0.020117912143506247,0.018612845876551074
SmolLM2-1.7B-intermediate-checkpoints,115,0.020503245200816828,0.016670950907297227
SmolLM2-1.7B-intermediate-checkpoints,116,0.032726738417926116,0.02913055032039668
SmolLM2-1.7B-intermediate-checkpoints,117,0.038081792033702856,0.03328324364785838
SmolLM2-1.7B-intermediate-checkpoints,118,0.009670907102417506,0.008820530859181669
SmolLM2-1.7B-intermediate-checkpoints,119,0.026356001564519952,0.023417596948729795
SmolLM2-1.7B-intermediate-checkpoints,120,0.007809485336565357,0.007719254292749062
SmolLM2-1.7B-intermediate-checkpoints,121,0.040291064710621445,0.03655373391327921
SmolLM2-1.7B-intermediate-checkpoints,122,0.00748590688687275,0.006884608727013995
SmolLM2-1.7B-intermediate-checkpoints,123,0.03907701969556373,0.03579133680322819
SmolLM2-1.7B-intermediate-checkpoints,124,0.007037835272767959,0.006904931006263435
SmolLM2-1.7B-intermediate-checkpoints,125,0.01068348917582782,0.00939304139108606
SmolLM2-1.7B-intermediate-checkpoints,126,0.027111106608517243,0.024784239018901314
SmolLM2-1.7B-intermediate-checkpoints,127,0.013419015616988482,0.012533443950653875
SmolLM2-1.7B-intermediate-checkpoints,128,0.04132655398036422,0.037383216366089454
SmolLM2-1.7B-intermediate-checkpoints,129,0.007910798280873687,0.007427551207446456
SmolLM2-1.7B-intermediate-checkpoints,130,0.06318825051898318,0.05901257719959825
SmolLM2-1.7B-intermediate-checkpoints,131,0.025982331261120678,0.024308918141480913
SmolLM2-1.7B-intermediate-checkpoints,132,0.04562169520049736,0.042082774088087214
SmolLM2-1.7B-intermediate-checkpoints,133,0.012625353231337007,0.009964218992212287
SmolLM2-1.7B-intermediate-checkpoints,134,0.0749944066146505,0.06964454371210836
SmolLM2-1.7B-intermediate-checkpoints,135,0.0891499769379453,0.08115831491402192
SmolLM2-1.7B-intermediate-checkpoints,136,0.009595351983261348,0.00902631698918638
SmolLM2-1.7B-intermediate-checkpoints,137,0.006720426461459211,0.006211794950919898
SmolLM2-1.7B-intermediate-checkpoints,138,0.00805240900496657,0.007863027978657029
SmolLM2-1.7B-intermediate-checkpoints,139,0.061078694751118115,0.055322995788547075
SmolLM2-1.7B-intermediate-checkpoints,140,0.022690242994327807,0.019707641635004453
SmolLM2-1.7B-intermediate-checkpoints,141,0.05529171493738124,0.0506588914386609
SmolLM2-1.7B-intermediate-checkpoints,142,0.019470325326842137,0.018845563997400193
SmolLM2-1.7B-intermediate-checkpoints,143,0.057689155422894677,0.05390216045538132
SmolLM2-1.7B-intermediate-checkpoints,144,0.016080741147554117,0.014990623441035895
SmolLM2-1.7B-intermediate-checkpoints,145,0.02810118475996712,0.024200400138931544
SmolLM2-1.7B-intermediate-checkpoints,146,0.04572995767372769,0.04004833393537937
SmolLM2-1.7B-intermediate-checkpoints,147,0.016444311151320983,0.014831489856008993
SmolLM2-1.7B-intermediate-checkpoints,148,0.03112885941845277,0.02727994213295847
SmolLM2-1.7B-intermediate-checkpoints,149,0.03635113669336695,0.033096974517277444
SmolLM2-1.7B-intermediate-checkpoints,150,0.0428341759810706,0.03876163199113544
SmolLM2-1.7B-intermediate-checkpoints,151,0.018356371166378446,0.01835123925749886
SmolLM2-1.7B-intermediate-checkpoints,152,0.01797146127772412,0.01731476565924976
SmolLM2-1.7B-intermediate-checkpoints,153,0.037611763207132894,0.030522620142772926
SmolLM2-1.7B-intermediate-checkpoints,154,0.03958039341280325,0.03747911855608654
SmolLM2-1.7B-intermediate-checkpoints,155,0.02005930301918046,0.01923195264779972
SmolLM2-1.7B-intermediate-checkpoints,156,0.023475373760908434,0.021795746213703462
SmolLM2-1.7B-intermediate-checkpoints,157,0.007896714405330749,0.007891167530868872
SmolLM2-1.7B-intermediate-checkpoints,158,0.036937187283401916,0.032891077836327054
SmolLM2-1.7B-intermediate-checkpoints,159,0.010917761482730265,0.009789529048139498
SmolLM2-1.7B-intermediate-checkpoints,160,0.017870884425061087,0.01744314940137627
SmolLM2-1.7B-intermediate-checkpoints,161,0.04183520003229321,0.03958561467447639
SmolLM2-1.7B-intermediate-checkpoints,162,0.035443877240649346,0.03382969834942852
SmolLM2-1.7B-intermediate-checkpoints,163,0.05613952588707719,0.0515489376412206
SmolLM2-1.7B-intermediate-checkpoints,164,0.03753199726764646,0.0333367475869258
SmolLM2-1.7B-intermediate-checkpoints,165,0.05755214135840807,0.053327891501567165
SmolLM2-1.7B-intermediate-checkpoints,166,0.04167504017752489,0.0395166847637731
SmolLM2-1.7B-intermediate-checkpoints,167,0.07960672787744616,0.07075720546812188
SmolLM2-1.7B-intermediate-checkpoints,168,0.019126232520947212,0.01910469029527861
SmolLM2-1.7B-intermediate-checkpoints,169,0.037807384455986845,0.03232398152687243
SmolLM2-1.7B-intermediate-checkpoints,170,0.021615696501141594,0.020593170256365128
SmolLM2-1.7B-intermediate-checkpoints,171,0.009813295545721645,0.008517930792908463
SmolLM2-1.7B-intermediate-checkpoints,172,0.027665266811447514,0.02562928097516852
SmolLM2-1.7B-intermediate-checkpoints,173,0.026835079839033354,0.024730842394120947
SmolLM2-1.7B-intermediate-checkpoints,174,0.015099806484547201,0.013698495417245476
SmolLM2-1.7B-intermediate-checkpoints,175,0.01948505251214573,0.018797774606443385
SmolLM2-1.7B-intermediate-checkpoints,176,0.09503309609982157,0.08605331804306658
SmolLM2-1.7B-intermediate-checkpoints,177,0.07116169666754162,0.06600562661211147
SmolLM2-1.7B-intermediate-checkpoints,178,0.009501189709053984,0.00949914124417117
SmolLM2-1.7B-intermediate-checkpoints,179,0.07270813260887016,0.06531674431473812
SmolLM2-1.7B-intermediate-checkpoints,180,0.034940583997465066,0.03078181989984314
SmolLM2-1.7B-intermediate-checkpoints,181,0.03867549283602078,0.03189209119603396
SmolLM2-1.7B-intermediate-checkpoints,182,0.029639174789487514,0.027112262265820718
SmolLM2-1.7B-intermediate-checkpoints,183,0.027739604575641022,0.025401544626624164
SmolLM2-1.7B-intermediate-checkpoints,184,0.025397200327055714,0.01921141028646025
SmolLM2-1.7B-intermediate-checkpoints,185,0.017683515045350272,0.015611592793326934
SmolLM2-1.7B-intermediate-checkpoints,186,0.04005094330365046,0.03634393545807431
SmolLM2-1.7B-intermediate-checkpoints,187,0.0374061926767765,0.03560673264667852
SmolLM2-1.7B-intermediate-checkpoints,188,0.023434851111769506,0.022955606951084506
SmolLM2-1.7B-intermediate-checkpoints,189,0.05542064430839759,0.051842672079308524
SmolLM2-1.7B-intermediate-checkpoints,190,0.037875833620919425,0.03278918186638842
SmolLM2-1.7B-intermediate-checkpoints,191,0.07882651532973703,0.07134501244924601
SmolLM2-1.7B-intermediate-checkpoints,192,0.013684395321312418,0.013120885115524773
SmolLM2-1.7B-intermediate-checkpoints,193,0.11421089373047608,0.10387986244906086
SmolLM2-1.7B-intermediate-checkpoints,194,0.05261652159465773,0.04749263309280133
SmolLM2-1.7B-intermediate-checkpoints,195,0.08147458752862695,0.0734141029278115
SmolLM2-1.7B-intermediate-checkpoints,196,0.0337638133384959,0.03162822033374421
SmolLM2-1.7B-intermediate-checkpoints,197,0.03413896922759608,0.03258586138713008
SmolLM2-1.7B-intermediate-checkpoints,198,0.018146660289693115,0.017950148588267552
SmolLM2-1.7B-intermediate-checkpoints,199,0.07697682897325756,0.06948538590073519
SmolLM2-1.7B-intermediate-checkpoints,200,0.05524143849879444,0.05163607112198479
SmolLM2-1.7B-intermediate-checkpoints,201,0.03208918292998717,0.02813718681569713
SmolLM2-1.7B-intermediate-checkpoints,202,0.01600815956483384,0.015074924873079574
SmolLM2-1.7B-intermediate-checkpoints,203,0.05906269131197155,0.05466964745882589
SmolLM2-1.7B-intermediate-checkpoints,204,0.05983522319688279,0.05463230769112955
SmolLM2-1.7B-intermediate-checkpoints,205,0.01559359458704035,0.01455223895003783
SmolLM2-1.7B-intermediate-checkpoints,206,0.0061419147995160185,0.006117023194370973
SmolLM2-1.7B-intermediate-checkpoints,207,0.022235669777793607,0.0201276701845245
SmolLM2-1.7B-intermediate-checkpoints,208,0.028683546804424018,0.026647511699864825
SmolLM2-1.7B-intermediate-checkpoints,209,0.009583297235764067,0.00865091213754874
SmolLM2-1.7B-intermediate-checkpoints,210,0.022983642080453438,0.02255091546879212
SmolLM2-1.7B-intermediate-checkpoints,211,0.04160687301690379,0.0379727261614654
SmolLM2-1.7B-intermediate-checkpoints,212,0.059154824829197185,0.05290912178811914
SmolLM2-1.7B-intermediate-checkpoints,213,0.02032118628618441,0.0178531690847757
SmolLM2-1.7B-intermediate-checkpoints,214,0.09639585861615657,0.08871740942374749
SmolLM2-1.7B-intermediate-checkpoints,215,0.039973260009912796,0.03843879699525006
SmolLM2-1.7B-intermediate-checkpoints,216,0.012040404486240795,0.010957101368327221
SmolLM2-1.7B-intermediate-checkpoints,217,0.060432426180340025,0.053842299525710575
SmolLM2-1.7B-intermediate-checkpoints,218,0.03461595708419834,0.03245670259696051
SmolLM2-1.7B-intermediate-checkpoints,219,0.01780367785244289,0.016459428487904913
SmolLM2-1.7B-intermediate-checkpoints,220,0.035883971500877215,0.031682780899981514
SmolLM2-1.7B-intermediate-checkpoints,221,0.022869729699841745,0.020121094423119823
SmolLM2-1.7B-intermediate-checkpoints,222,0.013414228980586479,0.013358345566407014
SmolLM2-1.7B-intermediate-checkpoints,223,0.051401899077507716,0.04628740732675956
SmolLM2-1.7B-intermediate-checkpoints,224,0.04357235850070939,0.041916921516280535
SmolLM2-1.7B-intermediate-checkpoints,225,0.036172026123958,0.034973819126224555
SmolLM2-1.7B-intermediate-checkpoints,226,0.037172199316504013,0.03396171524802869
SmolLM2-1.7B-intermediate-checkpoints,227,0.05992445431544576,0.05431627305343485
SmolLM2-1.7B-intermediate-checkpoints,228,0.019550640101444507,0.019401918738122508
SmolLM2-1.7B-intermediate-checkpoints,229,0.04067875209911228,0.036541470969447126
SmolLM2-1.7B-intermediate-checkpoints,230,0.053900644072336,0.048374883621429235
SmolLM2-1.7B-intermediate-checkpoints,231,0.024168389875785554,0.023906076627393986
SmolLM2-1.7B-intermediate-checkpoints,232,0.022341893417103815,0.01988791954629066
SmolLM2-1.7B-intermediate-checkpoints,233,0.010539045629740717,0.010360186335015863
SmolLM2-1.7B-intermediate-checkpoints,234,0.02033045430632515,0.019560024494419622
SmolLM2-1.7B-intermediate-checkpoints,235,0.07999023399297522,0.07097458154789153
SmolLM2-1.7B-intermediate-checkpoints,236,0.057165646561434774,0.05269782431812798
SmolLM2-1.7B-intermediate-checkpoints,237,0.055917772823334155,0.051117072918812026
SmolLM2-1.7B-intermediate-checkpoints,238,0.023790053369438343,0.0237415033843723
SmolLM2-1.7B-intermediate-checkpoints,239,0.07880869839564504,0.07129748286882803
SmolLM2-1.7B-intermediate-checkpoints,240,0.07764271049270761,0.07126546392646047
SmolLM2-1.7B-intermediate-checkpoints,241,0.03659120012479208,0.03228442048636829
SmolLM2-1.7B-intermediate-checkpoints,242,0.019478679425533087,0.017021862162078447
SmolLM2-1.7B-intermediate-checkpoints,243,0.09464359513210845,0.0867587908137451
SmolLM2-1.7B-intermediate-checkpoints,244,0.053531776600991066,0.04897930646868223
SmolLM2-1.7B-intermediate-checkpoints,245,0.013578865830310226,0.012825991050302481
SmolLM2-1.7B-intermediate-checkpoints,246,0.035685364996886064,0.03241905040951667
SmolLM2-1.7B-intermediate-checkpoints,247,0.0421316487299937,0.037564944553866504
SmolLM2-1.7B-intermediate-checkpoints,248,0.04206320370383644,0.038778357099719815
SmolLM2-1.7B-intermediate-checkpoints,249,0.017638667718193543,0.016685011488089693
SmolLM2-1.7B-intermediate-checkpoints,250,0.018051092371287943,0.01742972275352585
SmolLM2-1.7B-intermediate-checkpoints,251,0.009479083922082155,0.008680734904024196
SmolLM2-1.7B-intermediate-checkpoints,252,0.07227711758722906,0.06578072676737864
SmolLM2-1.7B-intermediate-checkpoints,253,0.09697536819584233,0.08706252498000418
SmolLM2-1.7B-intermediate-checkpoints,254,0.08055005880248445,0.07240594484561769
SmolLM2-1.7B-intermediate-checkpoints,255,0.09701893347979473,0.08824147350005034
SmolLM2-1.7B-intermediate-checkpoints,256,0.04118458748155426,0.03638532978323585
SmolLM2-1.7B-intermediate-checkpoints,257,0.0245771549896596,0.020167456063756178
SmolLM2-1.7B-intermediate-checkpoints,258,0.01483406139632394,0.01427766793313432
SmolLM2-1.7B-intermediate-checkpoints,259,0.013086593465538868,0.0120809857291069
SmolLM2-1.7B-intermediate-checkpoints,260,0.058519062774095174,0.05337570097350418
SmolLM2-1.7B-intermediate-checkpoints,261,0.06024254528364004,0.05429465694604478
SmolLM2-1.7B-intermediate-checkpoints,262,0.01766219646339601,0.016918803601213363
SmolLM2-1.7B-intermediate-checkpoints,263,0.010095016550871538,0.009988894695378793
SmolLM2-1.7B-intermediate-checkpoints,264,0.013004876322943892,0.012869115813940969
SmolLM2-1.7B-intermediate-checkpoints,265,0.06265554542110864,0.054508929255623825
SmolLM2-1.7B-intermediate-checkpoints,266,0.014957365733698602,0.014735842506623565
SmolLM2-1.7B-intermediate-checkpoints,267,0.040783549581936376,0.036098492085385646
SmolLM2-1.7B-intermediate-checkpoints,268,0.021670491736292357,0.01963293598877474
SmolLM2-1.7B-intermediate-checkpoints,269,0.034685643512916774,0.032076414439795684
SmolLM2-1.7B-intermediate-checkpoints,270,0.07768493770120995,0.0706807069495848
SmolLM2-1.7B-intermediate-checkpoints,271,0.09571448724610415,0.08724779201657822
SmolLM2-1.7B-intermediate-checkpoints,272,0.018055835357134155,0.017619437736661976
SmolLM2-1.7B-intermediate-checkpoints,273,0.048472770477380266,0.04397132941592588
SmolLM2-1.7B-intermediate-checkpoints,274,0.015130963499730853,0.01475905429739897
SmolLM2-1.7B-intermediate-checkpoints,275,0.004284182163497178,0.004186960430097384
SmolLM2-1.7B-intermediate-checkpoints,276,0.08090195116485792,0.07129722629395026
SmolLM2-1.7B-intermediate-checkpoints,277,0.007940508782211685,0.007638205085182839
SmolLM2-1.7B-intermediate-checkpoints,278,0.007292970042692705,0.007102190524566375
SmolLM2-1.7B-intermediate-checkpoints,279,0.023814695749763682,0.02222984890683693
SmolLM2-1.7B-intermediate-checkpoints,280,0.0391139247467219,0.03637381260342442
SmolLM2-1.7B-intermediate-checkpoints,281,0.07925859218439013,0.0727358885733919
SmolLM2-1.7B-intermediate-checkpoints,282,0.009537170674581524,0.009309485910578804
SmolLM2-1.7B-intermediate-checkpoints,283,0.06807173530910249,0.06263677310593053
SmolLM2-1.7B-intermediate-checkpoints,284,0.03666425553991959,0.033563376244950455
SmolLM2-1.7B-intermediate-checkpoints,285,0.010636498544356993,0.010530289398917111
SmolLM2-1.7B-intermediate-checkpoints,286,0.09453451176447121,0.08519229763527528
SmolLM2-1.7B-intermediate-checkpoints,287,0.058544298190533514,0.05264678224885517
SmolLM2-1.7B-intermediate-checkpoints,288,0.039630227886418436,0.03505475950395269
SmolLM2-1.7B-intermediate-checkpoints,289,0.03794607742582144,0.034296911124249714
SmolLM2-1.7B-intermediate-checkpoints,290,0.06987396882447387,0.06236757015433327
SmolLM2-1.7B-intermediate-checkpoints,291,0.07183106079478667,0.06432919374265435
SmolLM2-1.7B-intermediate-checkpoints,292,0.07698016603463287,0.06959211413886786
SmolLM2-1.7B-intermediate-checkpoints,293,0.05242854836730491,0.04627717285511767
SmolLM2-1.7B-intermediate-checkpoints,294,0.022849127685415256,0.019967811914972006
SmolLM2-1.7B-intermediate-checkpoints,295,0.04281908055284725,0.03921123205564103
SmolLM2-1.7B-intermediate-checkpoints,296,0.03976094810172066,0.03779429764660674
SmolLM2-1.7B-intermediate-checkpoints,297,0.011596267947965207,0.011585774504926628
SmolLM2-1.7B-intermediate-checkpoints,298,0.045803953433479365,0.042402387331857874
SmolLM2-1.7B-intermediate-checkpoints,299,0.05904536401767377,0.055262733572944006
SmolLM2-1.7B-intermediate-checkpoints,300,0.03468033547147054,0.03187170378875458
SmolLM2-1.7B-intermediate-checkpoints,301,0.044915393660918304,0.040578758208737915
SmolLM2-1.7B-intermediate-checkpoints,302,0.010083559162750819,0.010059889506469804
SmolLM2-1.7B-intermediate-checkpoints,303,0.05476240930129972,0.050587750167607436
SmolLM2-1.7B-intermediate-checkpoints,304,0.03792282781044452,0.0341198502585859
SmolLM2-1.7B-intermediate-checkpoints,305,0.07408846769906896,0.06721208561257902
SmolLM2-1.7B-intermediate-checkpoints,306,0.04105141302488288,0.03865880376852902
SmolLM2-1.7B-intermediate-checkpoints,307,0.09549066201706755,0.08727627774104657
SmolLM2-1.7B-intermediate-checkpoints,308,0.03494046146449062,0.0324394777652119
SmolLM2-1.7B-intermediate-checkpoints,309,0.019230262705545887,0.017491769372094273
SmolLM2-1.7B-intermediate-checkpoints,310,0.04835878530053183,0.04369739649063408
SmolLM2-1.7B-intermediate-checkpoints,311,0.018957603255069188,0.017002609871410553
SmolLM2-1.7B-intermediate-checkpoints,312,0.04035063306031882,0.037453583890920454
SmolLM2-1.7B-intermediate-checkpoints,313,0.04274342328041055,0.038259663108266354
SmolLM2-1.7B-intermediate-checkpoints,314,0.057032704848320175,0.05233437922227359
SmolLM2-1.7B-intermediate-checkpoints,315,0.020753959729498637,0.018814848792417137
SmolLM2-1.7B-intermediate-checkpoints,316,0.07096963492822071,0.06496630056981299
SmolLM2-1.7B-intermediate-checkpoints,317,0.03326354507928568,0.031247926193098064
SmolLM2-1.7B-intermediate-checkpoints,318,0.08050529269829412,0.072884680848333
SmolLM2-1.7B-intermediate-checkpoints,319,0.03827825481379662,0.0344287474524574
SmolLM2-1.7B-intermediate-checkpoints,320,0.011741197111135466,0.010105555889015025
SmolLM2-1.7B-intermediate-checkpoints,321,0.018923923326182188,0.017271552443920698
SmolLM2-1.7B-intermediate-checkpoints,322,0.01950745165575514,0.01873783012037278
SmolLM2-1.7B-intermediate-checkpoints,323,0.04161932210956963,0.03800400609907034
SmolLM2-1.7B-intermediate-checkpoints,324,0.03525020035133546,0.03234769372415816
SmolLM2-1.7B-intermediate-checkpoints,325,0.009796265763325655,0.007836004372529404
SmolLM2-1.7B-intermediate-checkpoints,326,0.02516757277479767,0.022883689355843208
SmolLM2-1.7B-intermediate-checkpoints,327,0.040961832075434544,0.037380811233764494
SmolLM2-1.7B-intermediate-checkpoints,328,0.03670836889767732,0.032714712508726276
SmolLM2-1.7B-intermediate-checkpoints,329,0.03309372864242016,0.03096431804722831
SmolLM2-1.7B-intermediate-checkpoints,330,0.03917572019599214,0.03746738702944249
SmolLM2-1.7B-intermediate-checkpoints,331,0.006719789363627618,0.0066986439880305036
SmolLM2-1.7B-intermediate-checkpoints,332,0.04587801648825374,0.0411128807865673
SmolLM2-1.7B-intermediate-checkpoints,333,0.050863932932601434,0.046731003804997666
SmolLM2-1.7B-intermediate-checkpoints,334,0.056586099621375986,0.05097738247330163
SmolLM2-1.7B-intermediate-checkpoints,335,0.007555359373758611,0.007366910893797564
SmolLM2-1.7B-intermediate-checkpoints,336,0.019822485813441554,0.016158417182828805
SmolLM2-1.7B-intermediate-checkpoints,337,0.03838425229958213,0.035970914672292756
SmolLM2-1.7B-intermediate-checkpoints,338,0.04097583547790223,0.036232673083167376
SmolLM2-1.7B-intermediate-checkpoints,339,0.02203975867808268,0.021619972534797142
SmolLM2-1.7B-intermediate-checkpoints,340,0.035378588982274806,0.03257190746411462
SmolLM2-1.7B-intermediate-checkpoints,341,0.07770097361524589,0.07066229576433512
SmolLM2-1.7B-intermediate-checkpoints,342,0.02179951379704156,0.017556645192711863
SmolLM2-1.7B-intermediate-checkpoints,343,0.07403169890540219,0.0680643647692841
SmolLM2-1.7B-intermediate-checkpoints,344,0.04172257804690655,0.03669977954503687
SmolLM2-1.7B-intermediate-checkpoints,345,0.03520134097447499,0.031792453616598
SmolLM2-1.7B-intermediate-checkpoints,346,0.011702480932373076,0.011700817854399572
SmolLM2-1.7B-intermediate-checkpoints,347,0.018211896016965826,0.016570443013792555
SmolLM2-1.7B-intermediate-checkpoints,348,0.0350702282054696,0.03291908162096715
SmolLM2-1.7B-intermediate-checkpoints,349,0.03789199444746619,0.035262581219966456
SmolLM2-1.7B-intermediate-checkpoints,350,0.03445268300639549,0.03286515235117293
SmolLM2-1.7B-intermediate-checkpoints,351,0.058543201224708685,0.05430117995388115
SmolLM2-1.7B-intermediate-checkpoints,352,0.03928670706082483,0.03497510447394879
SmolLM2-1.7B-intermediate-checkpoints,353,0.013530855919678704,0.013147984660998827
SmolLM2-1.7B-intermediate-checkpoints,354,0.054104395880311754,0.05019127447406235
SmolLM2-1.7B-intermediate-checkpoints,355,0.02817148500280639,0.027464041559160372
SmolLM2-1.7B-intermediate-checkpoints,356,0.04531690091260931,0.04059418336120414
SmolLM2-1.7B-intermediate-checkpoints,357,0.1152529131305904,0.10456386160824496
SmolLM2-1.7B-intermediate-checkpoints,358,0.05494925526109394,0.04990251415981274
SmolLM2-1.7B-intermediate-checkpoints,359,0.02508868618108253,0.02220442052755734
SmolLM2-1.7B-intermediate-checkpoints,360,0.05741390549057928,0.05149439489682877
SmolLM2-1.7B-intermediate-checkpoints,361,0.020498233050392882,0.019264649602416382
SmolLM2-1.7B-intermediate-checkpoints,362,0.06111457331494441,0.05514818380550596
SmolLM2-1.7B-intermediate-checkpoints,363,0.02109545080721582,0.020299234474906287
SmolLM2-1.7B-intermediate-checkpoints,364,0.009773075160394308,0.009767976198951044
SmolLM2-1.7B-intermediate-checkpoints,365,0.07844179531465023,0.06955754201804627
SmolLM2-1.7B-intermediate-checkpoints,366,0.018549408500541466,0.018029722700846375
SmolLM2-1.7B-intermediate-checkpoints,367,0.04662429779813461,0.04305389327865377
SmolLM2-1.7B-intermediate-checkpoints,368,0.00855411183980533,0.008082369451244093
SmolLM2-1.7B-intermediate-checkpoints,369,0.016081539853251465,0.015900403969591918
SmolLM2-1.7B-intermediate-checkpoints,370,0.016585856055962096,0.015823207795568478
SmolLM2-1.7B-intermediate-checkpoints,371,0.017971937734185876,0.017801939778336554
SmolLM2-1.7B-intermediate-checkpoints,372,0.01863874716484406,0.018414841477732004
SmolLM2-1.7B-intermediate-checkpoints,373,0.027053404669793522,0.023670304609899995
SmolLM2-1.7B-intermediate-checkpoints,374,0.07722936944934691,0.07140811435561092
SmolLM2-1.7B-intermediate-checkpoints,375,0.03527290540571181,0.0325403218057908
SmolLM2-1.7B-intermediate-checkpoints,376,0.045523615633921405,0.04117693186180994
SmolLM2-1.7B-intermediate-checkpoints,377,0.01791682323255676,0.017643587753363894
SmolLM2-1.7B-intermediate-checkpoints,378,0.04199179241765309,0.03777139770029317
SmolLM2-1.7B-intermediate-checkpoints,379,0.05489562363145487,0.050147581341109665
SmolLM2-1.7B-intermediate-checkpoints,380,0.03810528172787966,0.035673076308673876
SmolLM2-1.7B-intermediate-checkpoints,381,0.04003950358271047,0.03776705925953797
SmolLM2-1.7B-intermediate-checkpoints,382,0.05989107971136117,0.054084321510723815
SmolLM2-1.7B-intermediate-checkpoints,383,0.056854137342542,0.05146189865064337
SmolLM2-1.7B-intermediate-checkpoints,384,0.05396066027279067,0.050571948356524815
SmolLM2-1.7B-intermediate-checkpoints,385,0.02831897077663622,0.0265085745209997
SmolLM2-1.7B-intermediate-checkpoints,386,0.01985550407002835,0.019838207238201216
SmolLM2-1.7B-intermediate-checkpoints,387,0.025488908834782928,0.023519302076016504
SmolLM2-1.7B-intermediate-checkpoints,388,0.00594136887822272,0.005688048435162037
SmolLM2-1.7B-intermediate-checkpoints,389,0.05298521575641923,0.04804876178665961
SmolLM2-1.7B-intermediate-checkpoints,390,0.011842134486575662,0.011144370051542495
SmolLM2-1.7B-intermediate-checkpoints,391,0.012811173735369306,0.012175575520023817
SmolLM2-1.7B-intermediate-checkpoints,392,0.0358929187389747,0.03299648701919835
SmolLM2-1.7B-intermediate-checkpoints,393,0.07237650554114734,0.06746810371382257
SmolLM2-1.7B-intermediate-checkpoints,394,0.05686445310822673,0.04928214588645409
SmolLM2-1.7B-intermediate-checkpoints,395,0.03631189542043397,0.035118460948425745
SmolLM2-1.7B-intermediate-checkpoints,396,0.13408005395146627,0.12255210225162756
SmolLM2-1.7B-intermediate-checkpoints,397,0.029883443605886427,0.024667675772323226
SmolLM2-1.7B-intermediate-checkpoints,398,0.021315520707461393,0.02077396037091644
SmolLM2-1.7B-intermediate-checkpoints,399,0.0468864612432093,0.04124744207260355
SmolLM2-1.7B-intermediate-checkpoints,400,0.0158487687964935,0.01471010715686
SmolLM2-1.7B-intermediate-checkpoints,401,0.03672830753466914,0.033285143872793216
SmolLM2-1.7B-intermediate-checkpoints,402,0.018549408500541466,0.018029722700846375
SmolLM2-1.7B-intermediate-checkpoints,403,0.061476385914298305,0.0548927272518297
SmolLM2-1.7B-intermediate-checkpoints,404,0.022168562867411902,0.01986278501871172
SmolLM2-1.7B-intermediate-checkpoints,405,0.007642687929137198,0.007616568946212661
SmolLM2-1.7B-intermediate-checkpoints,406,0.09769138239398438,0.08863670869185032
SmolLM2-1.7B-intermediate-checkpoints,407,0.04640412793457144,0.04222068354984353
SmolLM2-1.7B-intermediate-checkpoints,408,0.0565623370486031,0.05212629243744538
SmolLM2-1.7B-intermediate-checkpoints,409,0.005110833108115568,0.005094013270176761
SmolLM2-1.7B-intermediate-checkpoints,410,0.04560292234600128,0.04225762010490434
SmolLM2-1.7B-intermediate-checkpoints,411,0.027532632485511233,0.023609238078774915
SmolLM2-1.7B-intermediate-checkpoints,412,0.037142471876242415,0.03538669610806783
SmolLM2-1.7B-intermediate-checkpoints,413,0.025669341617387237,0.025351874154962834
SmolLM2-1.7B-intermediate-checkpoints,414,0.0077096178027951595,0.007468338618566499
SmolLM2-1.7B-intermediate-checkpoints,415,0.006207093864780408,0.0057046860350025924
SmolLM2-1.7B-intermediate-checkpoints,416,0.05823376751580378,0.054164768365458194
SmolLM2-1.7B-intermediate-checkpoints,417,0.017391294193539422,0.015497828769699545
SmolLM2-1.7B-intermediate-checkpoints,418,0.018829344509616076,0.018389873566229595
SmolLM2-1.7B-intermediate-checkpoints,419,0.060783860748761374,0.055635015377186355
SmolLM2-1.7B-intermediate-checkpoints,420,0.04072398368596942,0.03462020136078058
SmolLM2-1.7B-intermediate-checkpoints,421,0.02375691681525186,0.02343357223097444
SmolLM2-1.7B-intermediate-checkpoints,422,0.05833469699368459,0.05361608340303606
SmolLM2-1.7B-intermediate-checkpoints,423,0.03977548193065792,0.03507253099867761
SmolLM2-1.7B-intermediate-checkpoints,424,0.007908091791252968,0.007593128569583146
SmolLM2-1.7B-intermediate-checkpoints,425,0.05482780753839222,0.05220038854757779
SmolLM2-1.7B-intermediate-checkpoints,426,0.0804079654944376,0.07450336081614202
SmolLM2-1.7B-intermediate-checkpoints,427,0.03440206874984908,0.029525096156116266
SmolLM2-1.7B-intermediate-checkpoints,428,0.09283655311230654,0.08389472382194528
SmolLM2-1.7B-intermediate-checkpoints,429,0.0203950026019997,0.019949051676845533
SmolLM2-1.7B-intermediate-checkpoints,430,0.05191161751263262,0.047718686225473095
SmolLM2-1.7B-intermediate-checkpoints,431,0.0127663137334864,0.012687043596760475
SmolLM2-1.7B-intermediate-checkpoints,432,0.007554792686386821,0.007318621877911351
SmolLM2-1.7B-intermediate-checkpoints,433,0.05870277659395362,0.052678469992043
SmolLM2-1.7B-intermediate-checkpoints,434,0.01970941900546681,0.01571429545416329
SmolLM2-1.7B-intermediate-checkpoints,435,0.04210023682129191,0.04040188735465724
SmolLM2-1.7B-intermediate-checkpoints,436,0.03889571180945161,0.03317769557768769
SmolLM2-1.7B-intermediate-checkpoints,437,0.11263195689900157,0.10346513139740462
SmolLM2-1.7B-intermediate-checkpoints,438,0.020090227320945293,0.020073937411779996
SmolLM2-1.7B-intermediate-checkpoints,439,0.0189508268739351,0.018776477409094963
SmolLM2-1.7B-intermediate-checkpoints,440,0.034235523751959825,0.0325486575619311
SmolLM2-1.7B-intermediate-checkpoints,441,0.005364239190237967,0.005265227862137375
SmolLM2-1.7B-intermediate-checkpoints,442,0.011594791045619234,0.011538191356142681
SmolLM2-1.7B-intermediate-checkpoints,443,0.01949713367858936,0.0177129949489498
SmolLM2-1.7B-intermediate-checkpoints,444,0.014987961904607302,0.014716257594617928
SmolLM2-1.7B-intermediate-checkpoints,445,0.05604136590959422,0.050571948356524815
SmolLM2-1.7B-intermediate-checkpoints,446,0.022056264299254686,0.02109171431252681
SmolLM2-1.7B-intermediate-checkpoints,447,0.036409037383871266,0.03214108412153067
SmolLM2-1.7B-intermediate-checkpoints,448,0.020018709210816377,0.018944006977793342
SmolLM2-1.7B-intermediate-checkpoints,449,0.023894025641490037,0.022352326079396016
SmolLM2-1.7B-intermediate-checkpoints,450,0.05432385743664772,0.04732476767501122
SmolLM2-1.7B-intermediate-checkpoints,451,0.03665094109034142,0.03269038548519115
SmolLM2-1.7B-intermediate-checkpoints,452,0.010003845982305649,0.009967811981798616
SmolLM2-1.7B-intermediate-checkpoints,453,0.00873194424424076,0.007968423567914244
SmolLM2-1.7B-intermediate-checkpoints,454,0.012956061275944841,0.012645175525036918
SmolLM2-1.7B-intermediate-checkpoints,455,0.03767488617113919,0.03348737421120968
SmolLM2-1.7B-intermediate-checkpoints,456,0.043341032864215874,0.03961634323383994
SmolLM2-1.7B-intermediate-checkpoints,457,0.04365981928324476,0.03817367594112375
SmolLM2-1.7B-intermediate-checkpoints,458,0.006531754280073312,0.006408555913478674
SmolLM2-1.7B-intermediate-checkpoints,459,0.0216918184389279,0.018573229456492174
SmolLM2-1.7B-intermediate-checkpoints,460,0.07469884460544333,0.06729020510762698
SmolLM2-1.7B-intermediate-checkpoints,461,0.07598013761418755,0.06917579044948335
SmolLM2-1.7B-intermediate-checkpoints,462,0.11212961038914715,0.10222105049561064
SmolLM2-1.7B-intermediate-checkpoints,463,0.03826169765184126,0.03380922452618404
SmolLM2-1.7B-intermediate-checkpoints,464,0.013722199748047403,0.013692157856177604
SmolLM2-1.7B-intermediate-checkpoints,465,0.022905084434673963,0.021509985092483943
SmolLM2-1.7B-intermediate-checkpoints,466,0.07504166153461828,0.0669112668834669
SmolLM2-1.7B-intermediate-checkpoints,467,0.03732105492118232,0.03537427065704094
SmolLM2-1.7B-intermediate-checkpoints,468,0.01815680250377065,0.017765663843244576
SmolLM2-1.7B-intermediate-checkpoints,469,0.04037089385001193,0.03808365723000248
SmolLM2-1.7B-intermediate-checkpoints,470,0.02924568221875185,0.02717401469950516
SmolLM2-1.7B-intermediate-checkpoints,471,0.04012890297695398,0.03720663163242877
SmolLM2-1.7B-intermediate-checkpoints,472,0.039130887194232654,0.03629759926405109
SmolLM2-1.7B-intermediate-checkpoints,473,0.01771882793198924,0.015754690036964808
SmolLM2-1.7B-intermediate-checkpoints,474,0.018227874871557036,0.016295567183139934
SmolLM2-1.7B-intermediate-checkpoints,475,0.02193675630467224,0.021347451274224757
SmolLM2-1.7B-intermediate-checkpoints,476,0.02331947094693772,0.02108407319595743
SmolLM2-1.7B-intermediate-checkpoints,477,0.01820813424860007,0.01494790387675442
SmolLM2-1.7B-intermediate-checkpoints,478,0.05049577492973727,0.04389751178418262
SmolLM2-1.7B-intermediate-checkpoints,479,0.02155381086336413,0.020963209698847077
SmolLM2-1.7B-intermediate-checkpoints,480,0.07901042451299653,0.07354212397892666
SmolLM2-1.7B-intermediate-checkpoints,481,0.028282814796521602,0.02601054573632836
SmolLM2-1.7B-intermediate-checkpoints,482,0.04060205910029916,0.03841729437501933
SmolLM2-1.7B-intermediate-checkpoints,483,0.034364090281863414,0.030093292453096287
SmolLM2-1.7B-intermediate-checkpoints,484,0.02321790466392882,0.02226323912832463
SmolLM2-1.7B-intermediate-checkpoints,485,0.019547135970736918,0.01910730801450225
SmolLM2-1.7B-intermediate-checkpoints,486,0.020931027680133392,0.02009416941194349
SmolLM2-1.7B-intermediate-checkpoints,487,0.01793306500704914,0.017015744514491518
SmolLM2-1.7B-intermediate-checkpoints,488,0.0387871384068351,0.03603004754949651
SmolLM2-1.7B-intermediate-checkpoints,489,0.03818362584599813,0.034875614650134175
SmolLM2-1.7B-intermediate-checkpoints,490,0.07943551872087419,0.07342024196966099
SmolLM2-1.7B-intermediate-checkpoints,491,0.037852427754126956,0.033626071731102984
SmolLM2-1.7B-intermediate-checkpoints,492,0.018827980196177686,0.018154326439479104
SmolLM2-1.7B-intermediate-checkpoints,493,0.07762120217462926,0.06979196011797485
SmolLM2-1.7B-intermediate-checkpoints,494,0.04417687802769728,0.038644570093424396
SmolLM2-1.7B-intermediate-checkpoints,495,0.061478057310396,0.05616715054589531
SmolLM2-1.7B-intermediate-checkpoints,496,0.03745869117741021,0.03566188026344803
SmolLM2-1.7B-intermediate-checkpoints,497,0.01797431982704873,0.017154605292873132
SmolLM2-1.7B-intermediate-checkpoints,498,0.023207576003779942,0.02157036353982636
SmolLM2-1.7B-intermediate-checkpoints,499,0.08226330617224095,0.0740136164588168
SmolLM2-1.7B-intermediate-checkpoints,500,0.025227212260424303,0.022422250722929884
SmolLM2-1.7B-intermediate-checkpoints,501,0.01730986458780072,0.015602203388269847
SmolLM2-1.7B-intermediate-checkpoints,502,0.023290444683012387,0.022384829434242522
SmolLM2-1.7B-intermediate-checkpoints,503,0.06173387197050949,0.05545458625244082
SmolLM2-1.7B-intermediate-checkpoints,504,0.05416553005082167,0.048266364730767064
SmolLM2-1.7B-intermediate-checkpoints,505,0.03602995032673582,0.033571869550147876
SmolLM2-1.7B-intermediate-checkpoints,506,0.036910170519378845,0.03397615802108039
SmolLM2-1.7B-intermediate-checkpoints,507,0.013707215427362097,0.012811796528871796
SmolLM2-1.7B-intermediate-checkpoints,508,0.057456394780088696,0.053576966927323354
SmolLM2-1.7B-intermediate-checkpoints,509,0.020371477735094342,0.01946862608826948
SmolLM2-1.7B-intermediate-checkpoints,510,0.019311354199928354,0.018974615670003445
SmolLM2-1.7B-intermediate-checkpoints,511,0.01996452722156408,0.018746915501989807
SmolLM2-1.7B-intermediate-checkpoints,512,0.062493800274279795,0.05747304309493606
SmolLM2-1.7B-intermediate-checkpoints,513,0.07708637586666249,0.06978386772648755
SmolLM2-1.7B-intermediate-checkpoints,514,0.08097827934127827,0.07421653430871668
SmolLM2-1.7B-intermediate-checkpoints,515,0.0341604075964562,0.03176479218134966
SmolLM2-1.7B-intermediate-checkpoints,516,0.03886542995729469,0.03676407137383081
SmolLM2-1.7B-intermediate-checkpoints,517,0.09088817617014416,0.08317735341029599
SmolLM2-1.7B-intermediate-checkpoints,518,0.019926103936505915,0.0178684340873724
SmolLM2-1.7B-intermediate-checkpoints,519,0.034185589893404526,0.032489681349659946
SmolLM2-1.7B-intermediate-checkpoints,520,0.030689073193177013,0.028751286084158237
SmolLM2-1.7B-intermediate-checkpoints,521,0.05823332639211445,0.051466731289601886
SmolLM2-1.7B-intermediate-checkpoints,522,0.010800269512887796,0.008901811599304234
SmolLM2-1.7B-intermediate-checkpoints,523,0.01775069418233378,0.017622353388364667
SmolLM2-1.7B-intermediate-checkpoints,524,0.007228105663602299,0.007218379654084564
SmolLM2-1.7B-intermediate-checkpoints,525,0.039315575485525,0.035868555328325086
SmolLM2-1.7B-intermediate-checkpoints,526,0.021096465543342897,0.018741090981146454
SmolLM2-1.7B-intermediate-checkpoints,527,0.009076691544028265,0.008901330631829664
SmolLM2-1.7B-intermediate-checkpoints,528,0.027145668898092307,0.025985267173624167
SmolLM2-1.7B-intermediate-checkpoints,529,0.03667312915413348,0.034123534615094805
SmolLM2-1.7B-intermediate-checkpoints,530,0.023680382134730744,0.023352669881339445
SmolLM2-1.7B-intermediate-checkpoints,531,0.006923141943916345,0.006923113834143317
SmolLM2-1.7B-intermediate-checkpoints,532,0.02693381525201069,0.023965907737631933
SmolLM2-1.7B-intermediate-checkpoints,533,0.020447206447160273,0.020351808283807008
SmolLM2-1.7B-intermediate-checkpoints,534,0.023424435337620866,0.022965023589728222
SmolLM2-1.7B-intermediate-checkpoints,535,0.026647117333374805,0.024390287005600798
SmolLM2-1.7B-intermediate-checkpoints,536,0.03554555973997698,0.032549494607426115
SmolLM2-1.7B-intermediate-checkpoints,537,0.06126388775061814,0.05573665641386682
SmolLM2-1.7B-intermediate-checkpoints,538,0.03936074198597774,0.037456815642428705
SmolLM2-1.7B-intermediate-checkpoints,539,0.05726658949805055,0.05413326760568929
SmolLM2-1.7B-intermediate-checkpoints,540,0.023962017854353153,0.02285443320225188
SmolLM2-1.7B-intermediate-checkpoints,541,0.05249489675492402,0.04681347817111583
SmolLM2-1.7B-intermediate-checkpoints,542,0.05676211621103584,0.05041540262014119
SmolLM2-1.7B-intermediate-checkpoints,543,0.007327524360433967,0.007293023411029722
SmolLM2-1.7B-intermediate-checkpoints,544,0.06007608535237083,0.05518931441135838
SmolLM2-1.7B-intermediate-checkpoints,545,0.009046926397780682,0.007860725919924573
SmolLM2-1.7B-intermediate-checkpoints,546,0.027030922963020086,0.025056769978831127
SmolLM2-1.7B-intermediate-checkpoints,547,0.023914085543468175,0.021648415890645107
SmolLM2-1.7B-intermediate-checkpoints,548,0.013600918663922965,0.013511324769194163
SmolLM2-1.7B-intermediate-checkpoints,549,0.01890151220277759,0.018203281274439945
SmolLM2-1.7B-intermediate-checkpoints,550,0.07234390429620387,0.06575498044556638
SmolLM2-1.7B-intermediate-checkpoints,551,0.016661060559211696,0.0146309536948781
SmolLM2-1.7B-intermediate-checkpoints,552,0.02233844381954073,0.01978179954605499
SmolLM2-1.7B-intermediate-checkpoints,553,0.019649373613481017,0.0186668853593493
SmolLM2-1.7B-intermediate-checkpoints,554,0.029876565910308295,0.0274655012165329
SmolLM2-1.7B-intermediate-checkpoints,555,0.054831867937811585,0.050856345324989755
SmolLM2-1.7B-intermediate-checkpoints,556,0.010005557723941535,0.009999935109846791
SmolLM2-1.7B-intermediate-checkpoints,557,0.025504525239596162,0.023552657257416662
SmolLM2-1.7B-intermediate-checkpoints,558,0.07650255166332816,0.07193380295954341
SmolLM2-1.7B-intermediate-checkpoints,559,0.016622985729666327,0.01617637644203031
SmolLM2-1.7B-intermediate-checkpoints,560,0.017683757154278265,0.017614941828103758
SmolLM2-1.7B-intermediate-checkpoints,561,0.019364268487828955,0.01935332113144897
SmolLM2-1.7B-intermediate-checkpoints,562,0.04805994716348777,0.042901273072738506
SmolLM2-1.7B-intermediate-checkpoints,563,0.024912125506094996,0.021920231719600478
SmolLM2-1.7B-intermediate-checkpoints,564,0.01605142782730641,0.014010871902391385
SmolLM2-1.7B-intermediate-checkpoints,565,0.005396069994395652,0.004550496910561014
SmolLM2-1.7B-intermediate-checkpoints,566,0.05247850108478817,0.04925436187902275
SmolLM2-1.7B-intermediate-checkpoints,567,0.02758700433007606,0.026126167975458556
SmolLM2-1.7B-intermediate-checkpoints,568,0.009141552737411754,0.009112362534992197
SmolLM2-1.7B-intermediate-checkpoints,569,0.07478333648358215,0.06872148078044167
SmolLM2-1.7B-intermediate-checkpoints,570,0.018204371702899003,0.017000400698915855
SmolLM2-1.7B-intermediate-checkpoints,571,0.021636087831730814,0.017279415382701054
SmolLM2-1.7B-intermediate-checkpoints,572,0.012743824515183697,0.011357435253443175
SmolLM2-1.7B-intermediate-checkpoints,573,0.02225953254854005,0.02180437855158516
SmolLM2-1.7B-intermediate-checkpoints,574,0.07553157555051404,0.0677258752013741
SmolLM2-1.7B-intermediate-checkpoints,575,0.027856503295871114,0.02442418173933915
SmolLM2-1.7B-intermediate-checkpoints,576,0.05533738115241837,0.04740552350123052
SmolLM2-1.7B-intermediate-checkpoints,577,0.026892454213334346,0.023796277692473264
SmolLM2-1.7B-intermediate-checkpoints,578,0.01568557522749372,0.01509004705210115
SmolLM2-1.7B-intermediate-checkpoints,579,0.009124676875702576,0.008328059512386061
SmolLM2-1.7B-intermediate-checkpoints,580,0.02021048590019689,0.019995568902314475
SmolLM2-1.7B-intermediate-checkpoints,581,0.04245669273872021,0.038709382292945196
SmolLM2-1.7B-intermediate-checkpoints,582,0.06192028604568794,0.05613204121898093
SmolLM2-1.7B-intermediate-checkpoints,583,0.01760319402689553,0.016542844513615273
SmolLM2-1.7B-intermediate-checkpoints,584,0.02108428548658825,0.02061172189988439
SmolLM2-1.7B-intermediate-checkpoints,585,0.0716878702239396,0.065463436363443
SmolLM2-1.7B-intermediate-checkpoints,586,0.008129664796753878,0.008056927082226344
SmolLM2-1.7B-intermediate-checkpoints,587,0.039853121026825374,0.03582496689803696
SmolLM2-1.7B-intermediate-checkpoints,588,0.04477964249859249,0.03956533049070787
SmolLM2-1.7B-intermediate-checkpoints,589,0.03712390896939291,0.0342578958263352
SmolLM2-1.7B-intermediate-checkpoints,590,0.017131106429018994,0.015286152467192542
SmolLM2-1.7B-intermediate-checkpoints,591,0.07080910491763436,0.06432880651812403
SmolLM2-1.7B-intermediate-checkpoints,592,0.01708982026363225,0.016544914821796982
SmolLM2-1.7B-intermediate-checkpoints,593,0.02048172605841395,0.01914432511531916
SmolLM2-1.7B-intermediate-checkpoints,594,0.012408150916575282,0.012406582432635848
SmolLM2-1.7B-intermediate-checkpoints,595,0.028536444967328514,0.023787672810187437
SmolLM2-1.7B-intermediate-checkpoints,596,0.007211501575827817,0.006776744714701474
SmolLM2-1.7B-intermediate-checkpoints,597,0.0507256170940502,0.046241086062860974
SmolLM2-1.7B-intermediate-checkpoints,598,0.039821309456128294,0.035594378539732636
SmolLM2-1.7B-intermediate-checkpoints,599,0.017515906535610914,0.01571619010867895
SmolLM2-1.7B-intermediate-checkpoints,600,0.011820784575864864,0.009551504734671723
SmolLM2-1.7B-intermediate-checkpoints,601,0.06084630532026271,0.05652143434190136
SmolLM2-1.7B-intermediate-checkpoints,602,0.04048019034098903,0.03535829101987667
SmolLM2-1.7B-intermediate-checkpoints,603,0.036677331695758,0.0331546826586426
SmolLM2-1.7B-intermediate-checkpoints,604,0.07235810628108158,0.06503319193805766
SmolLM2-1.7B-intermediate-checkpoints,605,0.018244074404196654,0.018084611502887277
SmolLM2-1.7B-intermediate-checkpoints,606,0.06038345208732817,0.05615657500184734
SmolLM2-1.7B-intermediate-checkpoints,607,0.011458101670159662,0.011167379216813067
SmolLM2-1.7B-intermediate-checkpoints,608,0.032529519220868115,0.02848783426973559
SmolLM2-1.7B-intermediate-checkpoints,609,0.054522180212024846,0.052054603202618864
SmolLM2-1.7B-intermediate-checkpoints,610,0.00874566216993098,0.0074883761493472305
SmolLM2-1.7B-intermediate-checkpoints,611,0.008525535386324681,0.008289413146596751
SmolLM2-1.7B-intermediate-checkpoints,612,0.023011194833633022,0.021366832625319212
SmolLM2-1.7B-intermediate-checkpoints,613,0.02567334424352869,0.025147630560917397
SmolLM2-1.7B-intermediate-checkpoints,614,0.025460842430760973,0.02343064050706801
SmolLM2-1.7B-intermediate-checkpoints,615,0.039679244483988456,0.035774928765599345
SmolLM2-1.7B-intermediate-checkpoints,616,0.03418483845165707,0.029877477817044782
SmolLM2-1.7B-intermediate-checkpoints,617,0.017300958172398958,0.015022447371317135
SmolLM2-1.7B-intermediate-checkpoints,618,0.054757092752288385,0.04754300321488797
SmolLM2-1.7B-intermediate-checkpoints,619,0.03897664131476218,0.034857195632622365
SmolLM2-1.7B-intermediate-checkpoints,620,0.0356340986730966,0.0319677220195831
SmolLM2-1.7B-intermediate-checkpoints,621,0.05560789628932108,0.05196810780612524
SmolLM2-1.7B-intermediate-checkpoints,622,0.021115939020745714,0.01909438909222125
SmolLM2-1.7B-intermediate-checkpoints,623,0.07785625709433969,0.07133533392494032
SmolLM2-1.7B-intermediate-checkpoints,624,0.06620831505950077,0.060431418233512384
SmolLM2-1.7B-intermediate-checkpoints,625,0.011708698750187683,0.011684673714223088
SmolLM2-1.7B-intermediate-checkpoints,626,0.0068660121612657875,0.006725694683331291
SmolLM2-1.7B-intermediate-checkpoints,627,0.015422706014677939,0.014940259738062319
SmolLM2-1.7B-intermediate-checkpoints,628,0.01585255028750019,0.01471418128267149
SmolLM2-1.7B-intermediate-checkpoints,629,0.03935095124357813,0.03657404950326098
SmolLM2-1.7B-intermediate-checkpoints,630,0.07452038169355979,0.0697925679854407
SmolLM2-1.7B-intermediate-checkpoints,631,0.015164032976622974,0.013500705369892214
SmolLM2-1.7B-intermediate-checkpoints,632,0.02677918134749245,0.02526476784842401
SmolLM2-1.7B-intermediate-checkpoints,633,0.027427936405013183,0.02514763829952017
SmolLM2-1.7B-intermediate-checkpoints,634,0.07408806318746276,0.06876305362988021
SmolLM2-1.7B-intermediate-checkpoints,635,0.021233413014115906,0.020086090683766315
SmolLM2-1.7B-intermediate-checkpoints,636,0.03953493638697033,0.03565272766829681
SmolLM2-1.7B-intermediate-checkpoints,637,0.05973123845724714,0.05435804745781091
SmolLM2-1.7B-intermediate-checkpoints,638,0.007604499522112857,0.0072882720987039705
SmolLM2-1.7B-intermediate-checkpoints,639,0.031505495018185746,0.02795997048699172
SmolLM2-1.7B-intermediate-checkpoints,640,0.015744965731035274,0.013791756110350611
SmolLM2-1.7B-intermediate-checkpoints,641,0.07146032537956579,0.0624136123866661
SmolLM2-1.7B-intermediate-checkpoints,642,0.041873457268823557,0.03891995532870626
SmolLM2-1.7B-intermediate-checkpoints,643,0.05674793426259476,0.05021407568193592
SmolLM2-1.7B-intermediate-checkpoints,644,0.016936312760004443,0.015559874696495883
SmolLM2-1.7B-intermediate-checkpoints,645,0.0206985997637914,0.019724934567231595
SmolLM2-1.7B-intermediate-checkpoints,646,0.01899595708769426,0.018668542905677814
SmolLM2-1.7B-intermediate-checkpoints,647,0.04054212095098958,0.0364664085413087
SmolLM2-1.7B-intermediate-checkpoints,648,0.023054505076251456,0.021566691278256892
SmolLM2-1.7B-intermediate-checkpoints,649,0.017450522405492323,0.01723994065760186
SmolLM2-1.7B-intermediate-checkpoints,650,0.055818149068705344,0.049412561629293264
SmolLM2-1.7B-intermediate-checkpoints,651,0.009037930367736475,0.009021033238383047
SmolLM2-1.7B-intermediate-checkpoints,652,0.05273112740446854,0.046795424631924175
SmolLM2-1.7B-intermediate-checkpoints,653,0.03881042182608411,0.037582129730242005
SmolLM2-1.7B-intermediate-checkpoints,654,0.00828253163522861,0.008203109816889957
SmolLM2-1.7B-intermediate-checkpoints,655,0.04080989049635146,0.03706147538067181
SmolLM2-1.7B-intermediate-checkpoints,656,0.018081899540793537,0.0164455537099763
SmolLM2-1.7B-intermediate-checkpoints,657,0.0373603821932914,0.03453033642841476
SmolLM2-1.7B-intermediate-checkpoints,658,0.018015955467522136,0.01703650128451014
SmolLM2-1.7B-intermediate-checkpoints,659,0.018702266513399735,0.017480617901811286
SmolLM2-1.7B-intermediate-checkpoints,660,0.09755814990631562,0.0880817154197845
SmolLM2-1.7B-intermediate-checkpoints,661,0.023871079397763315,0.022702127197252144
SmolLM2-1.7B-intermediate-checkpoints,662,0.021612923378766895,0.01979309001200576
SmolLM2-1.7B-intermediate-checkpoints,663,0.008564615971975751,0.008553611321280586
SmolLM2-1.7B-intermediate-checkpoints,664,0.025640470868768018,0.024538031551074438
SmolLM2-1.7B-intermediate-checkpoints,665,0.037873346727846584,0.03231712341379558
SmolLM2-1.7B-intermediate-checkpoints,666,0.05948847629806507,0.05494321298191419
SmolLM2-1.7B-intermediate-checkpoints,667,0.03581876824805863,0.034276636887270326
SmolLM2-1.7B-intermediate-checkpoints,668,0.02013641841860188,0.02011769932873732
SmolLM2-1.7B-intermediate-checkpoints,669,0.037646806678864456,0.03209982451084909
SmolLM2-1.7B-intermediate-checkpoints,670,0.03656708907893507,0.03362004071864854
SmolLM2-1.7B-intermediate-checkpoints,671,0.018213306479794533,0.0174409067654806
SmolLM2-1.7B-intermediate-checkpoints,672,0.014667167634000867,0.014490632719492256
SmolLM2-1.7B-intermediate-checkpoints,673,0.02454298783448181,0.023486918696556856
SmolLM2-1.7B-intermediate-checkpoints,674,0.018890409992008993,0.018741475185336275
SmolLM2-1.7B-intermediate-checkpoints,675,0.0189270904343018,0.015209689988393822
SmolLM2-1.7B-intermediate-checkpoints,676,0.02377150979403326,0.02094346412511402
SmolLM2-1.7B-intermediate-checkpoints,677,0.09637324902469394,0.08820636981672114
SmolLM2-1.7B-intermediate-checkpoints,678,0.036616581482906564,0.03359747559937865
SmolLM2-1.7B-intermediate-checkpoints,679,0.016600305241806838,0.016579612741920914
SmolLM2-1.7B-intermediate-checkpoints,680,0.030066695650867593,0.02733248846634562
SmolLM2-1.7B-intermediate-checkpoints,681,0.0600062042921747,0.056738653729108746
SmolLM2-1.7B-intermediate-checkpoints,682,0.03281087940171842,0.02910301351625836
SmolLM2-1.7B-intermediate-checkpoints,683,0.07371845680983487,0.0677658562083742
SmolLM2-1.7B-intermediate-checkpoints,684,0.023501439188730246,0.020483493265111084
SmolLM2-1.7B-intermediate-checkpoints,685,0.023039829609929806,0.019963562179254504
SmolLM2-1.7B-intermediate-checkpoints,686,0.041131015534037925,0.03696771152195406
SmolLM2-1.7B-intermediate-checkpoints,687,0.034611009455962544,0.031251351325634884
SmolLM2-1.7B-intermediate-checkpoints,688,0.021537914108497345,0.019226720428528382
SmolLM2-1.7B-intermediate-checkpoints,689,0.032238666373666215,0.03033654770794048
SmolLM2-1.7B-intermediate-checkpoints,690,0.023202409949511497,0.02219371666302704
SmolLM2-1.7B-intermediate-checkpoints,691,0.010678278206217152,0.010666881737760802
SmolLM2-1.7B-intermediate-checkpoints,692,0.026365259229019562,0.023177477631996794
SmolLM2-1.7B-intermediate-checkpoints,693,0.07752870363679602,0.07114123799598498
SmolLM2-1.7B-intermediate-checkpoints,694,0.0232687432216306,0.022731425273106495
SmolLM2-1.7B-intermediate-checkpoints,695,0.08508496918386324,0.07596096390116122
SmolLM2-1.7B-intermediate-checkpoints,696,0.008228596850210792,0.007670418011042809
SmolLM2-1.7B-intermediate-checkpoints,697,0.06824334790142847,0.06292314831273933
SmolLM2-1.7B-intermediate-checkpoints,698,0.01946768644561471,0.017899631740544326
SmolLM2-1.7B-intermediate-checkpoints,699,0.015051812319525517,0.013744518169770278
SmolLM2-1.7B-intermediate-checkpoints,700,0.03881373113073948,0.03605867364334595
SmolLM2-1.7B-intermediate-checkpoints,701,0.07803669229623299,0.07162645479716474
SmolLM2-1.7B-intermediate-checkpoints,702,0.016216484046244192,0.015613848900225078
SmolLM2-1.7B-intermediate-checkpoints,703,0.0218548276660432,0.021746815617818153
SmolLM2-1.7B-intermediate-checkpoints,704,0.011559288779383213,0.01082129496854319
SmolLM2-1.7B-intermediate-checkpoints,705,0.02115726064803631,0.020271816482270617
SmolLM2-1.7B-intermediate-checkpoints,706,0.03484954608992848,0.02955505141461152
SmolLM2-1.7B-intermediate-checkpoints,707,0.05401101917315626,0.049023953516502426
SmolLM2-1.7B-intermediate-checkpoints,708,0.03899992137735135,0.03485357208043872
SmolLM2-1.7B-intermediate-checkpoints,709,0.006182905353768074,0.005782110278946239
SmolLM2-1.7B-intermediate-checkpoints,710,0.009486759112150345,0.009248917487451387
SmolLM2-1.7B-intermediate-checkpoints,711,0.007057881799409858,0.006683287043197971
SmolLM2-1.7B-intermediate-checkpoints,712,0.06079252374761954,0.05507166136655892
SmolLM2-1.7B-intermediate-checkpoints,713,0.06011690674765838,0.05625171791735457
SmolLM2-1.7B-intermediate-checkpoints,714,0.11471793515646665,0.10425683898107406
SmolLM2-1.7B-intermediate-checkpoints,715,0.021222320277206264,0.018912896009345283
SmolLM2-1.7B-intermediate-checkpoints,716,0.04877478497893943,0.04461549712314506
SmolLM2-1.7B-intermediate-checkpoints,717,0.07998573788328037,0.07291181443849068
SmolLM2-1.7B-intermediate-checkpoints,718,0.10042675421555984,0.09141111421578241
SmolLM2-1.7B-intermediate-checkpoints,719,0.07183344488606035,0.06447802693697195
SmolLM2-1.7B-intermediate-checkpoints,720,0.04135420551082593,0.03929638009775731
SmolLM2-1.7B-intermediate-checkpoints,721,0.043007044157373435,0.041494761599794906
SmolLM2-1.7B-intermediate-checkpoints,722,0.020617357762263564,0.019943490421547378
SmolLM2-1.7B-intermediate-checkpoints,723,0.034651559153582874,0.03135224302084036
SmolLM2-1.7B-intermediate-checkpoints,724,0.04616955707073018,0.04180721029765324
SmolLM2-1.7B-intermediate-checkpoints,725,0.06503247973479664,0.05827657737619289
SmolLM2-1.7B-intermediate-checkpoints,726,0.019440397031242465,0.017969512006101952
SmolLM2-1.7B-intermediate-checkpoints,727,0.049378908162524604,0.04548667431555155
SmolLM2-1.7B-intermediate-checkpoints,728,0.02559317278327838,0.02193931109040231
SmolLM2-1.7B-intermediate-checkpoints,729,0.03674334180277367,0.035383462280586836
SmolLM2-1.7B-intermediate-checkpoints,730,0.014551409798447434,0.014075974710080496
SmolLM2-1.7B-intermediate-checkpoints,731,0.07418918014932413,0.06792814342527018
SmolLM2-1.7B-intermediate-checkpoints,732,0.09209618614994224,0.08387444983031896
SmolLM2-1.7B-intermediate-checkpoints,733,0.04838799249215836,0.045301146423794354
SmolLM2-1.7B-intermediate-checkpoints,734,0.008713783861633935,0.008698673449141986
SmolLM2-1.7B-intermediate-checkpoints,735,0.06026414633003893,0.05454360981628576
SmolLM2-1.7B-intermediate-checkpoints,736,0.09586167193639247,0.08638031910114546
SmolLM2-1.7B-intermediate-checkpoints,737,0.042468691096627126,0.03838543358772899
SmolLM2-1.7B-intermediate-checkpoints,738,0.03938205562472506,0.036821824828973324
SmolLM2-1.7B-intermediate-checkpoints,739,0.022538217610492697,0.020824102219588445
SmolLM2-1.7B-intermediate-checkpoints,740,0.007477895670970049,0.007471230460805671
SmolLM2-1.7B-intermediate-checkpoints,741,0.006818456961763306,0.0056826401446697615
SmolLM2-1.7B-intermediate-checkpoints,742,0.010313194460916995,0.010103013581692171
SmolLM2-1.7B-intermediate-checkpoints,743,0.01533808300206575,0.014862999847493648
SmolLM2-1.7B-intermediate-checkpoints,744,0.09076146728075762,0.08197232316734003
SmolLM2-1.7B-intermediate-checkpoints,745,0.060819490873387914,0.05591360681478788
SmolLM2-1.7B-intermediate-checkpoints,746,0.03809269575045785,0.03410557104425923
SmolLM2-1.7B-intermediate-checkpoints,747,0.09602419287705304,0.08702746454184913
SmolLM2-1.7B-intermediate-checkpoints,748,0.021616488756477033,0.01968253396355197
SmolLM2-1.7B-intermediate-checkpoints,749,0.0075269727413301325,0.007337795275097143
SmolLM2-1.7B-intermediate-checkpoints,750,0.03528200760567866,0.03354644119496274
SmolLM2-1.7B-intermediate-checkpoints,751,0.04118718628814978,0.038467907140090615
SmolLM2-1.7B-intermediate-checkpoints,752,0.03907910132285904,0.034751897624046346
SmolLM2-1.7B-intermediate-checkpoints,753,0.03519148796342987,0.03066672477839011
SmolLM2-1.7B-intermediate-checkpoints,754,0.018608631812576777,0.016970233367471783
SmolLM2-1.7B-intermediate-checkpoints,755,0.009866812329610402,0.009588250851701731
SmolLM2-1.7B-intermediate-checkpoints,756,0.016034348144664163,0.015095681734736962
SmolLM2-1.7B-intermediate-checkpoints,757,0.05823729638503046,0.05418412334883079
SmolLM2-1.7B-intermediate-checkpoints,758,0.015888160097664507,0.015839470841178975
SmolLM2-1.7B-intermediate-checkpoints,759,0.023266167128712104,0.022511123350063122
SmolLM2-1.7B-intermediate-checkpoints,760,0.016529228134508446,0.01441486466128036
SmolLM2-1.7B-intermediate-checkpoints,761,0.0076823585427666105,0.007654722563743444
SmolLM2-1.7B-intermediate-checkpoints,762,0.040034798449925024,0.03709711737029049
SmolLM2-1.7B-intermediate-checkpoints,763,0.01853694063680983,0.017553352771933213
SmolLM2-1.7B-intermediate-checkpoints,764,0.018483510948892883,0.017364764989405743
SmolLM2-1.7B-intermediate-checkpoints,765,0.034607669407041186,0.03182643864594352
SmolLM2-1.7B-intermediate-checkpoints,766,0.00886768586568652,0.008373200397965045
SmolLM2-1.7B-intermediate-checkpoints,767,0.011968361134921932,0.011571118152777338
SmolLM2-1.7B-intermediate-checkpoints,768,0.034832834094763516,0.0334531219076053
SmolLM2-1.7B-intermediate-checkpoints,769,0.011402666771184997,0.011397733385577452
SmolLM2-1.7B-intermediate-checkpoints,770,0.03600772263829035,0.03489613202618478
SmolLM2-1.7B-intermediate-checkpoints,771,0.05566299530291588,0.05029374433258598
SmolLM2-1.7B-intermediate-checkpoints,772,0.07382640148761102,0.0653290363422664
SmolLM2-1.7B-intermediate-checkpoints,773,0.09567274449650921,0.08868739635480569
SmolLM2-1.7B-intermediate-checkpoints,774,0.09058860733995353,0.08193053373434353
SmolLM2-1.7B-intermediate-checkpoints,775,0.062198721946499315,0.05563166775463571
SmolLM2-1.7B-intermediate-checkpoints,776,0.0091686762909191,0.005522016693033395
SmolLM2-1.7B-intermediate-checkpoints,777,0.008230677800323142,0.007601325562592515
SmolLM2-1.7B-intermediate-checkpoints,778,0.019189923115204392,0.018746043496421887
SmolLM2-1.7B-intermediate-checkpoints,779,0.02369574498295698,0.019836431596721646
SmolLM2-1.7B-intermediate-checkpoints,780,0.04028468855004325,0.036170320605757963
SmolLM2-1.7B-intermediate-checkpoints,781,0.023556936925476307,0.0221102317526308
SmolLM2-1.7B-intermediate-checkpoints,782,0.02548907680400045,0.022490313980330388
SmolLM2-1.7B-intermediate-checkpoints,783,0.09673582888500792,0.08874002879344445
SmolLM2-1.7B-intermediate-checkpoints,784,0.021664168681425316,0.020065549883926344
SmolLM2-1.7B-intermediate-checkpoints,785,0.03580968292443962,0.03029239994691678
SmolLM2-1.7B-intermediate-checkpoints,786,0.03635961572444966,0.030989120887387523
SmolLM2-1.7B-intermediate-checkpoints,787,0.054597826047068206,0.0495609865979239
SmolLM2-1.7B-intermediate-checkpoints,788,0.01962080950071189,0.018756069112777666
SmolLM2-1.7B-intermediate-checkpoints,789,0.019212443497266158,0.019175943542619752
SmolLM2-1.7B-intermediate-checkpoints,790,0.05811704728876383,0.05342156247548254
SmolLM2-1.7B-intermediate-checkpoints,791,0.0555720064101065,0.0522379131611557
SmolLM2-1.7B-intermediate-checkpoints,792,0.051802389306554446,0.046684439041126825
SmolLM2-1.7B-intermediate-checkpoints,793,0.07281645787691604,0.06683482134561003
SmolLM2-1.7B-intermediate-checkpoints,794,0.038471711288936006,0.03395270044082747
SmolLM2-1.7B-intermediate-checkpoints,795,0.03939433834937994,0.03535279772761005
SmolLM2-1.7B-intermediate-checkpoints,796,0.057203904613426275,0.051122410187386835
SmolLM2-1.7B-intermediate-checkpoints,797,0.03162011583128206,0.028688336360745345
SmolLM2-1.7B-intermediate-checkpoints,798,0.021193654001928047,0.020384522877611673
SmolLM2-1.7B-intermediate-checkpoints,799,0.018203901330005975,0.017914064142719205
SmolLM2-1.7B-intermediate-checkpoints,800,0.01914144812300531,0.019088670596193992
SmolLM2-1.7B-intermediate-checkpoints,801,0.04017240905069018,0.035542860523323457
SmolLM2-1.7B-intermediate-checkpoints,802,0.02325457117907339,0.02262227371416062
SmolLM2-1.7B-intermediate-checkpoints,803,0.019564869178696286,0.01921766947709731
SmolLM2-1.7B-intermediate-checkpoints,804,0.020231870311225465,0.01914230211637848
SmolLM2-1.7B-intermediate-checkpoints,805,0.024126724333895223,0.022723384914250078
SmolLM2-1.7B-intermediate-checkpoints,806,0.038313359152526066,0.03590261177427496
SmolLM2-1.7B-intermediate-checkpoints,807,0.02070066809320917,0.019038138836277623
SmolLM2-1.7B-intermediate-checkpoints,808,0.010535795220432602,0.01008822855830682
SmolLM2-1.7B-intermediate-checkpoints,809,0.07944608190462624,0.07320944210377253
SmolLM2-1.7B-intermediate-checkpoints,810,0.058691543846251394,0.055422536954750655
SmolLM2-1.7B-intermediate-checkpoints,811,0.09233106934486071,0.0842123387158663
SmolLM2-1.7B-intermediate-checkpoints,812,0.013046291137799015,0.012986951824494976
SmolLM2-1.7B-intermediate-checkpoints,813,0.010467303467975654,0.010283469483840079
SmolLM2-1.7B-intermediate-checkpoints,814,0.04432587461185433,0.040501179148462144
SmolLM2-1.7B-intermediate-checkpoints,815,0.06041258618021513,0.05485433312322068
SmolLM2-1.7B-intermediate-checkpoints,816,0.020672521082453363,0.020211756893358065
SmolLM2-1.7B-intermediate-checkpoints,817,0.0066589871239914455,0.00656998735297237
SmolLM2-1.7B-intermediate-checkpoints,818,0.02709641613625435,0.025552467229337197
SmolLM2-1.7B-intermediate-checkpoints,819,0.019120411590863386,0.018780249683997087
SmolLM2-1.7B-intermediate-checkpoints,820,0.009533129595514426,0.009451759895618028
SmolLM2-1.7B-intermediate-checkpoints,821,0.022187867244109434,0.022000112354650395
SmolLM2-1.7B-intermediate-checkpoints,822,0.03774119345894543,0.03420034782181316
SmolLM2-1.7B-intermediate-checkpoints,823,0.007810581712442801,0.007349587758639258
SmolLM2-1.7B-intermediate-checkpoints,824,0.014794467992355126,0.014760214587972774
SmolLM2-1.7B-intermediate-checkpoints,825,0.052391624606199005,0.04740267443026105
SmolLM2-1.7B-intermediate-checkpoints,826,0.02239777933880616,0.020792968430698246
SmolLM2-1.7B-intermediate-checkpoints,827,0.0961658728790463,0.08904333629675812
SmolLM2-1.7B-intermediate-checkpoints,828,0.023033138954334884,0.01962710669090825
SmolLM2-1.7B-intermediate-checkpoints,829,0.042301315298026186,0.03717628785966427
SmolLM2-1.7B-intermediate-checkpoints,830,0.023628617322907403,0.021425498217773557
SmolLM2-1.7B-intermediate-checkpoints,831,0.011303865428109556,0.011178787701147275
SmolLM2-1.7B-intermediate-checkpoints,832,0.025373588668582855,0.02110447102238054
SmolLM2-1.7B-intermediate-checkpoints,833,0.06129071733587337,0.0566242921455635
SmolLM2-1.7B-intermediate-checkpoints,834,0.025945559320367458,0.02162083664097376
SmolLM2-1.7B-intermediate-checkpoints,835,0.06069568147195131,0.05669855782336104
SmolLM2-1.7B-intermediate-checkpoints,836,0.055375201389532114,0.04870014826423092
SmolLM2-1.7B-intermediate-checkpoints,837,0.02253118798378518,0.01977872010398421
SmolLM2-1.7B-intermediate-checkpoints,838,0.054100439156771915,0.049828801154810046
SmolLM2-1.7B-intermediate-checkpoints,839,0.041249300942985935,0.03694418333204111
SmolLM2-1.7B-intermediate-checkpoints,840,0.017265782510162087,0.016131320165856274
SmolLM2-1.7B-intermediate-checkpoints,841,0.07760261198071829,0.07300366639374477
SmolLM2-1.7B-intermediate-checkpoints,842,0.061259904232506886,0.058056309776682
SmolLM2-1.7B-intermediate-checkpoints,843,0.06143946432818107,0.05673622188232755
SmolLM2-1.7B-intermediate-checkpoints,844,0.042757243723067426,0.037933715657684976
SmolLM2-1.7B-intermediate-checkpoints,845,0.02407360733476889,0.02193316313376078
SmolLM2-1.7B-intermediate-checkpoints,846,0.0895428147196053,0.08090429646817635
SmolLM2-1.7B-intermediate-checkpoints,847,0.019115484804004847,0.01835258599229496
SmolLM2-1.7B-intermediate-checkpoints,848,0.04291655724977165,0.040607014807850936
SmolLM2-1.7B-intermediate-checkpoints,849,0.024749532129265537,0.021390864038682542
SmolLM2-1.7B-intermediate-checkpoints,850,0.010157168937210855,0.009628071005965093
SmolLM2-1.7B-intermediate-checkpoints,851,0.039585152556685245,0.03782298797831568
SmolLM2-1.7B-intermediate-checkpoints,852,0.07531263138701917,0.06845100999250046
SmolLM2-1.7B-intermediate-checkpoints,853,0.018586531565347182,0.016637355881278935
SmolLM2-1.7B-intermediate-checkpoints,854,0.007867926892413783,0.007845634454133832
SmolLM2-1.7B-intermediate-checkpoints,855,0.01985377898577613,0.019496714457730595
SmolLM2-1.7B-intermediate-checkpoints,856,0.07723153146290505,0.07134523612002318
SmolLM2-1.7B-intermediate-checkpoints,857,0.022375212108303514,0.020631049227262062
SmolLM2-1.7B-intermediate-checkpoints,858,0.007363079513804658,0.007077129139302937
SmolLM2-1.7B-intermediate-checkpoints,859,0.02205179929153936,0.02094285084134591
SmolLM2-1.7B-intermediate-checkpoints,860,0.07358603787479842,0.06745108049832528
SmolLM2-1.7B-intermediate-checkpoints,861,0.07571636324837926,0.07067507065131703
SmolLM2-1.7B-intermediate-checkpoints,862,0.02247239523642171,0.02134668550001137
SmolLM2-1.7B-intermediate-checkpoints,863,0.07852727585871642,0.07256794655345453
SmolLM2-1.7B-intermediate-checkpoints,864,0.036814699805527366,0.031557468161413416
SmolLM2-1.7B-intermediate-checkpoints,865,0.01845940553843973,0.01614082376453666
SmolLM2-1.7B-intermediate-checkpoints,866,0.020053966423287557,0.019591677292248533
SmolLM2-1.7B-intermediate-checkpoints,867,0.014322468283844805,0.014087362325401977
SmolLM2-1.7B-intermediate-checkpoints,868,0.07319015144353651,0.0674848083100189
SmolLM2-1.7B-intermediate-checkpoints,869,0.022173776705380344,0.01968866314895042
SmolLM2-1.7B-intermediate-checkpoints,870,0.007703506773491843,0.007053385955125952
SmolLM2-1.7B-intermediate-checkpoints,871,0.02521787636088327,0.02475032628761435
SmolLM2-1.7B-intermediate-checkpoints,872,0.06056462101002168,0.05548217663387393
SmolLM2-1.7B-intermediate-checkpoints,873,0.021161105123403967,0.01899246332959387
SmolLM2-1.7B-intermediate-checkpoints,874,0.008306791119885167,0.007471647210634723
SmolLM2-1.7B-intermediate-checkpoints,875,0.027005886108774774,0.026092492775270936
SmolLM2-1.7B-intermediate-checkpoints,876,0.03751476837610113,0.03534722650337403
SmolLM2-1.7B-intermediate-checkpoints,877,0.01670955700709744,0.014923486228016734
SmolLM2-1.7B-intermediate-checkpoints,878,0.09167427099170387,0.08519429183440586
SmolLM2-1.7B-intermediate-checkpoints,879,0.036997063897535876,0.035078872609032447
SmolLM2-1.7B-intermediate-checkpoints,880,0.03998964383275893,0.034289420361434876
SmolLM2-1.7B-intermediate-checkpoints,881,0.017063244328476196,0.014114646844823319
SmolLM2-1.7B-intermediate-checkpoints,882,0.025636630112553804,0.023345218617116983
SmolLM2-1.7B-intermediate-checkpoints,883,0.03298682496486345,0.03137033159651502
SmolLM2-1.7B-intermediate-checkpoints,884,0.01797765422679092,0.01708225739801615
SmolLM2-1.7B-intermediate-checkpoints,885,0.030619799120935737,0.02758189652960843
SmolLM2-1.7B-intermediate-checkpoints,886,0.07638667500127792,0.07029642859589398
SmolLM2-1.7B-intermediate-checkpoints,887,0.013120247328659245,0.012958824767924036
SmolLM2-1.7B-intermediate-checkpoints,888,0.005445826247961858,0.005434235717031321
SmolLM2-1.7B-intermediate-checkpoints,889,0.06282811888120447,0.055464429004588894
SmolLM2-1.7B-intermediate-checkpoints,890,0.038484062061988955,0.03515178256462953
SmolLM2-1.7B-intermediate-checkpoints,891,0.016114784069186386,0.014826686704036885
SmolLM2-1.7B-intermediate-checkpoints,892,0.007759988099847953,0.007734265255343487
SmolLM2-1.7B-intermediate-checkpoints,893,0.013077102480820965,0.010796701207303498
SmolLM2-1.7B-intermediate-checkpoints,894,0.032391557583636536,0.029013794513463
SmolLM2-1.7B-intermediate-checkpoints,895,0.02135685711653347,0.02051467932893393
SmolLM2-1.7B-intermediate-checkpoints,896,0.05345918730966111,0.04807638842412726
SmolLM2-1.7B-intermediate-checkpoints,897,0.006971825459083144,0.00565056387484396
SmolLM2-1.7B-intermediate-checkpoints,898,0.04059836828681228,0.03434883614646036
SmolLM2-1.7B-intermediate-checkpoints,899,0.034157399514298845,0.03102758004662969
SmolLM2-1.7B-intermediate-checkpoints,900,0.038109888055303576,0.0358522043425943
SmolLM2-1.7B-intermediate-checkpoints,901,0.02089581608315123,0.020601975868531346
SmolLM2-1.7B-intermediate-checkpoints,902,0.05965090600649096,0.052902125489021117
SmolLM2-1.7B-intermediate-checkpoints,903,0.0381896801543889,0.03484696608450333
SmolLM2-1.7B-intermediate-checkpoints,904,0.03258908618692983,0.02778800446826131
SmolLM2-1.7B-intermediate-checkpoints,905,0.06074123207877857,0.057099804016868455
SmolLM2-1.7B-intermediate-checkpoints,906,0.014578746901969124,0.014351380627663219
SmolLM2-1.7B-intermediate-checkpoints,907,0.00779192234217998,0.007097393719069074
SmolLM2-1.7B-intermediate-checkpoints,908,0.056457632577717964,0.047228494286465396
SmolLM2-1.7B-intermediate-checkpoints,909,0.016142391079445664,0.015217390611980065
SmolLM2-1.7B-intermediate-checkpoints,910,0.011220993626355017,0.01121889490701866
SmolLM2-1.7B-intermediate-checkpoints,911,0.025501167680128525,0.024217112649782543
SmolLM2-1.7B-intermediate-checkpoints,912,0.023556936925476307,0.020035694808880535
SmolLM2-1.7B-intermediate-checkpoints,913,0.021988999282427635,0.020569294909208054
SmolLM2-1.7B-intermediate-checkpoints,914,0.03410057219198984,0.03135085259213569
SmolLM2-1.7B-intermediate-checkpoints,915,0.02325254589645291,0.02148288036199843
SmolLM2-1.7B-intermediate-checkpoints,916,0.09313390209447926,0.08414897269668574
SmolLM2-1.7B-intermediate-checkpoints,917,0.017587377926946375,0.016322224614607604
SmolLM2-1.7B-intermediate-checkpoints,918,0.07680254453139329,0.0686645402388823
SmolLM2-1.7B-intermediate-checkpoints,919,0.006985322493901237,0.006432924517073693
SmolLM2-1.7B-intermediate-checkpoints,920,0.07322366225455483,0.06783082744302495
SmolLM2-1.7B-intermediate-checkpoints,921,0.09348156792877904,0.08696621909777898
SmolLM2-1.7B-intermediate-checkpoints,922,0.054660758164789824,0.051089844937822
SmolLM2-1.7B-intermediate-checkpoints,923,0.07024746927439812,0.06542144742511394
SmolLM2-1.7B-intermediate-checkpoints,924,0.022677786197201743,0.021430266256187665
SmolLM2-1.7B-intermediate-checkpoints,925,0.011420300255051388,0.011324041811012138
SmolLM2-1.7B-intermediate-checkpoints,926,0.06161412366619509,0.057680680865066274
SmolLM2-1.7B-intermediate-checkpoints,927,0.021913128178222805,0.020929791067692317
SmolLM2-1.7B-intermediate-checkpoints,928,0.02136387234394942,0.021098974499501422
SmolLM2-1.7B-intermediate-checkpoints,929,0.05910703762849668,0.052746507428578476
SmolLM2-1.7B-intermediate-checkpoints,930,0.05359643977482351,0.04837129103400174
SmolLM2-1.7B-intermediate-checkpoints,931,0.019676808371260582,0.019495726258610343
SmolLM2-1.7B-intermediate-checkpoints,932,0.037665793890738986,0.036450827603824405
SmolLM2-1.7B-intermediate-checkpoints,933,0.017125357357968763,0.015996071168778558
SmolLM2-1.7B-intermediate-checkpoints,934,0.06066131962532697,0.05719157784751705
SmolLM2-1.7B-intermediate-checkpoints,935,0.00951199828974084,0.00917067124848222
SmolLM2-1.7B-intermediate-checkpoints,936,0.01969159855064274,0.018768619524168504
SmolLM2-1.7B-intermediate-checkpoints,937,0.03893278872581134,0.036107871235025346
SmolLM2-1.7B-intermediate-checkpoints,938,0.02792143999976436,0.022951223633659684
SmolLM2-1.7B-intermediate-checkpoints,939,0.058149378544140144,0.054243675223104915
SmolLM2-1.7B-intermediate-checkpoints,940,0.008795940439968161,0.00831096017307771
SmolLM2-1.7B-intermediate-checkpoints,941,0.006902704122862988,0.006454669063518959
SmolLM2-1.7B-intermediate-checkpoints,942,0.025920299967320707,0.025134773453033832
SmolLM2-1.7B-intermediate-checkpoints,943,0.03136657822165904,0.028790483723607534
SmolLM2-1.7B-intermediate-checkpoints,944,0.036879070968472046,0.03392557854727802
SmolLM2-1.7B-intermediate-checkpoints,945,0.02153552858317412,0.018837745261680316
SmolLM2-1.7B-intermediate-checkpoints,946,0.022311403519641167,0.01758569593871527
SmolLM2-1.7B-intermediate-checkpoints,947,0.018081899540793537,0.017614698773329083
SmolLM2-1.7B-intermediate-checkpoints,948,0.065837716907487,0.05832604263411782
SmolLM2-1.7B-intermediate-checkpoints,949,0.09813009776719148,0.08805832141797856
SmolLM2-1.7B-intermediate-checkpoints,950,0.019685292333142642,0.01868517277234058
SmolLM2-1.7B-intermediate-checkpoints,951,0.04708437641716418,0.043751099752384545
SmolLM2-1.7B-intermediate-checkpoints,952,0.01921333485017835,0.018707489375168578
SmolLM2-1.7B-intermediate-checkpoints,953,0.07780774022422121,0.06893494109948496
SmolLM2-1.7B-intermediate-checkpoints,954,0.07705843425531134,0.06919455778821079
SmolLM2-1.7B-intermediate-checkpoints,955,0.07595844034676417,0.0685264250282581
SmolLM2-1.7B-intermediate-checkpoints,956,0.028402000081773182,0.026530068491889925
SmolLM2-1.7B-intermediate-checkpoints,957,0.05911189051522993,0.05473889672389258
SmolLM2-1.7B-intermediate-checkpoints,958,0.05192505905776391,0.045216103004570615
SmolLM2-1.7B-intermediate-checkpoints,959,0.01731406880251111,0.015360207372959352
SmolLM2-1.7B-intermediate-checkpoints,960,0.008081069132894185,0.007622647552387793
SmolLM2-1.7B-intermediate-checkpoints,961,0.02388990411265693,0.023729705063715117
SmolLM2-1.7B-intermediate-checkpoints,962,0.0454585826035681,0.03994411662083208
SmolLM2-1.7B-intermediate-checkpoints,963,0.04028915196840255,0.038400067392290176
SmolLM2-1.7B-intermediate-checkpoints,964,0.0074979076613714895,0.007493519996993215
SmolLM2-1.7B-intermediate-checkpoints,965,0.011694063328386519,0.011008292912186093
SmolLM2-1.7B-intermediate-checkpoints,966,0.03936607147750799,0.03463954979319259
SmolLM2-1.7B-intermediate-checkpoints,967,0.019089037609944095,0.018487437741148097
SmolLM2-1.7B-intermediate-checkpoints,968,0.026614803267629553,0.024204412515549487
SmolLM2-1.7B-intermediate-checkpoints,969,0.05404121198818145,0.0493263886303295
SmolLM2-1.7B-intermediate-checkpoints,970,0.020307276325055537,0.020177913501146144
SmolLM2-1.7B-intermediate-checkpoints,971,0.05259300062812096,0.04876050295959961
SmolLM2-1.7B-intermediate-checkpoints,972,0.022415740365902097,0.021852966534432885
SmolLM2-1.7B-intermediate-checkpoints,973,0.07608554886997679,0.07001954313859345
SmolLM2-1.7B-intermediate-checkpoints,974,0.014998812815805635,0.013840182735279623
SmolLM2-1.7B-intermediate-checkpoints,975,0.022153493775981387,0.022037012426592287
SmolLM2-1.7B-intermediate-checkpoints,976,0.007198428638688055,0.0071161786913354974
SmolLM2-1.7B-intermediate-checkpoints,977,0.00983943765716205,0.00983302739315045
SmolLM2-1.7B-intermediate-checkpoints,978,0.07583027187076981,0.06682245683117657
SmolLM2-1.7B-intermediate-checkpoints,979,0.038322968107040806,0.034904228550772576
SmolLM2-1.7B-intermediate-checkpoints,980,0.012037915146144672,0.010814638930937814
SmolLM2-1.7B-intermediate-checkpoints,981,0.056928715080631395,0.05173650697427413
SmolLM2-1.7B-intermediate-checkpoints,982,0.034756791602158665,0.03370561806517429
SmolLM2-1.7B-intermediate-checkpoints,983,0.018610702365232462,0.017590785673137425
SmolLM2-1.7B-intermediate-checkpoints,984,0.02783267059333942,0.02697763055783466
SmolLM2-1.7B-intermediate-checkpoints,985,0.017621425733333935,0.016632594511130788
SmolLM2-1.7B-intermediate-checkpoints,986,0.01722233339375114,0.01539821979068784
SmolLM2-1.7B-intermediate-checkpoints,987,0.013400497813596295,0.013175309110755547
SmolLM2-1.7B-intermediate-checkpoints,988,0.07585375553429057,0.06984309727858297
SmolLM2-1.7B-intermediate-checkpoints,989,0.023240390494374253,0.02067510031036973
SmolLM2-1.7B-intermediate-checkpoints,990,0.02237655147734074,0.020301535210248283
SmolLM2-1.7B-intermediate-checkpoints,991,0.007678456462929966,0.0076650374337901605
SmolLM2-1.7B-intermediate-checkpoints,992,0.03964664547787014,0.037192935784643444
SmolLM2-1.7B-intermediate-checkpoints,993,0.040219806872179534,0.035491958608036514
SmolLM2-1.7B-intermediate-checkpoints,994,0.034732516525603226,0.03226283938638976
SmolLM2-1.7B-intermediate-checkpoints,995,0.011589620405283154,0.011427216601125938
SmolLM2-1.7B-intermediate-checkpoints,996,0.01901150215554375,0.016852777276974443
SmolLM2-1.7B-intermediate-checkpoints,997,0.006198811293941358,0.0056698863298954745
SmolLM2-1.7B-intermediate-checkpoints,998,0.040539375182202214,0.03554589918070604
SmolLM2-1.7B-intermediate-checkpoints,999,0.009993569375408047,0.007993855484964455
SmolLM2-1.7B-intermediate-checkpoints__code,0,0.046670418020189064,0.044392738004707506
SmolLM2-1.7B-intermediate-checkpoints__code,1,0.02637102332508394,0.024448670517860368
SmolLM2-1.7B-intermediate-checkpoints__code,2,0.02507835977461772,0.024720429485266433
SmolLM2-1.7B-intermediate-checkpoints__code,3,0.033049778029852116,0.032588202384655644
SmolLM2-1.7B-intermediate-checkpoints__code,4,0.14154306400186412,0.1317831104605771
SmolLM2-1.7B-intermediate-checkpoints__code,5,0.010911289140604628,0.010842512985365352
SmolLM2-1.7B-intermediate-checkpoints__code,6,0.05164706739590804,0.04901540613177043
SmolLM2-1.7B-intermediate-checkpoints__code,7,0.010097348869398387,0.008195134800107844
SmolLM2-1.7B-intermediate-checkpoints__code,8,0.012439338264028946,0.01185488001294524
SmolLM2-1.7B-intermediate-checkpoints__code,9,0.02168184884190732,0.019533172939340624
SmolLM2-1.7B-intermediate-checkpoints__code,10,0.014710742159777296,0.014295090336579039
SmolLM2-1.7B-intermediate-checkpoints__code,11,0.02546765179486616,0.02294653416810434
SmolLM2-1.7B-intermediate-checkpoints__code,12,0.04915953573300401,0.04498380780724512
SmolLM2-1.7B-intermediate-checkpoints__code,13,0.024556503488918992,0.023720591991491534
SmolLM2-1.7B-intermediate-checkpoints__code,14,0.009659611509188794,0.009649855667136678
SmolLM2-1.7B-intermediate-checkpoints__code,15,0.09697048960788841,0.09203585245196637
SmolLM2-1.7B-intermediate-checkpoints__code,16,0.044733678469399143,0.04205394958402894
SmolLM2-1.7B-intermediate-checkpoints__code,17,0.047682127243964006,0.04542379912804279
SmolLM2-1.7B-intermediate-checkpoints__code,18,0.02299714333082192,0.02088490744270502
SmolLM2-1.7B-intermediate-checkpoints__code,19,0.011549098750349365,0.011484142940300814
SmolLM2-1.7B-intermediate-checkpoints__code,20,0.06668630753774123,0.061776445710071994
SmolLM2-1.7B-intermediate-checkpoints__code,21,0.025689265181918806,0.02183518429052251
SmolLM2-1.7B-intermediate-checkpoints__code,22,0.07379348349276242,0.06527103855622361
SmolLM2-1.7B-intermediate-checkpoints__code,23,0.0678107557245205,0.06102238816079519
SmolLM2-1.7B-intermediate-checkpoints__code,24,0.0921948505369344,0.0850977926278056
SmolLM2-1.7B-intermediate-checkpoints__code,25,0.04868881818373879,0.04448648238908467
SmolLM2-1.7B-intermediate-checkpoints__code,26,0.12265618996268735,0.11546155275012478
SmolLM2-1.7B-intermediate-checkpoints__code,27,0.02770663311653775,0.027084239842062548
SmolLM2-1.7B-intermediate-checkpoints__code,28,0.047401968293973695,0.042693407466099974
SmolLM2-1.7B-intermediate-checkpoints__code,29,0.02433952830704306,0.023897714865646524
SmolLM2-1.7B-intermediate-checkpoints__code,30,0.03167591912291569,0.02962758372762774
SmolLM2-1.7B-intermediate-checkpoints__code,31,0.048107093948200175,0.046129289882338304
SmolLM2-1.7B-intermediate-checkpoints__code,32,0.03287495079947979,0.03245658267848603
SmolLM2-1.7B-intermediate-checkpoints__code,33,0.0701008303248565,0.06624644178394776
SmolLM2-1.7B-intermediate-checkpoints__code,34,0.06976619895883555,0.06312343972170822
SmolLM2-1.7B-intermediate-checkpoints__code,35,0.029878357129324812,0.029713237414029123
SmolLM2-1.7B-intermediate-checkpoints__code,36,0.02607173532389717,0.021900780295601805
SmolLM2-1.7B-intermediate-checkpoints__code,37,0.07211436270092643,0.07015635272802524
SmolLM2-1.7B-intermediate-checkpoints__code,38,0.025575015868105833,0.022150585912836803
SmolLM2-1.7B-intermediate-checkpoints__code,39,0.02880724225789681,0.02772207428521808
SmolLM2-1.7B-intermediate-checkpoints__code,40,0.022132321778096656,0.021431873527180702
SmolLM2-1.7B-intermediate-checkpoints__code,41,0.025445956367767517,0.021671057487913887
SmolLM2-1.7B-intermediate-checkpoints__code,42,0.008140979575780964,0.007606904705719079
SmolLM2-1.7B-intermediate-checkpoints__code,43,0.05053980238598902,0.04672809278434951
SmolLM2-1.7B-intermediate-checkpoints__code,44,0.025916748477580718,0.022198240793225864
SmolLM2-1.7B-intermediate-checkpoints__code,45,0.04683863424056464,0.044085291693632865
SmolLM2-1.7B-intermediate-checkpoints__code,46,0.06744293229782373,0.061527940862873644
SmolLM2-1.7B-intermediate-checkpoints__code,47,0.025605130901410367,0.025241348413347332
SmolLM2-1.7B-intermediate-checkpoints__code,48,0.04792457172477921,0.04350423872544695
SmolLM2-1.7B-intermediate-checkpoints__code,49,0.07112736487311187,0.0665831258148863
SmolLM2-1.7B-intermediate-checkpoints__code,50,0.05437313193009343,0.05156010724814915
SmolLM2-1.7B-intermediate-checkpoints__code,51,0.07021287338404668,0.06669757104521858
SmolLM2-1.7B-intermediate-checkpoints__code,52,0.03276053836233439,0.031093267032170354
SmolLM2-1.7B-intermediate-checkpoints__code,53,0.026511246621658772,0.026386899441253157
SmolLM2-1.7B-intermediate-checkpoints__code,54,0.07250732488806107,0.0681274859767979
SmolLM2-1.7B-intermediate-checkpoints__code,55,0.020508360507549034,0.019777726315881775
SmolLM2-1.7B-intermediate-checkpoints__code,56,0.0945609341582348,0.08802520298755868
SmolLM2-1.7B-intermediate-checkpoints__code,57,0.04761572638631892,0.04372115850577135
SmolLM2-1.7B-intermediate-checkpoints__code,58,0.09364915669500297,0.08623592847645478
SmolLM2-1.7B-intermediate-checkpoints__code,59,0.05122714696183867,0.04839098865156646
SmolLM2-1.7B-intermediate-checkpoints__code,60,0.04530664909108126,0.038285275206702926
SmolLM2-1.7B-intermediate-checkpoints__code,61,0.06711412279716895,0.06277762238858606
SmolLM2-1.7B-intermediate-checkpoints__code,62,0.030373770094417437,0.027732033804109286
SmolLM2-1.7B-intermediate-checkpoints__code,63,0.07241609837364628,0.06812340388684794
SmolLM2-1.7B-intermediate-checkpoints__code,64,0.022596175955089955,0.020242256015721605
SmolLM2-1.7B-intermediate-checkpoints__code,65,0.02623723127949278,0.024198413806547747
SmolLM2-1.7B-intermediate-checkpoints__code,66,0.029910151309062587,0.02973248677856623
SmolLM2-1.7B-intermediate-checkpoints__code,67,0.027361750278147506,0.02695929440708028
SmolLM2-1.7B-intermediate-checkpoints__code,68,0.024265184218425905,0.02348694355389806
SmolLM2-1.7B-intermediate-checkpoints__code,69,0.011610842271306517,0.01098238143225558
SmolLM2-1.7B-intermediate-checkpoints__code,70,0.07207029735161988,0.06875644781724538
SmolLM2-1.7B-intermediate-checkpoints__code,71,0.006720107920093399,0.00649197725408666
SmolLM2-1.7B-intermediate-checkpoints__code,72,0.050992177062611985,0.048520185938013605
SmolLM2-1.7B-intermediate-checkpoints__code,73,0.006817515034151449,0.006773958596185571
SmolLM2-1.7B-intermediate-checkpoints__code,74,0.07924133165250942,0.07353199360755477
SmolLM2-1.7B-intermediate-checkpoints__code,75,0.02375268137192886,0.022451636650033076
SmolLM2-1.7B-intermediate-checkpoints__code,76,0.051405605437191686,0.04775028201137583
SmolLM2-1.7B-intermediate-checkpoints__code,77,0.02853096829135476,0.028111750695525684
SmolLM2-1.7B-intermediate-checkpoints__code,78,0.0074114727334402535,0.0061185818864116755
SmolLM2-1.7B-intermediate-checkpoints__code,79,0.048443746966694116,0.045010029727096314
SmolLM2-1.7B-intermediate-checkpoints__code,80,0.00981002288351016,0.009804288133720541
SmolLM2-1.7B-intermediate-checkpoints__code,81,0.06771111550551759,0.06253583488140248
SmolLM2-1.7B-intermediate-checkpoints__code,82,0.05398219742573295,0.051641501719877775
SmolLM2-1.7B-intermediate-checkpoints__code,83,0.05076455387921335,0.04713879530084963
SmolLM2-1.7B-intermediate-checkpoints__code,84,0.04754076822309795,0.045871237514974274
SmolLM2-1.7B-intermediate-checkpoints__code,85,0.07180450262789036,0.06700740617634336
SmolLM2-1.7B-intermediate-checkpoints__code,86,0.11855821586877784,0.10785720549558497
SmolLM2-1.7B-intermediate-checkpoints__code,87,0.09624092764884996,0.09009001916980998
SmolLM2-1.7B-intermediate-checkpoints__code,88,0.007062429892546065,0.005844077039303554
SmolLM2-1.7B-intermediate-checkpoints__code,89,0.025228994175794335,0.024052248398237837
SmolLM2-1.7B-intermediate-checkpoints__code,90,0.025357469530341903,0.02432518808811452
SmolLM2-1.7B-intermediate-checkpoints__code,91,0.0257313955485045,0.023886221829403868
SmolLM2-1.7B-intermediate-checkpoints__code,92,0.02902563068623412,0.028390890985600995
SmolLM2-1.7B-intermediate-checkpoints__code,93,0.047685628915550116,0.04199581490053877
SmolLM2-1.7B-intermediate-checkpoints__code,94,0.04522701218538188,0.04322813376934343
SmolLM2-1.7B-intermediate-checkpoints__code,95,0.07136623077420477,0.06742843102887074
SmolLM2-1.7B-intermediate-checkpoints__code,96,0.05004331893570994,0.04897222560627681
SmolLM2-1.7B-intermediate-checkpoints__code,97,0.02532317172696742,0.024374731177423368
SmolLM2-1.7B-intermediate-checkpoints__code,98,0.013198493364674718,0.012926978833769356
SmolLM2-1.7B-intermediate-checkpoints__code,99,0.01604275682336367,0.01602614148857518
SmolLM2-1.7B-intermediate-checkpoints__code,100,0.09183639352369674,0.08401357807263554
SmolLM2-1.7B-intermediate-checkpoints__code,101,0.09110805945256271,0.08395245430878848
SmolLM2-1.7B-intermediate-checkpoints__code,102,0.09264106380867433,0.08607781765302622
SmolLM2-1.7B-intermediate-checkpoints__code,103,0.025019049959117797,0.022747437579041463
SmolLM2-1.7B-intermediate-checkpoints__code,104,0.04607194685524645,0.04434159378512122
SmolLM2-1.7B-intermediate-checkpoints__code,105,0.09290710874657818,0.08819320619477808
SmolLM2-1.7B-intermediate-checkpoints__code,106,0.028246385179030768,0.027476488671346465
SmolLM2-1.7B-intermediate-checkpoints__code,107,0.02356702163950199,0.020806497571792783
SmolLM2-1.7B-intermediate-checkpoints__code,108,0.04615773230707643,0.04263062600462379
SmolLM2-1.7B-intermediate-checkpoints__code,109,0.022318981942382795,0.017925564786303895
SmolLM2-1.7B-intermediate-checkpoints__code,110,0.07422348008289478,0.06944574472210137
SmolLM2-1.7B-intermediate-checkpoints__code,111,0.07309816642315135,0.06684016713950092
SmolLM2-1.7B-intermediate-checkpoints__code,112,0.02220030966178929,0.022112476071380564
SmolLM2-1.7B-intermediate-checkpoints__code,113,0.07270957525946516,0.06837130502560912
SmolLM2-1.7B-intermediate-checkpoints__code,114,0.046640777819708955,0.04582212579491407
SmolLM2-1.7B-intermediate-checkpoints__code,115,0.04651438915684893,0.04454373442357719
SmolLM2-1.7B-intermediate-checkpoints__code,116,0.02462144924188945,0.02346493450650116
SmolLM2-1.7B-intermediate-checkpoints__code,117,0.05214330643268294,0.04979036378960297
SmolLM2-1.7B-intermediate-checkpoints__code,118,0.02618921270103881,0.02431617813949072
SmolLM2-1.7B-intermediate-checkpoints__code,119,0.11907723605658954,0.1100276883520683
SmolLM2-1.7B-intermediate-checkpoints__code,120,0.023217259257286023,0.022965023589728222
SmolLM2-1.7B-intermediate-checkpoints__code,121,0.07091468616607344,0.06595222812124552
SmolLM2-1.7B-intermediate-checkpoints__code,122,0.01146127728958519,0.011377773204080944
SmolLM2-1.7B-intermediate-checkpoints__code,123,0.01491680807220234,0.014912097652886506
SmolLM2-1.7B-intermediate-checkpoints__code,124,0.025100543503911305,0.02428851931121353
SmolLM2-1.7B-intermediate-checkpoints__code,125,0.014334569697143047,0.014021604570914226
SmolLM2-1.7B-intermediate-checkpoints__code,126,0.025764817602257864,0.02383427536691142
SmolLM2-1.7B-intermediate-checkpoints__code,127,0.023619827773991534,0.018629546354260566
SmolLM2-1.7B-intermediate-checkpoints__code,128,0.007097503396540924,0.007094184902858062
SmolLM2-1.7B-intermediate-checkpoints__code,129,0.11893837059575725,0.10966341644996817
SmolLM2-1.7B-intermediate-checkpoints__code,130,0.07247330562755128,0.06824086119929854
SmolLM2-1.7B-intermediate-checkpoints__code,131,0.0262514240171608,0.024718823476334025
SmolLM2-1.7B-intermediate-checkpoints__code,132,0.01285604371414505,0.012515466247214158
SmolLM2-1.7B-intermediate-checkpoints__code,133,0.05057655436126829,0.04905049133097454
SmolLM2-1.7B-intermediate-checkpoints__code,134,0.05036796692531131,0.04863995473614618
SmolLM2-1.7B-intermediate-checkpoints__code,135,0.04942722220206992,0.046120332624301645
SmolLM2-1.7B-intermediate-checkpoints__code,136,0.04882808115879064,0.04684607083377724
SmolLM2-1.7B-intermediate-checkpoints__code,137,0.026362254904783333,0.026246656884541312
SmolLM2-1.7B-intermediate-checkpoints__code,138,0.02526257247647612,0.02524765430058163
SmolLM2-1.7B-intermediate-checkpoints__code,139,0.09280350422284381,0.0877098665628252
SmolLM2-1.7B-intermediate-checkpoints__code,140,0.04797751843615906,0.04313217789925459
SmolLM2-1.7B-intermediate-checkpoints__code,141,0.026026372560701873,0.025671858493021445
SmolLM2-1.7B-intermediate-checkpoints__code,142,0.007831657033000148,0.007114045290034085
SmolLM2-1.7B-intermediate-checkpoints__code,143,0.049939863730414334,0.04497821372292993
SmolLM2-1.7B-intermediate-checkpoints__code,144,0.008489049153320835,0.008485174021455372
SmolLM2-1.7B-intermediate-checkpoints__code,145,0.012172842045326671,0.011882311938156939
SmolLM2-1.7B-intermediate-checkpoints__code,146,0.02362870791978645,0.02357725061313491
SmolLM2-1.7B-intermediate-checkpoints__code,147,0.006324280421173933,0.006277302499290541
SmolLM2-1.7B-intermediate-checkpoints__code,148,0.010849510667750072,0.00778577593244202
SmolLM2-1.7B-intermediate-checkpoints__code,149,0.03133072792150544,0.029204969907103546
SmolLM2-1.7B-intermediate-checkpoints__code,150,0.09171421579773163,0.08421601992294316
SmolLM2-1.7B-intermediate-checkpoints__code,151,0.09521508684346576,0.0884083723445639
SmolLM2-1.7B-intermediate-checkpoints__code,152,0.023444440494062035,0.02259490989520931
SmolLM2-1.7B-intermediate-checkpoints__code,153,0.02090185949587863,0.019556223512001158
SmolLM2-1.7B-intermediate-checkpoints__code,154,0.04822353852145587,0.046589047975186114
SmolLM2-1.7B-intermediate-checkpoints__code,155,0.025960818577037394,0.025876454166778706
SmolLM2-1.7B-intermediate-checkpoints__code,156,0.030787616773626333,0.03000784159729144
SmolLM2-1.7B-intermediate-checkpoints__code,157,0.09805710029329488,0.09084433144594467
SmolLM2-1.7B-intermediate-checkpoints__code,158,0.04527772361504863,0.04401132915060771
SmolLM2-1.7B-intermediate-checkpoints__code,159,0.04982837545093071,0.04780749665875322
SmolLM2-1.7B-intermediate-checkpoints__code,160,0.051590915874705066,0.04997684272165421
SmolLM2-1.7B-intermediate-checkpoints__code,161,0.026758629309698304,0.025398012545354048
SmolLM2-1.7B-intermediate-checkpoints__code,162,0.009771541768188995,0.009747114445883324
SmolLM2-1.7B-intermediate-checkpoints__code,163,0.07301313176254551,0.06861549143497117
SmolLM2-1.7B-intermediate-checkpoints__code,164,0.014074758012463036,0.011823977998956212
SmolLM2-1.7B-intermediate-checkpoints__code,165,0.07288695037662418,0.06931743795138212
SmolLM2-1.7B-intermediate-checkpoints__code,166,0.04551341037457133,0.04166007595522189
SmolLM2-1.7B-intermediate-checkpoints__code,167,0.0475096884917035,0.04498219844359867
SmolLM2-1.7B-intermediate-checkpoints__code,168,0.025107194800568975,0.022897954962935143
SmolLM2-1.7B-intermediate-checkpoints__code,169,0.022575703592550293,0.01718646462832301
SmolLM2-1.7B-intermediate-checkpoints__code,170,0.04608328265629919,0.04341710998586692
SmolLM2-1.7B-intermediate-checkpoints__code,171,0.04965778553806798,0.0477667565242221
SmolLM2-1.7B-intermediate-checkpoints__code,172,0.07331385470266968,0.0685478401373227
SmolLM2-1.7B-intermediate-checkpoints__code,173,0.008335860668680067,0.008256951826615013
SmolLM2-1.7B-intermediate-checkpoints__code,174,0.022931891440807064,0.022558154622121573
SmolLM2-1.7B-intermediate-checkpoints__code,175,0.024053235484100943,0.022848616655674763
SmolLM2-1.7B-intermediate-checkpoints__code,176,0.04558221631305806,0.04236986713262897
SmolLM2-1.7B-intermediate-checkpoints__code,177,0.04790759497047863,0.044612718517504424
SmolLM2-1.7B-intermediate-checkpoints__code,178,0.07000793568624701,0.06524897448718936
SmolLM2-1.7B-intermediate-checkpoints__code,179,0.023858252162526523,0.02155876716854477
SmolLM2-1.7B-intermediate-checkpoints__code,180,0.09212381911184436,0.08515184163416152
SmolLM2-1.7B-intermediate-checkpoints__code,181,0.010492428218993492,0.008567841927384277
SmolLM2-1.7B-intermediate-checkpoints__code,182,0.0734973444919161,0.06664278509324939
SmolLM2-1.7B-intermediate-checkpoints__code,183,0.09093477547783194,0.08481760605347831
SmolLM2-1.7B-intermediate-checkpoints__code,184,0.046267053892748856,0.043376019428915225
SmolLM2-1.7B-intermediate-checkpoints__code,185,0.022776403956629474,0.02209144094703393
SmolLM2-1.7B-intermediate-checkpoints__code,186,0.048619477403925575,0.04577907049824969
SmolLM2-1.7B-intermediate-checkpoints__code,187,0.008876613270900401,0.007508360206240318
SmolLM2-1.7B-intermediate-checkpoints__code,188,0.00934558024173533,0.00933639256846243
SmolLM2-1.7B-intermediate-checkpoints__code,189,0.0680412558979103,0.06223564650679207
SmolLM2-1.7B-intermediate-checkpoints__code,190,0.04720474980692239,0.04370601321662848
SmolLM2-1.7B-intermediate-checkpoints__code,191,0.053825728570684,0.052637943233347056
SmolLM2-1.7B-intermediate-checkpoints__code,192,0.046819709225103326,0.04457509652354044
SmolLM2-1.7B-intermediate-checkpoints__code,193,0.02631625411048032,0.025277920678684195
SmolLM2-1.7B-intermediate-checkpoints__code,194,0.04589504434633299,0.04236253137278793
SmolLM2-1.7B-intermediate-checkpoints__code,195,0.02615584188090986,0.024949445578187335
SmolLM2-1.7B-intermediate-checkpoints__code,196,0.11831352168984895,0.10955861945352276
SmolLM2-1.7B-intermediate-checkpoints__code,197,0.0311560111107722,0.029546635125058392
SmolLM2-1.7B-intermediate-checkpoints__code,198,0.11789714954479122,0.10917331895188732
SmolLM2-1.7B-intermediate-checkpoints__code,199,0.04376290776048488,0.04261375966680393
SmolLM2-1.7B-intermediate-checkpoints__code,200,0.025509644666951475,0.025028304513777896
SmolLM2-1.7B-intermediate-checkpoints__code,201,0.02413018442459068,0.022390488333998322
SmolLM2-1.7B-intermediate-checkpoints__code,202,0.024281058689159193,0.022823502495389978
SmolLM2-1.7B-intermediate-checkpoints__code,203,0.012459628311313087,0.011363687739914374
SmolLM2-1.7B-intermediate-checkpoints__code,204,0.04404346803610668,0.04282730599436819
SmolLM2-1.7B-intermediate-checkpoints__code,205,0.023714618610232253,0.018764844911269046
SmolLM2-1.7B-intermediate-checkpoints__code,206,0.0225673576759647,0.01967810394469836
SmolLM2-1.7B-intermediate-checkpoints__code,207,0.02905644244907731,0.029052584392697266
SmolLM2-1.7B-intermediate-checkpoints__code,208,0.00815936542176066,0.007691750878986443
SmolLM2-1.7B-intermediate-checkpoints__code,209,0.06584516231619014,0.06071974947551578
SmolLM2-1.7B-intermediate-checkpoints__code,210,0.03052183590352688,0.030379952309491386
SmolLM2-1.7B-intermediate-checkpoints__code,211,0.007413783042951929,0.0073851420945182525
SmolLM2-1.7B-intermediate-checkpoints__code,212,0.0681733291313378,0.06326862545495271
SmolLM2-1.7B-intermediate-checkpoints__code,213,0.02101930782617442,0.019825146181507505
SmolLM2-1.7B-intermediate-checkpoints__code,214,0.08812537334891482,0.08292333595472891
SmolLM2-1.7B-intermediate-checkpoints__code,215,0.07157607244301825,0.06422033119192656
SmolLM2-1.7B-intermediate-checkpoints__code,216,0.025625522079092813,0.02250711173544972
SmolLM2-1.7B-intermediate-checkpoints__code,217,0.02326349873174644,0.02144535351350625
SmolLM2-1.7B-intermediate-checkpoints__code,218,0.07394452438498973,0.06880459287510994
SmolLM2-1.7B-intermediate-checkpoints__code,219,0.013044486092761277,0.012946234089723988
SmolLM2-1.7B-intermediate-checkpoints__code,220,0.011281307151278674,0.0076128120882925565
SmolLM2-1.7B-intermediate-checkpoints__code,221,0.027057756362408526,0.024145188540975398
SmolLM2-1.7B-intermediate-checkpoints__code,222,0.09551278574555687,0.08922164624255718
SmolLM2-1.7B-intermediate-checkpoints__code,223,0.04952232564686934,0.04816815134406691
SmolLM2-1.7B-intermediate-checkpoints__code,224,0.022909663461131897,0.021627739249466014
SmolLM2-1.7B-intermediate-checkpoints__code,225,0.045728693748609196,0.04161328041553099
SmolLM2-1.7B-intermediate-checkpoints__code,226,0.07116064379126241,0.06630162275033999
SmolLM2-1.7B-intermediate-checkpoints__code,227,0.026088808078649574,0.025278598156687464
SmolLM2-1.7B-intermediate-checkpoints__code,228,0.024311191626484773,0.023068108267989895
SmolLM2-1.7B-intermediate-checkpoints__code,229,0.04875595290475738,0.045283216235904984
SmolLM2-1.7B-intermediate-checkpoints__code,230,0.14092988333526715,0.13189920678031322
SmolLM2-1.7B-intermediate-checkpoints__code,231,0.045015321561944904,0.041314614891043294
SmolLM2-1.7B-intermediate-checkpoints__code,232,0.026286465155775558,0.026199970331576176
SmolLM2-1.7B-intermediate-checkpoints__code,233,0.03325279601912825,0.02985733773817856
SmolLM2-1.7B-intermediate-checkpoints__code,234,0.06694786543650817,0.060425399185097206
SmolLM2-1.7B-intermediate-checkpoints__code,235,0.04478437492645718,0.04326116939337369
SmolLM2-1.7B-intermediate-checkpoints__code,236,0.010172121598651922,0.009553969736419884
SmolLM2-1.7B-intermediate-checkpoints__code,237,0.022942530828079618,0.022583245026290714
SmolLM2-1.7B-intermediate-checkpoints__code,238,0.026118166782083844,0.02061309088585982
SmolLM2-1.7B-intermediate-checkpoints__code,239,0.054019222827824336,0.04995478639002385
SmolLM2-1.7B-intermediate-checkpoints__code,240,0.010218733831034684,0.008186510203256734
SmolLM2-1.7B-intermediate-checkpoints__code,241,0.04731780525676677,0.042936083142732284
SmolLM2-1.7B-intermediate-checkpoints__code,242,0.09727993747915806,0.09096976544903078
SmolLM2-1.7B-intermediate-checkpoints__code,243,0.049444716265230726,0.04514699341622856
SmolLM2-1.7B-intermediate-checkpoints__code,244,0.0452250241994093,0.04113166846295032
SmolLM2-1.7B-intermediate-checkpoints__code,245,0.0482326821663822,0.04373409595959886
SmolLM2-1.7B-intermediate-checkpoints__code,246,0.07346961131488881,0.06880352089961676
SmolLM2-1.7B-intermediate-checkpoints__code,247,0.1162479433350301,0.10874200284333166
SmolLM2-1.7B-intermediate-checkpoints__code,248,0.06918434214644748,0.06175440304690453
SmolLM2-1.7B-intermediate-checkpoints__code,249,0.066636853985631,0.06210762897313253
SmolLM2-1.7B-intermediate-checkpoints__code,250,0.018020588910707874,0.01799464140282742
SmolLM2-1.7B-intermediate-checkpoints__code,251,0.01185785090375701,0.011857703197490067
SmolLM2-1.7B-intermediate-checkpoints__code,252,0.0463400072480058,0.04259547036541461
SmolLM2-1.7B-intermediate-checkpoints__code,253,0.06707124065267238,0.06405531878002799
SmolLM2-1.7B-intermediate-checkpoints__code,254,0.04879501367507099,0.0461517492138122
SmolLM2-1.7B-intermediate-checkpoints__code,255,0.02201633832722746,0.01902072283121302
SmolLM2-1.7B-intermediate-checkpoints__code,256,0.023768537876863758,0.01864826694502052
SmolLM2-1.7B-intermediate-checkpoints__code,257,0.00784094498977208,0.007429856517367783
SmolLM2-1.7B-intermediate-checkpoints__code,258,0.11634535366504518,0.10769048313223581
SmolLM2-1.7B-intermediate-checkpoints__code,259,0.005969047607693228,0.005958474943152554
SmolLM2-1.7B-intermediate-checkpoints__code,260,0.02883769350413809,0.027190123370078933
SmolLM2-1.7B-intermediate-checkpoints__code,261,0.07349297546321361,0.07068996855646273
SmolLM2-1.7B-intermediate-checkpoints__code,262,0.07100307822156449,0.0674515536638641
SmolLM2-1.7B-intermediate-checkpoints__code,263,0.025418516284313776,0.019909298533701783
SmolLM2-1.7B-intermediate-checkpoints__code,264,0.026345196844342438,0.023024586953976328
SmolLM2-1.7B-intermediate-checkpoints__code,265,0.04685883077257242,0.04460350033350048
SmolLM2-1.7B-intermediate-checkpoints__code,266,0.06839578480620702,0.06270932121214791
SmolLM2-1.7B-intermediate-checkpoints__code,267,0.04989946835860671,0.045985078813025985
SmolLM2-1.7B-intermediate-checkpoints__code,268,0.02476881275466182,0.021154887393491112
SmolLM2-1.7B-intermediate-checkpoints__code,269,0.024922349002586976,0.019588707047851706
SmolLM2-1.7B-intermediate-checkpoints__code,270,0.073180411131601,0.06705154234274592
SmolLM2-1.7B-intermediate-checkpoints__code,271,0.007334824292867011,0.005715728164694765
SmolLM2-1.7B-intermediate-checkpoints__code,272,0.07343224819736328,0.0706659943577909
SmolLM2-1.7B-intermediate-checkpoints__code,273,0.04468014572509015,0.04250515574526366
SmolLM2-1.7B-intermediate-checkpoints__code,274,0.04312390681561048,0.03975481000084519
SmolLM2-1.7B-intermediate-checkpoints__code,275,0.07338494872503883,0.06797284698916392
SmolLM2-1.7B-intermediate-checkpoints__code,276,0.029224813756107318,0.02850834113635569
SmolLM2-1.7B-intermediate-checkpoints__code,277,0.06984274341080103,0.06539611911260017
SmolLM2-1.7B-intermediate-checkpoints__code,278,0.07161171367069598,0.0669218556837438
SmolLM2-1.7B-intermediate-checkpoints__code,279,0.013114861984835299,0.013112354004074248
SmolLM2-1.7B-intermediate-checkpoints__code,280,0.025016311821271724,0.022789344836632936
SmolLM2-1.7B-intermediate-checkpoints__code,281,0.029126347963085535,0.022935455421638835
SmolLM2-1.7B-intermediate-checkpoints__code,282,0.12073495816074062,0.11409186831485851
SmolLM2-1.7B-intermediate-checkpoints__code,283,0.09358156245361393,0.08488412973475815
SmolLM2-1.7B-intermediate-checkpoints__code,284,0.04896537423513956,0.04631155070399917
SmolLM2-1.7B-intermediate-checkpoints__code,285,0.09197884545367477,0.08690548807931911
SmolLM2-1.7B-intermediate-checkpoints__code,286,0.04574835085278303,0.04376128017921178
SmolLM2-1.7B-intermediate-checkpoints__code,287,0.14192723416303418,0.13358541653447384
SmolLM2-1.7B-intermediate-checkpoints__code,288,0.023171851355899265,0.019777677117153735
SmolLM2-1.7B-intermediate-checkpoints__code,289,0.006219152841220815,0.005805856901326721
SmolLM2-1.7B-intermediate-checkpoints__code,290,0.027671378998465772,0.027142170196072107
SmolLM2-1.7B-intermediate-checkpoints__code,291,0.024998677879163805,0.02297866281573753
SmolLM2-1.7B-intermediate-checkpoints__code,292,0.00808557119538631,0.0065542102027009155
SmolLM2-1.7B-intermediate-checkpoints__code,293,0.116308475450508,0.10981707343618038
SmolLM2-1.7B-intermediate-checkpoints__code,294,0.07255844188407805,0.06990780543877907
SmolLM2-1.7B-intermediate-checkpoints__code,295,0.04639494689616986,0.04200989518995591
SmolLM2-1.7B-intermediate-checkpoints__code,296,0.02725231349991424,0.02622890040867542
SmolLM2-1.7B-intermediate-checkpoints__code,297,0.09916600055005126,0.09198466791246239
SmolLM2-1.7B-intermediate-checkpoints__code,298,0.053037590638043294,0.049426596174638106
SmolLM2-1.7B-intermediate-checkpoints__code,299,0.06989881048526392,0.06362560928136693
SmolLM2-1.7B-intermediate-checkpoints__code,300,0.02396568037143291,0.021885758018059587
SmolLM2-1.7B-intermediate-checkpoints__code,301,0.04313691061006101,0.04046188413963946
SmolLM2-1.7B-intermediate-checkpoints__code,302,0.07705973990411959,0.07368055165075581
SmolLM2-1.7B-intermediate-checkpoints__code,303,0.012498739502242671,0.012498723932058595
SmolLM2-1.7B-intermediate-checkpoints__code,304,0.0675741474987156,0.062395712324146896
SmolLM2-1.7B-intermediate-checkpoints__code,305,0.021691917124901417,0.019711393673571016
SmolLM2-1.7B-intermediate-checkpoints__code,306,0.07149449728590183,0.06643516540925758
SmolLM2-1.7B-intermediate-checkpoints__code,307,0.025440739980732104,0.02295453875357056
SmolLM2-1.7B-intermediate-checkpoints__code,308,0.06869041991275864,0.06316634622188078
SmolLM2-1.7B-intermediate-checkpoints__code,309,0.02346050533401074,0.02001951606111201
SmolLM2-1.7B-intermediate-checkpoints__code,310,0.034161472895369534,0.03344818263731368
SmolLM2-1.7B-intermediate-checkpoints__code,311,0.00768040775065784,0.005854224718014305
SmolLM2-1.7B-intermediate-checkpoints__code,312,0.04873100786625657,0.04290691569962853
SmolLM2-1.7B-intermediate-checkpoints__code,313,0.09841665235053117,0.09102309856401793
SmolLM2-1.7B-intermediate-checkpoints__code,314,0.010339935987509772,0.009507762299134491
SmolLM2-1.7B-intermediate-checkpoints__code,315,0.05117756232531345,0.04644959113297681
SmolLM2-1.7B-intermediate-checkpoints__code,316,0.013026421885711197,0.012376224580039712
SmolLM2-1.7B-intermediate-checkpoints__code,317,0.06720681283681328,0.06087026581118936
SmolLM2-1.7B-intermediate-checkpoints__code,318,0.013288043646850843,0.013284293917750049
SmolLM2-1.7B-intermediate-checkpoints__code,319,0.02564706560798515,0.025571073955317904
SmolLM2-1.7B-intermediate-checkpoints__code,320,0.02462405741863662,0.023448781409290315
SmolLM2-1.7B-intermediate-checkpoints__code,321,0.05120106457246789,0.0490931709384681
SmolLM2-1.7B-intermediate-checkpoints__code,322,0.07248110311836978,0.06840969698172304
SmolLM2-1.7B-intermediate-checkpoints__code,323,0.008009493793519234,0.007871636160954553
SmolLM2-1.7B-intermediate-checkpoints__code,324,0.07395616131010561,0.07038381371095487
SmolLM2-1.7B-intermediate-checkpoints__code,325,0.09868283194682166,0.09335053038395234
SmolLM2-1.7B-intermediate-checkpoints__code,326,0.07399528500384721,0.07103655782142969
SmolLM2-1.7B-intermediate-checkpoints__code,327,0.013272569186386425,0.012772105076397462
SmolLM2-1.7B-intermediate-checkpoints__code,328,0.022121486258322394,0.018774798295771056
SmolLM2-1.7B-intermediate-checkpoints__code,329,0.06908265478182182,0.06443251755421421
SmolLM2-1.7B-intermediate-checkpoints__code,330,0.02602505651885484,0.02183240339238069
SmolLM2-1.7B-intermediate-checkpoints__code,331,0.06953372033326503,0.06384692345790853
SmolLM2-1.7B-intermediate-checkpoints__code,332,0.011194826965887236,0.011077322258351618
SmolLM2-1.7B-intermediate-checkpoints__code,333,0.07458978046494608,0.06971787496716614
SmolLM2-1.7B-intermediate-checkpoints__code,334,0.09492344551192998,0.0893388159038624
SmolLM2-1.7B-intermediate-checkpoints__code,335,0.0463113574052214,0.040570829979075115
SmolLM2-1.7B-intermediate-checkpoints__code,336,0.04946289660285188,0.04654064354800708
SmolLM2-1.7B-intermediate-checkpoints__code,337,0.046116530643193876,0.04243670322306769
SmolLM2-1.7B-intermediate-checkpoints__code,338,0.07412853229955703,0.06903323494063913
SmolLM2-1.7B-intermediate-checkpoints__code,339,0.02530524405500768,0.024144632402189385
SmolLM2-1.7B-intermediate-checkpoints__code,340,0.0961149945891354,0.08979093443443775
SmolLM2-1.7B-intermediate-checkpoints__code,341,0.015626095991303563,0.015485530503827834
SmolLM2-1.7B-intermediate-checkpoints__code,342,0.030453306118235657,0.027923356635886735
SmolLM2-1.7B-intermediate-checkpoints__code,343,0.031411112069623416,0.02736135198117414
SmolLM2-1.7B-intermediate-checkpoints__code,344,0.007064854345035109,0.006677140204770272
SmolLM2-1.7B-intermediate-checkpoints__code,345,0.07112832795385057,0.06407779386487293
SmolLM2-1.7B-intermediate-checkpoints__code,346,0.02422810333804323,0.023314838855556748
SmolLM2-1.7B-intermediate-checkpoints__code,347,0.0718095109797916,0.06499175446872733
SmolLM2-1.7B-intermediate-checkpoints__code,348,0.09181578539519726,0.08494864034744586
SmolLM2-1.7B-intermediate-checkpoints__code,349,0.015745645515582104,0.015712190014524192
SmolLM2-1.7B-intermediate-checkpoints__code,350,0.027354395073970555,0.025655676437134955
SmolLM2-1.7B-intermediate-checkpoints__code,351,0.046376764001209006,0.04567637404536371
SmolLM2-1.7B-intermediate-checkpoints__code,352,0.027007392145068695,0.026273320946742344
SmolLM2-1.7B-intermediate-checkpoints__code,353,0.010427758062887664,0.009818668278424031
SmolLM2-1.7B-intermediate-checkpoints__code,354,0.026742464481899503,0.026553164816496676
SmolLM2-1.7B-intermediate-checkpoints__code,355,0.025551233407782602,0.023832372839182086
SmolLM2-1.7B-intermediate-checkpoints__code,356,0.07120298721519469,0.06767487508196993
SmolLM2-1.7B-intermediate-checkpoints__code,357,0.035375018837764116,0.03357297671011048
SmolLM2-1.7B-intermediate-checkpoints__code,358,0.07353514031171716,0.06760867457467024
SmolLM2-1.7B-intermediate-checkpoints__code,359,0.04439743715744769,0.04043790092005564
SmolLM2-1.7B-intermediate-checkpoints__code,360,0.04774798743466128,0.045286856126955016
SmolLM2-1.7B-intermediate-checkpoints__code,361,0.023123021729810705,0.02198607851476085
SmolLM2-1.7B-intermediate-checkpoints__code,362,0.11585367671727625,0.10556779085987363
SmolLM2-1.7B-intermediate-checkpoints__code,363,0.010445397824378247,0.010005693872634544
SmolLM2-1.7B-intermediate-checkpoints__code,364,0.02352520096650281,0.02142942170955918
SmolLM2-1.7B-intermediate-checkpoints__code,365,0.0044589981538440725,0.0033870511192766323
SmolLM2-1.7B-intermediate-checkpoints__code,366,0.010949283800716473,0.006126083501391671
SmolLM2-1.7B-intermediate-checkpoints__code,367,0.008045760164756832,0.006387172353696423
SmolLM2-1.7B-intermediate-checkpoints__code,368,0.025504777038737964,0.02487282478705537
SmolLM2-1.7B-intermediate-checkpoints__code,369,0.07426246294521947,0.07244803588532163
SmolLM2-1.7B-intermediate-checkpoints__code,370,0.11933367528034597,0.11032958107872363
SmolLM2-1.7B-intermediate-checkpoints__code,371,0.04551162304301319,0.042963998765420466
SmolLM2-1.7B-intermediate-checkpoints__code,372,0.010233387354247543,0.010122949682919066
SmolLM2-1.7B-intermediate-checkpoints__code,373,0.055742661563490295,0.052553485553293394
SmolLM2-1.7B-intermediate-checkpoints__code,374,0.028356515033392506,0.02754210937893062
SmolLM2-1.7B-intermediate-checkpoints__code,375,0.04683781157281123,0.04159934189289743
SmolLM2-1.7B-intermediate-checkpoints__code,376,0.04617831935351557,0.04482751300259868
SmolLM2-1.7B-intermediate-checkpoints__code,377,0.02358935618105816,0.021307941582687968
SmolLM2-1.7B-intermediate-checkpoints__code,378,0.054063271396701064,0.051987831404413876
SmolLM2-1.7B-intermediate-checkpoints__code,379,0.019222357470549477,0.019199980483161797
SmolLM2-1.7B-intermediate-checkpoints__code,380,0.07332325614205802,0.06515245079257023
SmolLM2-1.7B-intermediate-checkpoints__code,381,0.11840163947631464,0.11117937987493562
SmolLM2-1.7B-intermediate-checkpoints__code,382,0.05461064562707991,0.052528880511991845
SmolLM2-1.7B-intermediate-checkpoints__code,383,0.02752617841599808,0.02684264984198108
SmolLM2-1.7B-intermediate-checkpoints__code,384,0.02529898329155234,0.02464814233604944
SmolLM2-1.7B-intermediate-checkpoints__code,385,0.07505663650284541,0.07208451004671658
SmolLM2-1.7B-intermediate-checkpoints__code,386,0.09727760487971479,0.09154260646677849
SmolLM2-1.7B-intermediate-checkpoints__code,387,0.07661084872400287,0.07211289734823834
SmolLM2-1.7B-intermediate-checkpoints__code,388,0.02610324553407377,0.022199941487419123
SmolLM2-1.7B-intermediate-checkpoints__code,389,0.04488702679882757,0.04313195681617857
SmolLM2-1.7B-intermediate-checkpoints__code,390,0.022934691758084186,0.021393202018490626
SmolLM2-1.7B-intermediate-checkpoints__code,391,0.09424914579938996,0.08667818166535748
SmolLM2-1.7B-intermediate-checkpoints__code,392,0.011219276521553764,0.010386563307320018
SmolLM2-1.7B-intermediate-checkpoints__code,393,0.045952379437328716,0.044310848175238185
SmolLM2-1.7B-intermediate-checkpoints__code,394,0.07173787023319333,0.06664213973490296
SmolLM2-1.7B-intermediate-checkpoints__code,395,0.0248232017670639,0.02284680240778008
SmolLM2-1.7B-intermediate-checkpoints__code,396,0.0450808040957587,0.042868754539915344
SmolLM2-1.7B-intermediate-checkpoints__code,397,0.047420209511127895,0.04509137053253747
SmolLM2-1.7B-intermediate-checkpoints__code,398,0.05000035278332861,0.04548043606500234
SmolLM2-1.7B-intermediate-checkpoints__code,399,0.008416110863570015,0.0067907441345220676
SmolLM2-1.7B-intermediate-checkpoints__code,400,0.023256872422513505,0.01997223613745754
SmolLM2-1.7B-intermediate-checkpoints__code,401,0.012609235283275998,0.012427912512513184
SmolLM2-1.7B-intermediate-checkpoints__code,402,0.012828372975333588,0.012715680015691243
SmolLM2-1.7B-intermediate-checkpoints__code,403,0.09252554781341109,0.08771863690110185
SmolLM2-1.7B-intermediate-checkpoints__code,404,0.006546485733072203,0.006512030619507226
SmolLM2-1.7B-intermediate-checkpoints__code,405,0.0712020852741112,0.06599339573163993
SmolLM2-1.7B-intermediate-checkpoints__code,406,0.0472916489949944,0.0441281782374328
SmolLM2-1.7B-intermediate-checkpoints__code,407,0.05229498504250229,0.04872954622128064
SmolLM2-1.7B-intermediate-checkpoints__code,408,0.07112128512495117,0.06536297189965935
SmolLM2-1.7B-intermediate-checkpoints__code,409,0.0717772486861329,0.067719162467515
SmolLM2-1.7B-intermediate-checkpoints__code,410,0.11362299813769794,0.10701811421932042
SmolLM2-1.7B-intermediate-checkpoints__code,411,0.04677057819448906,0.04608303350137708
SmolLM2-1.7B-intermediate-checkpoints__code,412,0.04824395398361071,0.04510998094945202
SmolLM2-1.7B-intermediate-checkpoints__code,413,0.025193161980876122,0.024777540298818856
SmolLM2-1.7B-intermediate-checkpoints__code,414,0.03212538626926468,0.030913708405453592
SmolLM2-1.7B-intermediate-checkpoints__code,415,0.02595817977964012,0.024697896459300803
SmolLM2-1.7B-intermediate-checkpoints__code,416,0.047277071237081386,0.04431422978729913
SmolLM2-1.7B-intermediate-checkpoints__code,417,0.09466094182602384,0.08840016576169654
SmolLM2-1.7B-intermediate-checkpoints__code,418,0.0445229117018686,0.04166145397188486
SmolLM2-1.7B-intermediate-checkpoints__code,419,0.04810193187039556,0.04675473497661731
SmolLM2-1.7B-intermediate-checkpoints__code,420,0.048909645403284505,0.047309237567826186
SmolLM2-1.7B-intermediate-checkpoints__code,421,0.005132150108302272,0.0045737876624909225
SmolLM2-1.7B-intermediate-checkpoints__code,422,0.06717960557316077,0.062268777070249595
SmolLM2-1.7B-intermediate-checkpoints__code,423,0.0684542879154549,0.06296854943093542
SmolLM2-1.7B-intermediate-checkpoints__code,424,0.045723263154299344,0.04353120437315132
SmolLM2-1.7B-intermediate-checkpoints__code,425,0.02721930229271801,0.02646762244947373
SmolLM2-1.7B-intermediate-checkpoints__code,426,0.01292479576543388,0.012896925480321763
SmolLM2-1.7B-intermediate-checkpoints__code,427,0.008251717864374881,0.007823427745052606
SmolLM2-1.7B-intermediate-checkpoints__code,428,0.02419114260005128,0.022062104506133138
SmolLM2-1.7B-intermediate-checkpoints__code,429,0.050223852762473764,0.04596431207060873
SmolLM2-1.7B-intermediate-checkpoints__code,430,0.09049453145779268,0.08430702606393785
SmolLM2-1.7B-intermediate-checkpoints__code,431,0.02482682346471027,0.023623691624263483
SmolLM2-1.7B-intermediate-checkpoints__code,432,0.029970924453264672,0.028065718982331105
SmolLM2-1.7B-intermediate-checkpoints__code,433,0.023725448357623764,0.02103750218995173
SmolLM2-1.7B-intermediate-checkpoints__code,434,0.0465096946806202,0.043917828986572614
SmolLM2-1.7B-intermediate-checkpoints__code,435,0.02238716792414722,0.019826471323904638
SmolLM2-1.7B-intermediate-checkpoints__code,436,0.022392330862097413,0.02092582969685044
SmolLM2-1.7B-intermediate-checkpoints__code,437,0.009104713722064707,0.008712466097262443
SmolLM2-1.7B-intermediate-checkpoints__code,438,0.06872319684801904,0.06321882251710424
SmolLM2-1.7B-intermediate-checkpoints__code,439,0.013856792933526771,0.013721249524483184
SmolLM2-1.7B-intermediate-checkpoints__code,440,0.07180563549996283,0.06724833524467401
SmolLM2-1.7B-intermediate-checkpoints__code,441,0.02206140764425679,0.020946455949025247
SmolLM2-1.7B-intermediate-checkpoints__code,442,0.07650011720345667,0.07275757591780334
SmolLM2-1.7B-intermediate-checkpoints__code,443,0.02316723174984299,0.023043917387598853
SmolLM2-1.7B-intermediate-checkpoints__code,444,0.024539237011321654,0.021284785726185005
SmolLM2-1.7B-intermediate-checkpoints__code,445,0.00809086453225141,0.008082176824689386
SmolLM2-1.7B-intermediate-checkpoints__code,446,0.006612209269337044,0.0054334478092552445
SmolLM2-1.7B-intermediate-checkpoints__code,447,0.02743659831472067,0.026930050556183416
SmolLM2-1.7B-intermediate-checkpoints__code,448,0.049191487843528336,0.04706013742457323
SmolLM2-1.7B-intermediate-checkpoints__code,449,0.05013776609859191,0.04873474963736454
SmolLM2-1.7B-intermediate-checkpoints__code,450,0.07151844681693771,0.06643738284122548
SmolLM2-1.7B-intermediate-checkpoints__code,451,0.07000304308000499,0.06574964705436562
SmolLM2-1.7B-intermediate-checkpoints__code,452,0.022818658855773832,0.022225523844396654
SmolLM2-1.7B-intermediate-checkpoints__code,453,0.04461676205112213,0.040114657288377174
SmolLM2-1.7B-intermediate-checkpoints__code,454,0.0055690409050196165,0.00462822357114639
SmolLM2-1.7B-intermediate-checkpoints__code,455,0.07485323502155627,0.06887338782391379
SmolLM2-1.7B-intermediate-checkpoints__code,456,0.0480544681930536,0.04553065152676225
SmolLM2-1.7B-intermediate-checkpoints__code,457,0.04633150656268655,0.04250114025858731
SmolLM2-1.7B-intermediate-checkpoints__code,458,0.006554982149020382,0.006390340291954119
SmolLM2-1.7B-intermediate-checkpoints__code,459,0.07143728531209485,0.06564757812448148
SmolLM2-1.7B-intermediate-checkpoints__code,460,0.016526249160063667,0.016273303354743977
SmolLM2-1.7B-intermediate-checkpoints__code,461,0.04396456187322883,0.03815651237740563
SmolLM2-1.7B-intermediate-checkpoints__code,462,0.032288892885173,0.030480772275188677
SmolLM2-1.7B-intermediate-checkpoints__code,463,0.09730136836965549,0.09299517412587857
SmolLM2-1.7B-intermediate-checkpoints__code,464,0.02585472542913225,0.025723241300194655
SmolLM2-1.7B-intermediate-checkpoints__code,465,0.03372594128483057,0.0289260361250734
SmolLM2-1.7B-intermediate-checkpoints__code,466,0.09115015471958751,0.08543691372025784
SmolLM2-1.7B-intermediate-checkpoints__code,467,0.024957026099740442,0.023506407062881887
SmolLM2-1.7B-intermediate-checkpoints__code,468,0.024611013770859586,0.021695047928640365
SmolLM2-1.7B-intermediate-checkpoints__code,469,0.012273020203476736,0.012271735757066532
SmolLM2-1.7B-intermediate-checkpoints__code,470,0.01344881391069422,0.01344868367791129
SmolLM2-1.7B-intermediate-checkpoints__code,471,0.022535083047861417,0.02080432751376861
SmolLM2-1.7B-intermediate-checkpoints__code,472,0.02171401148055609,0.01877425928928525
SmolLM2-1.7B-intermediate-checkpoints__code,473,0.022659560523836678,0.021284630294012313
SmolLM2-1.7B-intermediate-checkpoints__code,474,0.04946938796135737,0.04673578847928934
SmolLM2-1.7B-intermediate-checkpoints__code,475,0.02609996499547415,0.024389840183354546
SmolLM2-1.7B-intermediate-checkpoints__code,476,0.023650984208667732,0.020963803820983836
SmolLM2-1.7B-intermediate-checkpoints__code,477,0.09382408973508632,0.08708379760485954
SmolLM2-1.7B-intermediate-checkpoints__code,478,0.034840761003606543,0.034282047171937356
SmolLM2-1.7B-intermediate-checkpoints__code,479,0.06975245131976054,0.06575303300879953
SmolLM2-1.7B-intermediate-checkpoints__code,480,0.027176012693252663,0.026830365635742228
SmolLM2-1.7B-intermediate-checkpoints__code,481,0.0688529049441364,0.06603047061305048
SmolLM2-1.7B-intermediate-checkpoints__code,482,0.050685383372363536,0.045254675709489475
SmolLM2-1.7B-intermediate-checkpoints__code,483,0.024245591390237808,0.02352200764141886
SmolLM2-1.7B-intermediate-checkpoints__code,484,0.02462231866483597,0.02325578459035803
SmolLM2-1.7B-intermediate-checkpoints__code,485,0.07211845905379212,0.06758225684245854
SmolLM2-1.7B-intermediate-checkpoints__code,486,0.07458932127288723,0.06957366662373164
SmolLM2-1.7B-intermediate-checkpoints__code,487,0.022658048929123428,0.021949332203795646
SmolLM2-1.7B-intermediate-checkpoints__code,488,0.022205516045636257,0.018922421849477192
SmolLM2-1.7B-intermediate-checkpoints__code,489,0.048622735465295316,0.0450040324268883
SmolLM2-1.7B-intermediate-checkpoints__code,490,0.025724073484769704,0.024236335053876797
SmolLM2-1.7B-intermediate-checkpoints__code,491,0.005558267567216014,0.005047267299853712
SmolLM2-1.7B-intermediate-checkpoints__code,492,0.005734932866934935,0.0055354628107402385
SmolLM2-1.7B-intermediate-checkpoints__code,493,0.05090797839004953,0.049517385775955776
SmolLM2-1.7B-intermediate-checkpoints__code,494,0.09366501917905934,0.08761234201189633
SmolLM2-1.7B-intermediate-checkpoints__code,495,0.024955653665737935,0.022604528450011183
SmolLM2-1.7B-intermediate-checkpoints__code,496,0.008990672581203354,0.008555908914976023
SmolLM2-1.7B-intermediate-checkpoints__code,497,0.07343434709782652,0.06917678351328335
SmolLM2-1.7B-intermediate-checkpoints__code,498,0.00846632343885901,0.008457124010471596
SmolLM2-1.7B-intermediate-checkpoints__code,499,0.006689457325112656,0.006627613457171238
SmolLM2-1.7B-intermediate-checkpoints__code,500,0.04393524005015925,0.04087185480961403
SmolLM2-1.7B-intermediate-checkpoints__code,501,0.047019908620895334,0.04215262778213915
SmolLM2-1.7B-intermediate-checkpoints__code,502,0.07316449624092748,0.06976692699486488
SmolLM2-1.7B-intermediate-checkpoints__code,503,0.030608541263046383,0.030109565010016222
SmolLM2-1.7B-intermediate-checkpoints__code,504,0.07290010690837657,0.06918217337861726
SmolLM2-1.7B-intermediate-checkpoints__code,505,0.011062871851253512,0.01060298197928524
SmolLM2-1.7B-intermediate-checkpoints__code,506,0.04850318895753376,0.0463946994149881
SmolLM2-1.7B-intermediate-checkpoints__code,507,0.010919918077612088,0.01071780713939696
SmolLM2-1.7B-intermediate-checkpoints__code,508,0.025408576679672248,0.023915403827401267
SmolLM2-1.7B-intermediate-checkpoints__code,509,0.008783032267729193,0.008276514436713114
SmolLM2-1.7B-intermediate-checkpoints__code,510,0.04356828057109291,0.03866318811443258
SmolLM2-1.7B-intermediate-checkpoints__code,511,0.02302858447987893,0.021113865286316768
SmolLM2-1.7B-intermediate-checkpoints__code,512,0.05254001958193824,0.04793774284226627
SmolLM2-1.7B-intermediate-checkpoints__code,513,0.02643377855386523,0.023585635226202436
SmolLM2-1.7B-intermediate-checkpoints__code,514,0.023184412027486383,0.022245767343492286
SmolLM2-1.7B-intermediate-checkpoints__code,515,0.06740222849051182,0.06334818570696028
SmolLM2-1.7B-intermediate-checkpoints__code,516,0.024674775006166487,0.024521918695705896
SmolLM2-1.7B-intermediate-checkpoints__code,517,0.04756588741493515,0.04538305892765367
SmolLM2-1.7B-intermediate-checkpoints__code,518,0.030327077757969494,0.0301623563170008
SmolLM2-1.7B-intermediate-checkpoints__code,519,0.047866110642511735,0.0446296753501396
SmolLM2-1.7B-intermediate-checkpoints__code,520,0.04933323720106346,0.04571496280232848
SmolLM2-1.7B-intermediate-checkpoints__code,521,0.030667651263818308,0.030027310407278296
SmolLM2-1.7B-intermediate-checkpoints__code,522,0.005472099693627077,0.005221357312377923
SmolLM2-1.7B-intermediate-checkpoints__code,523,0.04498668461762271,0.04095068008128203
SmolLM2-1.7B-intermediate-checkpoints__code,524,0.07094474578675383,0.0665499381921884
SmolLM2-1.7B-intermediate-checkpoints__code,525,0.0709297175688012,0.06626718995514455
SmolLM2-1.7B-intermediate-checkpoints__code,526,0.04832827593082021,0.042734557818171384
SmolLM2-1.7B-intermediate-checkpoints__code,527,0.0702154343688282,0.06537932436282502
SmolLM2-1.7B-intermediate-checkpoints__code,528,0.0668403418314333,0.06075883484286117
SmolLM2-1.7B-intermediate-checkpoints__code,529,0.025282223895115953,0.025163590236580533
SmolLM2-1.7B-intermediate-checkpoints__code,530,0.04374030297652199,0.03915717192136716
SmolLM2-1.7B-intermediate-checkpoints__code,531,0.01829715031760464,0.01809346559516957
SmolLM2-1.7B-intermediate-checkpoints__code,532,0.025039747432276292,0.021375984132225058
SmolLM2-1.7B-intermediate-checkpoints__code,533,0.05042598971155624,0.04785978811642908
SmolLM2-1.7B-intermediate-checkpoints__code,534,0.04330006786570344,0.04013263211591309
SmolLM2-1.7B-intermediate-checkpoints__code,535,0.02585555338177099,0.02471473713017251
SmolLM2-1.7B-intermediate-checkpoints__code,536,0.008261051803232626,0.008036345683959143
SmolLM2-1.7B-intermediate-checkpoints__code,537,0.06845872835518808,0.06393856691532376
SmolLM2-1.7B-intermediate-checkpoints__code,538,0.050537684522600206,0.04841274445454492
SmolLM2-1.7B-intermediate-checkpoints__code,539,0.0471886935685522,0.04501868051668765
SmolLM2-1.7B-intermediate-checkpoints__code,540,0.025827056563069297,0.022757521855944058
SmolLM2-1.7B-intermediate-checkpoints__code,541,0.025981754525038425,0.025326061106966228
SmolLM2-1.7B-intermediate-checkpoints__code,542,0.04841828738456053,0.04570521328495031
SmolLM2-1.7B-intermediate-checkpoints__code,543,0.011033420409738138,0.010873072224334066
SmolLM2-1.7B-intermediate-checkpoints__code,544,0.011836167627835986,0.011455146025043224
SmolLM2-1.7B-intermediate-checkpoints__code,545,0.008393187660941312,0.008102473682525563
SmolLM2-1.7B-intermediate-checkpoints__code,546,0.011007780230472353,0.010998424014861013
SmolLM2-1.7B-intermediate-checkpoints__code,547,0.02498771459808324,0.02371544742471878
SmolLM2-1.7B-intermediate-checkpoints__code,548,0.007637924820076056,0.006441963455299892
SmolLM2-1.7B-intermediate-checkpoints__code,549,0.11997469485734935,0.11172567254070531
SmolLM2-1.7B-intermediate-checkpoints__code,550,0.008590321732267939,0.008246244588197353
SmolLM2-1.7B-intermediate-checkpoints__code,551,0.007570926654412623,0.007529686994489373
SmolLM2-1.7B-intermediate-checkpoints__code,552,0.04969699898150574,0.04748606002876535
SmolLM2-1.7B-intermediate-checkpoints__code,553,0.02649719305359043,0.02241802354635049
SmolLM2-1.7B-intermediate-checkpoints__code,554,0.05077130044763695,0.04800417664544082
SmolLM2-1.7B-intermediate-checkpoints__code,555,0.09927784378886105,0.0900286133866092
SmolLM2-1.7B-intermediate-checkpoints__code,556,0.006787304331447234,0.006775825709447086
SmolLM2-1.7B-intermediate-checkpoints__code,557,0.07410126646160205,0.06680738393901321
SmolLM2-1.7B-intermediate-checkpoints__code,558,0.029376921953536167,0.028101468693525672
SmolLM2-1.7B-intermediate-checkpoints__code,559,0.1181359654715768,0.11001365801512823
SmolLM2-1.7B-intermediate-checkpoints__code,560,0.13957424416987552,0.1290994337186452
SmolLM2-1.7B-intermediate-checkpoints__code,561,0.010515253822081329,0.00992543378307982
SmolLM2-1.7B-intermediate-checkpoints__code,562,0.07315050934310066,0.06749141459808486
SmolLM2-1.7B-intermediate-checkpoints__code,563,0.12263625734661936,0.11528383771459866
SmolLM2-1.7B-intermediate-checkpoints__code,564,0.0057409020934968925,0.005710312009920375
SmolLM2-1.7B-intermediate-checkpoints__code,565,0.009648968283285693,0.005796463933181014
SmolLM2-1.7B-intermediate-checkpoints__code,566,0.027840130116016312,0.026990323619839735
SmolLM2-1.7B-intermediate-checkpoints__code,567,0.06563239256518721,0.06270180760643047
SmolLM2-1.7B-intermediate-checkpoints__code,568,0.06903094866013028,0.0649729952017903
SmolLM2-1.7B-intermediate-checkpoints__code,569,0.024909977179374335,0.022227257472505896
SmolLM2-1.7B-intermediate-checkpoints__code,570,0.09151490220660631,0.08412625473135413
SmolLM2-1.7B-intermediate-checkpoints__code,571,0.025498229452920084,0.021095349330918497
SmolLM2-1.7B-intermediate-checkpoints__code,572,0.1141365900688562,0.10686478687468817
SmolLM2-1.7B-intermediate-checkpoints__code,573,0.09679646592085162,0.08883176751229213
SmolLM2-1.7B-intermediate-checkpoints__code,574,0.07205193873902484,0.06981987473475831
SmolLM2-1.7B-intermediate-checkpoints__code,575,0.06935968331774027,0.06483509630976751
SmolLM2-1.7B-intermediate-checkpoints__code,576,0.030197911694267787,0.029866943597892093
SmolLM2-1.7B-intermediate-checkpoints__code,577,0.011208586403336282,0.010026056418413852
SmolLM2-1.7B-intermediate-checkpoints__code,578,0.043210392750562904,0.03967233341680433
SmolLM2-1.7B-intermediate-checkpoints__code,579,0.011884539126539384,0.008303088745910533
SmolLM2-1.7B-intermediate-checkpoints__code,580,0.04531732605327528,0.039890269136214886
SmolLM2-1.7B-intermediate-checkpoints__code,581,0.21114546046660576,0.19677394356835254
SmolLM2-1.7B-intermediate-checkpoints__code,582,0.009935349949878122,0.007622647552387793
SmolLM2-1.7B-intermediate-checkpoints__code,583,0.054336505273533495,0.050620765291681837
SmolLM2-1.7B-intermediate-checkpoints__code,584,0.032585079026484075,0.032013510792057776
SmolLM2-1.7B-intermediate-checkpoints__code,585,0.022679957191937432,0.02146645060690267
SmolLM2-1.7B-intermediate-checkpoints__code,586,0.007791098105403762,0.0077685852052706466
SmolLM2-1.7B-intermediate-checkpoints__code,587,0.07044803349948318,0.06464686429738285
SmolLM2-1.7B-intermediate-checkpoints__code,588,0.005109576397361407,0.005087591086037483
SmolLM2-1.7B-intermediate-checkpoints__code,589,0.01189606143585814,0.009438923885307605
SmolLM2-1.7B-intermediate-checkpoints__code,590,0.02673397803826932,0.02598743144773275
SmolLM2-1.7B-intermediate-checkpoints__code,591,0.05032034342160835,0.04657993263058989
SmolLM2-1.7B-intermediate-checkpoints__code,592,0.07155902296458552,0.06796541132207547
SmolLM2-1.7B-intermediate-checkpoints__code,593,0.009917666388816105,0.009668391401633981
SmolLM2-1.7B-intermediate-checkpoints__code,594,0.027127446329086556,0.024370195850480305
SmolLM2-1.7B-intermediate-checkpoints__code,595,0.06786440093624307,0.06005575498208053
SmolLM2-1.7B-intermediate-checkpoints__code,596,0.09377867505953055,0.08632642381523244
SmolLM2-1.7B-intermediate-checkpoints__code,597,0.03382633293124777,0.032667207991703084
SmolLM2-1.7B-intermediate-checkpoints__code,598,0.09255034642137151,0.08337958260700273
SmolLM2-1.7B-intermediate-checkpoints__code,599,0.04634813687941255,0.042965756194633
SmolLM2-1.7B-intermediate-checkpoints__code,600,0.08911575304754422,0.08162278756295303
SmolLM2-1.7B-intermediate-checkpoints__code,601,0.07439793645792085,0.07022648932323063
SmolLM2-1.7B-intermediate-checkpoints__code,602,0.025267317321695258,0.02465166344399424
SmolLM2-1.7B-intermediate-checkpoints__code,603,0.04662452736489707,0.04277775219996861
SmolLM2-1.7B-intermediate-checkpoints__code,604,0.02894734855878435,0.026048540855034434
SmolLM2-1.7B-intermediate-checkpoints__code,605,0.01390952686599755,0.013763195256212987
SmolLM2-1.7B-intermediate-checkpoints__code,606,0.07422359544700458,0.06907343967900204
SmolLM2-1.7B-intermediate-checkpoints__code,607,0.022717303520335744,0.019401678008825335
SmolLM2-1.7B-intermediate-checkpoints__code,608,0.09409174939648117,0.08949811303966301
SmolLM2-1.7B-intermediate-checkpoints__code,609,0.025705092980983064,0.02559029835316934
SmolLM2-1.7B-intermediate-checkpoints__code,610,0.010589905839842212,0.01053416963967532
SmolLM2-1.7B-intermediate-checkpoints__code,611,0.07464566599023578,0.06953448718674847
SmolLM2-1.7B-intermediate-checkpoints__code,612,0.008864064085948906,0.00792760698912326
SmolLM2-1.7B-intermediate-checkpoints__code,613,0.022584235998917738,0.021405479041560024
SmolLM2-1.7B-intermediate-checkpoints__code,614,0.02210890265648335,0.02023080258945125
SmolLM2-1.7B-intermediate-checkpoints__code,615,0.025662752602594586,0.022980339627398535
SmolLM2-1.7B-intermediate-checkpoints__code,616,0.04538624059382342,0.04167604880817599
SmolLM2-1.7B-intermediate-checkpoints__code,617,0.050045971014701006,0.04589103287201614
SmolLM2-1.7B-intermediate-checkpoints__code,618,0.045798111089475645,0.04249203189342559
SmolLM2-1.7B-intermediate-checkpoints__code,619,0.011937377932649882,0.011905774710592568
SmolLM2-1.7B-intermediate-checkpoints__code,620,0.043746175471913396,0.04059773074868087
SmolLM2-1.7B-intermediate-checkpoints__code,621,0.009813077402196578,0.007068957488027043
SmolLM2-1.7B-intermediate-checkpoints__code,622,0.00693642509664145,0.00671564675449758
SmolLM2-1.7B-intermediate-checkpoints__code,623,0.07518321961507142,0.06993385671239317
SmolLM2-1.7B-intermediate-checkpoints__code,624,0.025632538239220907,0.02284732199584198
SmolLM2-1.7B-intermediate-checkpoints__code,625,0.05105343197284914,0.04805352054722022
SmolLM2-1.7B-intermediate-checkpoints__code,626,0.07077248480019332,0.06633698817251446
SmolLM2-1.7B-intermediate-checkpoints__code,627,0.026540138027646924,0.02399363835915624
SmolLM2-1.7B-intermediate-checkpoints__code,628,0.07115053538625508,0.06580080847077244
SmolLM2-1.7B-intermediate-checkpoints__code,629,0.07549225556474336,0.07071213477029198
SmolLM2-1.7B-intermediate-checkpoints__code,630,0.09593750021420776,0.08947948056745662
SmolLM2-1.7B-intermediate-checkpoints__code,631,0.048025325608849694,0.046528591037379524
SmolLM2-1.7B-intermediate-checkpoints__code,632,0.0167007149879003,0.0167007149879003
SmolLM2-1.7B-intermediate-checkpoints__code,633,0.050679385686944016,0.04868243860796303
SmolLM2-1.7B-intermediate-checkpoints__code,634,0.0689149961102243,0.06423741078188007
SmolLM2-1.7B-intermediate-checkpoints__code,635,0.04578109393706904,0.04305361755216592
SmolLM2-1.7B-intermediate-checkpoints__code,636,0.026443818522312548,0.023924369485439086
SmolLM2-1.7B-intermediate-checkpoints__code,637,0.025354767939472157,0.022525063339526124
SmolLM2-1.7B-intermediate-checkpoints__code,638,0.02389447359091803,0.023039981647703794
SmolLM2-1.7B-intermediate-checkpoints__code,639,0.026829575019014614,0.02617307540016134
SmolLM2-1.7B-intermediate-checkpoints__code,640,0.025403858218403595,0.022779377165604655
SmolLM2-1.7B-intermediate-checkpoints__code,641,0.026758949306700405,0.024538245683206835
SmolLM2-1.7B-intermediate-checkpoints__code,642,0.04783926973035525,0.04524284410612534
SmolLM2-1.7B-intermediate-checkpoints__code,643,0.07241503417439756,0.06847669753950701
SmolLM2-1.7B-intermediate-checkpoints__code,644,0.09172882597428704,0.08649566345423085
SmolLM2-1.7B-intermediate-checkpoints__code,645,0.024026343139718707,0.0239677509482642
SmolLM2-1.7B-intermediate-checkpoints__code,646,0.0079143153336851,0.007914216975833699
SmolLM2-1.7B-intermediate-checkpoints__code,647,0.024042909532268154,0.023493670640643546
SmolLM2-1.7B-intermediate-checkpoints__code,648,0.01232662507331699,0.012104802953602107
SmolLM2-1.7B-intermediate-checkpoints__code,649,0.047906343813762416,0.04411310651646911
SmolLM2-1.7B-intermediate-checkpoints__code,650,0.02766967700607998,0.026859044195795267
SmolLM2-1.7B-intermediate-checkpoints__code,651,0.07155902296458552,0.06796541132207547
SmolLM2-1.7B-intermediate-checkpoints__code,652,0.013719547467036458,0.013191930350584044
SmolLM2-1.7B-intermediate-checkpoints__code,653,0.02485457228072082,0.022629644834713365
SmolLM2-1.7B-intermediate-checkpoints__code,654,0.09275726676771132,0.08628877293638597
SmolLM2-1.7B-intermediate-checkpoints__code,655,0.009093421049536528,0.007846031317144165
SmolLM2-1.7B-intermediate-checkpoints__code,656,0.02487420179114141,0.02450646230497377
SmolLM2-1.7B-intermediate-checkpoints__code,657,0.048879085710372895,0.046406673474169005
SmolLM2-1.7B-intermediate-checkpoints__code,658,0.09026592090819353,0.08559335278020565
SmolLM2-1.7B-intermediate-checkpoints__code,659,0.023138014505102222,0.02240941048618609
SmolLM2-1.7B-intermediate-checkpoints__code,660,0.008198102602452479,0.008048589615350616
SmolLM2-1.7B-intermediate-checkpoints__code,661,0.02780519923739773,0.026696608553349103
SmolLM2-1.7B-intermediate-checkpoints__code,662,0.04560296928777338,0.043474172226454534
SmolLM2-1.7B-intermediate-checkpoints__code,663,0.010669253205886076,0.008672548354423718
SmolLM2-1.7B-intermediate-checkpoints__code,664,0.07659436099456898,0.07341480009009418
SmolLM2-1.7B-intermediate-checkpoints__code,665,0.04874813699487428,0.046301334178223144
SmolLM2-1.7B-intermediate-checkpoints__code,666,0.09135059221504489,0.08504103417821522
SmolLM2-1.7B-intermediate-checkpoints__code,667,0.007984331055735525,0.007643400866445572
SmolLM2-1.7B-intermediate-checkpoints__code,668,0.09145958766710682,0.08368876787170772
SmolLM2-1.7B-intermediate-checkpoints__code,669,0.06875502411639943,0.06596331605164835
SmolLM2-1.7B-intermediate-checkpoints__code,670,0.07391985499537795,0.0689626777412817
SmolLM2-1.7B-intermediate-checkpoints__code,671,0.024159087849899518,0.02303618040232125
SmolLM2-1.7B-intermediate-checkpoints__code,672,0.026329266017039606,0.02547086096482747
SmolLM2-1.7B-intermediate-checkpoints__code,673,0.04558907241294313,0.043319676959810365
SmolLM2-1.7B-intermediate-checkpoints__code,674,0.011911886412717204,0.010947435196313507
SmolLM2-1.7B-intermediate-checkpoints__code,675,0.07169214024290267,0.0652367717826867
SmolLM2-1.7B-intermediate-checkpoints__code,676,0.016032612471583225,0.01593177869420984
SmolLM2-1.7B-intermediate-checkpoints__code,677,0.026404608628235533,0.026096087463626315
SmolLM2-1.7B-intermediate-checkpoints__code,678,0.03160623427611977,0.03082497631375623
SmolLM2-1.7B-intermediate-checkpoints__code,679,0.07107431509754507,0.06372899892122577
SmolLM2-1.7B-intermediate-checkpoints__code,680,0.04827340803295025,0.046824459898548214
SmolLM2-1.7B-intermediate-checkpoints__code,681,0.02522814566036261,0.023716473145115827
SmolLM2-1.7B-intermediate-checkpoints__code,682,0.02402759046999962,0.02205732306177339
SmolLM2-1.7B-intermediate-checkpoints__code,683,0.030952380726550648,0.027730230266438668
SmolLM2-1.7B-intermediate-checkpoints__code,684,0.025261216642718187,0.02456756414239995
SmolLM2-1.7B-intermediate-checkpoints__code,685,0.022528432531835636,0.021753114649420785
SmolLM2-1.7B-intermediate-checkpoints__code,686,0.008281239246493663,0.007958746444964917
SmolLM2-1.7B-intermediate-checkpoints__code,687,0.07239427916224736,0.06741797086435264
SmolLM2-1.7B-intermediate-checkpoints__code,688,0.06698667229416831,0.06178382616482757
SmolLM2-1.7B-intermediate-checkpoints__code,689,0.0989242784443997,0.09281372646159061
SmolLM2-1.7B-intermediate-checkpoints__code,690,0.012415567160392294,0.01209993067616728
SmolLM2-1.7B-intermediate-checkpoints__code,691,0.01415150820216855,0.013219590883641852
SmolLM2-1.7B-intermediate-checkpoints__code,692,0.046115045211372246,0.0406368800301313
SmolLM2-1.7B-intermediate-checkpoints__code,693,0.06883735785281642,0.06397574360150143
SmolLM2-1.7B-intermediate-checkpoints__code,694,0.01557532569300388,0.015546511468370258
SmolLM2-1.7B-intermediate-checkpoints__code,695,0.030075594061203414,0.028825199556554486
SmolLM2-1.7B-intermediate-checkpoints__code,696,0.00866821645115815,0.00865183440843519
SmolLM2-1.7B-intermediate-checkpoints__code,697,0.025631870116237885,0.021335970896245636
SmolLM2-1.7B-intermediate-checkpoints__code,698,0.023609493605933153,0.02360928753586009
SmolLM2-1.7B-intermediate-checkpoints__code,699,0.027352203779766052,0.025579497343614928
SmolLM2-1.7B-intermediate-checkpoints__code,700,0.07108401273489566,0.06550698183763536
SmolLM2-1.7B-intermediate-checkpoints__code,701,0.024552144413316185,0.02368943674077129
SmolLM2-1.7B-intermediate-checkpoints__code,702,0.048712290704388365,0.047653508376699114
SmolLM2-1.7B-intermediate-checkpoints__code,703,0.06745093046953453,0.06291191123390347
SmolLM2-1.7B-intermediate-checkpoints__code,704,0.04824413147148019,0.04542983097146315
SmolLM2-1.7B-intermediate-checkpoints__code,705,0.04822664577972304,0.04249337835090797
SmolLM2-1.7B-intermediate-checkpoints__code,706,0.023462147708988006,0.021851746472201204
SmolLM2-1.7B-intermediate-checkpoints__code,707,0.0689886994527476,0.06431647461785595
SmolLM2-1.7B-intermediate-checkpoints__code,708,0.02440996300458136,0.023799409686027017
SmolLM2-1.7B-intermediate-checkpoints__code,709,0.04667821494476459,0.04133716674789864
SmolLM2-1.7B-intermediate-checkpoints__code,710,0.09632132461098628,0.0903595283900704
SmolLM2-1.7B-intermediate-checkpoints__code,711,0.02299974955584046,0.021440044227602362
SmolLM2-1.7B-intermediate-checkpoints__code,712,0.04819600834611994,0.042760984853156776
SmolLM2-1.7B-intermediate-checkpoints__code,713,0.09558618099118488,0.08995088259990842
SmolLM2-1.7B-intermediate-checkpoints__code,714,0.04346655273498214,0.04121438831448422
SmolLM2-1.7B-intermediate-checkpoints__code,715,0.05635649417248344,0.052450184060475726
SmolLM2-1.7B-intermediate-checkpoints__code,716,0.04608894951128983,0.041837651441058187
SmolLM2-1.7B-intermediate-checkpoints__code,717,0.010214543249012643,0.007903390139263543
SmolLM2-1.7B-intermediate-checkpoints__code,718,0.02637654268687054,0.026307030983535547
SmolLM2-1.7B-intermediate-checkpoints__code,719,0.06914794510041511,0.06463107325618996
SmolLM2-1.7B-intermediate-checkpoints__code,720,0.010694504014206714,0.009627808239652064
SmolLM2-1.7B-intermediate-checkpoints__code,721,0.07064030124550302,0.06540299291230495
SmolLM2-1.7B-intermediate-checkpoints__code,722,0.04459161378609857,0.03988216500475627
SmolLM2-1.7B-intermediate-checkpoints__code,723,0.007707118421924222,0.006498868220100602
SmolLM2-1.7B-intermediate-checkpoints__code,724,0.0935151554915445,0.08749685054811748
SmolLM2-1.7B-intermediate-checkpoints__code,725,0.010024581136240591,0.009973960019132557
SmolLM2-1.7B-intermediate-checkpoints__code,726,0.006339831676778569,0.006246286095802688
SmolLM2-1.7B-intermediate-checkpoints__code,727,0.04928305016365456,0.045179190229639475
SmolLM2-1.7B-intermediate-checkpoints__code,728,0.046645091960980156,0.043262109556048894
SmolLM2-1.7B-intermediate-checkpoints__code,729,0.017787678976520185,0.016392762815958316
SmolLM2-1.7B-intermediate-checkpoints__code,730,0.025370466912806467,0.02102121499351452
SmolLM2-1.7B-intermediate-checkpoints__code,731,0.02917217369622168,0.02342908729221885
SmolLM2-1.7B-intermediate-checkpoints__code,732,0.027685145816062115,0.02613487412524093
SmolLM2-1.7B-intermediate-checkpoints__code,733,0.023490415037497926,0.02131890761354777
SmolLM2-1.7B-intermediate-checkpoints__code,734,0.024212194147715197,0.023834242706772365
SmolLM2-1.7B-intermediate-checkpoints__code,735,0.09487237477172551,0.08787166496170887
SmolLM2-1.7B-intermediate-checkpoints__code,736,0.02237702980399713,0.021536224388689015
SmolLM2-1.7B-intermediate-checkpoints__code,737,0.024714823745673502,0.023176999031811727
SmolLM2-1.7B-intermediate-checkpoints__code,738,0.0912967725677753,0.08305002938736497
SmolLM2-1.7B-intermediate-checkpoints__code,739,0.051798050102479884,0.04821138197176538
SmolLM2-1.7B-intermediate-checkpoints__code,740,0.0731808206603114,0.06765528348953996
SmolLM2-1.7B-intermediate-checkpoints__code,741,0.0903216346614988,0.08292917467964779
SmolLM2-1.7B-intermediate-checkpoints__code,742,0.046035783735538516,0.04272438781984201
SmolLM2-1.7B-intermediate-checkpoints__code,743,0.06877998980024894,0.06424479629037158
SmolLM2-1.7B-intermediate-checkpoints__code,744,0.006426356523264667,0.006359110157271302
SmolLM2-1.7B-intermediate-checkpoints__code,745,0.07321901376518693,0.06868290609261393
SmolLM2-1.7B-intermediate-checkpoints__code,746,0.11294187949223236,0.10458615750006073
SmolLM2-1.7B-intermediate-checkpoints__code,747,0.01719758051749909,0.01691635340369187
SmolLM2-1.7B-intermediate-checkpoints__code,748,0.046081238701541904,0.04191076949168302
SmolLM2-1.7B-intermediate-checkpoints__code,749,0.02385466289016752,0.018093207456971586
SmolLM2-1.7B-intermediate-checkpoints__code,750,0.0744207790468702,0.07008334698560216
SmolLM2-1.7B-intermediate-checkpoints__code,751,0.025810971807997185,0.02129900753829637
SmolLM2-1.7B-intermediate-checkpoints__code,752,0.026387253446464483,0.022984404117619355
SmolLM2-1.7B-intermediate-checkpoints__code,753,0.06696589711957757,0.06168658733593524
SmolLM2-1.7B-intermediate-checkpoints__code,754,0.022874315803682568,0.021991530300623945
SmolLM2-1.7B-intermediate-checkpoints__code,755,0.07025913963822875,0.06338827223672966
SmolLM2-1.7B-intermediate-checkpoints__code,756,0.023844610053248307,0.022548870137995884
SmolLM2-1.7B-intermediate-checkpoints__code,757,0.07343813662728209,0.06982002524772626
SmolLM2-1.7B-intermediate-checkpoints__code,758,0.031793830853841035,0.03153301362181702
SmolLM2-1.7B-intermediate-checkpoints__code,759,0.013089046910488629,0.013075658890797655
SmolLM2-1.7B-intermediate-checkpoints__code,760,0.051894913811233075,0.04971727128064091
SmolLM2-1.7B-intermediate-checkpoints__code,761,0.04453896768803947,0.042489187705230726
SmolLM2-1.7B-intermediate-checkpoints__code,762,0.02292909078152873,0.020708168754401016
SmolLM2-1.7B-intermediate-checkpoints__code,763,0.09266102634863081,0.08364412509155779
SmolLM2-1.7B-intermediate-checkpoints__code,764,0.022282313009738756,0.021994326471550224
SmolLM2-1.7B-intermediate-checkpoints__code,765,0.023447909970707913,0.02196470970451386
SmolLM2-1.7B-intermediate-checkpoints__code,766,0.02661456197039672,0.022368583660569322
SmolLM2-1.7B-intermediate-checkpoints__code,767,0.025022301108643865,0.020944105266215946
SmolLM2-1.7B-intermediate-checkpoints__code,768,0.045788761788545025,0.042497802125133065
SmolLM2-1.7B-intermediate-checkpoints__code,769,0.0923612742793045,0.0849286660649699
SmolLM2-1.7B-intermediate-checkpoints__code,770,0.07709745527163557,0.0726995992403487
SmolLM2-1.7B-intermediate-checkpoints__code,771,0.03122519248048195,0.029729390698295725
SmolLM2-1.7B-intermediate-checkpoints__code,772,0.007312609901917128,0.006231032322432559
SmolLM2-1.7B-intermediate-checkpoints__code,773,0.012026350745930137,0.010672408265469195
SmolLM2-1.7B-intermediate-checkpoints__code,774,0.14140930552835657,0.13102524328322845
SmolLM2-1.7B-intermediate-checkpoints__code,775,0.05030102605139648,0.04701820339074199
SmolLM2-1.7B-intermediate-checkpoints__code,776,0.05592102675780584,0.051839755286695016
SmolLM2-1.7B-intermediate-checkpoints__code,777,0.07075826709784089,0.0680431664449599
SmolLM2-1.7B-intermediate-checkpoints__code,778,0.04852181030812666,0.044546250844486567
SmolLM2-1.7B-intermediate-checkpoints__code,779,0.04595871453546754,0.04425171169035819
SmolLM2-1.7B-intermediate-checkpoints__code,780,0.047827902539460995,0.045257870701080304
SmolLM2-1.7B-intermediate-checkpoints__code,781,0.023830600820531622,0.02191917521357094
SmolLM2-1.7B-intermediate-checkpoints__code,782,0.04928878344784886,0.044008905959185
SmolLM2-1.7B-intermediate-checkpoints__code,783,0.0494067757476263,0.04809614207860938
SmolLM2-1.7B-intermediate-checkpoints__code,784,0.022057720084615817,0.021354825003430056
SmolLM2-1.7B-intermediate-checkpoints__code,785,0.006881894555555649,0.0067295130111725485
SmolLM2-1.7B-intermediate-checkpoints__code,786,0.07571690042201887,0.07246310371763148
SmolLM2-1.7B-intermediate-checkpoints__code,787,0.02188878997059027,0.02164834397485124
SmolLM2-1.7B-intermediate-checkpoints__code,788,0.07055588449316368,0.06664598259105647
SmolLM2-1.7B-intermediate-checkpoints__code,789,0.05387001483282258,0.05077648243004973
SmolLM2-1.7B-intermediate-checkpoints__code,790,0.12094027929557702,0.1105666961866334
SmolLM2-1.7B-intermediate-checkpoints__code,791,0.00753975995153617,0.006772205913976438
SmolLM2-1.7B-intermediate-checkpoints__code,792,0.016958670104651463,0.01685258096822216
SmolLM2-1.7B-intermediate-checkpoints__code,793,0.05211061732750888,0.04923714009436951
SmolLM2-1.7B-intermediate-checkpoints__code,794,0.04931605085293679,0.04780523332415709
SmolLM2-1.7B-intermediate-checkpoints__code,795,0.04473090285434885,0.041013129202661924
SmolLM2-1.7B-intermediate-checkpoints__code,796,0.027933934100796528,0.026719218602503716
SmolLM2-1.7B-intermediate-checkpoints__code,797,0.027158677533054083,0.02645195663745045
SmolLM2-1.7B-intermediate-checkpoints__code,798,0.022287308139505968,0.021508664144321725
SmolLM2-1.7B-intermediate-checkpoints__code,799,0.025199449035483282,0.023642622770956263
SmolLM2-1.7B-intermediate-checkpoints__code,800,0.02732746127793865,0.025280499617269442
SmolLM2-1.7B-intermediate-checkpoints__code,801,0.044671904224383344,0.0405227141704672
SmolLM2-1.7B-intermediate-checkpoints__code,802,0.0954598775229355,0.08985210629665873
SmolLM2-1.7B-intermediate-checkpoints__code,803,0.024769158458458264,0.023638482106320198
SmolLM2-1.7B-intermediate-checkpoints__code,804,0.07170647131447773,0.06451009940357606
SmolLM2-1.7B-intermediate-checkpoints__code,805,0.04578726572323782,0.04119554860751936
SmolLM2-1.7B-intermediate-checkpoints__code,806,0.009383526887074665,0.005509915387405813
SmolLM2-1.7B-intermediate-checkpoints__code,807,0.029719020080785204,0.027796554174465523
SmolLM2-1.7B-intermediate-checkpoints__code,808,0.024160682737256977,0.02159696200409904
SmolLM2-1.7B-intermediate-checkpoints__code,809,0.011101504710312373,0.011094490560192908
SmolLM2-1.7B-intermediate-checkpoints__code,810,0.07209369928710883,0.06538835769454547
SmolLM2-1.7B-intermediate-checkpoints__code,811,0.022990254028198768,0.02203161606099939
SmolLM2-1.7B-intermediate-checkpoints__code,812,0.02377214015294107,0.0196787368655921
SmolLM2-1.7B-intermediate-checkpoints__code,813,0.02827289786783223,0.028198351073164603
SmolLM2-1.7B-intermediate-checkpoints__code,814,0.05243601981380371,0.04818775430355886
SmolLM2-1.7B-intermediate-checkpoints__code,815,0.07372928742371183,0.07129698882488955
SmolLM2-1.7B-intermediate-checkpoints__code,816,0.06886515357944734,0.06399781483299231
SmolLM2-1.7B-intermediate-checkpoints__code,817,0.04868336601677167,0.04520505343144468
SmolLM2-1.7B-intermediate-checkpoints__code,818,0.06716481855151792,0.06181904679416866
SmolLM2-1.7B-intermediate-checkpoints__code,819,0.04772870537321891,0.044191408360819195
SmolLM2-1.7B-intermediate-checkpoints__code,820,0.00856686518179401,0.006231157249149477
SmolLM2-1.7B-intermediate-checkpoints__code,821,0.08957639749058494,0.08314811409513066
SmolLM2-1.7B-intermediate-checkpoints__code,822,0.010771491236362608,0.010480736825872389
SmolLM2-1.7B-intermediate-checkpoints__code,823,0.021214148280989477,0.020508673648145417
SmolLM2-1.7B-intermediate-checkpoints__code,824,0.031231773190075925,0.02837899580227065
SmolLM2-1.7B-intermediate-checkpoints__code,825,0.048201337994300146,0.04433300402002912
SmolLM2-1.7B-intermediate-checkpoints__code,826,0.023169818842708922,0.022092207332691172
SmolLM2-1.7B-intermediate-checkpoints__code,827,0.0228619593025391,0.022045091256623708
SmolLM2-1.7B-intermediate-checkpoints__code,828,0.05462067965110253,0.05224885353959718
SmolLM2-1.7B-intermediate-checkpoints__code,829,0.047686616520020486,0.04513551732183459
SmolLM2-1.7B-intermediate-checkpoints__code,830,0.06944845168757055,0.06469464746152805
SmolLM2-1.7B-intermediate-checkpoints__code,831,0.01077387580442555,0.010773586793982362
SmolLM2-1.7B-intermediate-checkpoints__code,832,0.022656159293908757,0.021000013486262067
SmolLM2-1.7B-intermediate-checkpoints__code,833,0.04402625890329692,0.04255021581719271
SmolLM2-1.7B-intermediate-checkpoints__code,834,0.05283142640424672,0.04998590702582592
SmolLM2-1.7B-intermediate-checkpoints__code,835,0.04702564469367667,0.04264146186765399
SmolLM2-1.7B-intermediate-checkpoints__code,836,0.16646270602304475,0.1543797890028662
SmolLM2-1.7B-intermediate-checkpoints__code,837,0.04817823859407484,0.04487246150250278
SmolLM2-1.7B-intermediate-checkpoints__code,838,0.01856475093885688,0.018448817871748714
SmolLM2-1.7B-intermediate-checkpoints__code,839,0.04498144998336252,0.041809644729096505
SmolLM2-1.7B-intermediate-checkpoints__code,840,0.04874796134205319,0.04601996664958867
SmolLM2-1.7B-intermediate-checkpoints__code,841,0.02431612211693501,0.020647615919545125
SmolLM2-1.7B-intermediate-checkpoints__code,842,0.09337793595488508,0.08725283729679262
SmolLM2-1.7B-intermediate-checkpoints__code,843,0.02477572591408434,0.02431523374201443
SmolLM2-1.7B-intermediate-checkpoints__code,844,0.02557350918553495,0.024419520118105484
SmolLM2-1.7B-intermediate-checkpoints__code,845,0.023186073959415382,0.02051124501584885
SmolLM2-1.7B-intermediate-checkpoints__code,846,0.07000928109302067,0.06330847648418293
SmolLM2-1.7B-intermediate-checkpoints__code,847,0.026818242703493707,0.024867245575578442
SmolLM2-1.7B-intermediate-checkpoints__code,848,0.06942915314601404,0.06391046467152943
SmolLM2-1.7B-intermediate-checkpoints__code,849,0.18808072713234272,0.17578060677328777
SmolLM2-1.7B-intermediate-checkpoints__code,850,0.023990499274994033,0.023331785331244862
SmolLM2-1.7B-intermediate-checkpoints__code,851,0.05060405852374665,0.04737197242040835
SmolLM2-1.7B-intermediate-checkpoints__code,852,0.047118235539933745,0.043306876336927425
SmolLM2-1.7B-intermediate-checkpoints__code,853,0.09649243381007415,0.08974370649521468
SmolLM2-1.7B-intermediate-checkpoints__code,854,0.04859631245702286,0.04683039029037361
SmolLM2-1.7B-intermediate-checkpoints__code,855,0.02047723134572175,0.01932682683318043
SmolLM2-1.7B-intermediate-checkpoints__code,856,0.048317909875734234,0.04630820147844927
SmolLM2-1.7B-intermediate-checkpoints__code,857,0.024716382772787194,0.023626055758294948
SmolLM2-1.7B-intermediate-checkpoints__code,858,0.02695709265332475,0.024228786074482003
SmolLM2-1.7B-intermediate-checkpoints__code,859,0.026857167542369758,0.02451503716131941
SmolLM2-1.7B-intermediate-checkpoints__code,860,0.05162915862580054,0.05005146915891548
SmolLM2-1.7B-intermediate-checkpoints__code,861,0.04939004841494976,0.04573617891043858
SmolLM2-1.7B-intermediate-checkpoints__code,862,0.013753831584677785,0.013714028511840254
SmolLM2-1.7B-intermediate-checkpoints__code,863,0.11568174560481613,0.10794778879660183
SmolLM2-1.7B-intermediate-checkpoints__code,864,0.07319784332637763,0.06675562672356403
SmolLM2-1.7B-intermediate-checkpoints__code,865,0.0707980089963609,0.06424373910599328
SmolLM2-1.7B-intermediate-checkpoints__code,866,0.046551743984218866,0.04346441706795171
SmolLM2-1.7B-intermediate-checkpoints__code,867,0.027296736881081744,0.0254367466567811
SmolLM2-1.7B-intermediate-checkpoints__code,868,0.025319621026665424,0.02505805144588741
SmolLM2-1.7B-intermediate-checkpoints__code,869,0.009264600863483114,0.007509889258702667
SmolLM2-1.7B-intermediate-checkpoints__code,870,0.08905591973274318,0.08243490534334746
SmolLM2-1.7B-intermediate-checkpoints__code,871,0.029705763467467894,0.028188929114532208
SmolLM2-1.7B-intermediate-checkpoints__code,872,0.022215346997138778,0.020736333071862786
SmolLM2-1.7B-intermediate-checkpoints__code,873,0.07637650150293497,0.0704270525041355
SmolLM2-1.7B-intermediate-checkpoints__code,874,0.03223913117805458,0.03132682692205007
SmolLM2-1.7B-intermediate-checkpoints__code,875,0.009893894901409954,0.009822829629706575
SmolLM2-1.7B-intermediate-checkpoints__code,876,0.02466835423184289,0.018691347893899594
SmolLM2-1.7B-intermediate-checkpoints__code,877,0.0152320647313698,0.015161940972502038
SmolLM2-1.7B-intermediate-checkpoints__code,878,0.05255761798121989,0.0496760132581453
SmolLM2-1.7B-intermediate-checkpoints__code,879,0.04746235419878152,0.04099926669668765
SmolLM2-1.7B-intermediate-checkpoints__code,880,0.007894274260737702,0.0076122496779398256
SmolLM2-1.7B-intermediate-checkpoints__code,881,0.023652794366886835,0.022616431879070066
SmolLM2-1.7B-intermediate-checkpoints__code,882,0.04832508661224103,0.04567511715885744
SmolLM2-1.7B-intermediate-checkpoints__code,883,0.1208822082650071,0.11189820034919594
SmolLM2-1.7B-intermediate-checkpoints__code,884,0.043609042707335004,0.040668106284009846
SmolLM2-1.7B-intermediate-checkpoints__code,885,0.06864184889179477,0.06504169288826817
SmolLM2-1.7B-intermediate-checkpoints__code,886,0.026334306402469466,0.02316364462039945
SmolLM2-1.7B-intermediate-checkpoints__code,887,0.04765428429300455,0.0442149929123813
SmolLM2-1.7B-intermediate-checkpoints__code,888,0.027056806961896104,0.026181587560731873
SmolLM2-1.7B-intermediate-checkpoints__code,889,0.024803186670563134,0.024726167752993505
SmolLM2-1.7B-intermediate-checkpoints__code,890,0.04561123028716867,0.04407485053842131
SmolLM2-1.7B-intermediate-checkpoints__code,891,0.0916315053919029,0.08494253721095299
SmolLM2-1.7B-intermediate-checkpoints__code,892,0.005449362881897543,0.005116921875127815
SmolLM2-1.7B-intermediate-checkpoints__code,893,0.02423163729519876,0.02247603207879388
SmolLM2-1.7B-intermediate-checkpoints__code,894,0.026330404252926785,0.022963566000914058
SmolLM2-1.7B-intermediate-checkpoints__code,895,0.06779711676569437,0.06344806469484676
SmolLM2-1.7B-intermediate-checkpoints__code,896,0.047430500962651785,0.04363802180652225
SmolLM2-1.7B-intermediate-checkpoints__code,897,0.07254126917506246,0.06843192214148885
SmolLM2-1.7B-intermediate-checkpoints__code,898,0.022227485110598008,0.020577363619968668
SmolLM2-1.7B-intermediate-checkpoints__code,899,0.021012177561093866,0.019945724866594843
SmolLM2-1.7B-intermediate-checkpoints__code,900,0.09242434130269236,0.08647984738307005
SmolLM2-1.7B-intermediate-checkpoints__code,901,0.06799688064795552,0.0628451371162861
SmolLM2-1.7B-intermediate-checkpoints__code,902,0.02977773915804057,0.025025598493884037
SmolLM2-1.7B-intermediate-checkpoints__code,903,0.12285781249853919,0.11541192338718352
SmolLM2-1.7B-intermediate-checkpoints__code,904,0.04410573418603556,0.04046008529006725
SmolLM2-1.7B-intermediate-checkpoints__code,905,0.017629563137225114,0.017464490223132935
SmolLM2-1.7B-intermediate-checkpoints__code,906,0.0721764954021731,0.06854403008882753
SmolLM2-1.7B-intermediate-checkpoints__code,907,0.07020165273047525,0.06640067290858963
SmolLM2-1.7B-intermediate-checkpoints__code,908,0.09938689038415482,0.09355705382512026
SmolLM2-1.7B-intermediate-checkpoints__code,909,0.04921341569952536,0.045512995617282094
SmolLM2-1.7B-intermediate-checkpoints__code,910,0.07556277317109436,0.07173881155439281
SmolLM2-1.7B-intermediate-checkpoints__code,911,0.022599017871995232,0.020126268180327256
SmolLM2-1.7B-intermediate-checkpoints__code,912,0.07193127339410298,0.06433298720970744
SmolLM2-1.7B-intermediate-checkpoints__code,913,0.04829132007982473,0.04638479069397534
SmolLM2-1.7B-intermediate-checkpoints__code,914,0.06904260761733226,0.06552372901667501
SmolLM2-1.7B-intermediate-checkpoints__code,915,0.027329497899117983,0.025448808866139733
SmolLM2-1.7B-intermediate-checkpoints__code,916,0.0257262370386827,0.02285144421023685
SmolLM2-1.7B-intermediate-checkpoints__code,917,0.09824802286795188,0.09341312326814596
SmolLM2-1.7B-intermediate-checkpoints__code,918,0.027544681216888262,0.02679274562725929
SmolLM2-1.7B-intermediate-checkpoints__code,919,0.046218817513604245,0.04239541983408323
SmolLM2-1.7B-intermediate-checkpoints__code,920,0.07302902101386771,0.06911894824713989
SmolLM2-1.7B-intermediate-checkpoints__code,921,0.02528340926792272,0.02476170118557055
SmolLM2-1.7B-intermediate-checkpoints__code,922,0.0738705494585006,0.06948455969003091
SmolLM2-1.7B-intermediate-checkpoints__code,923,0.024907227050782212,0.01913806227430059
SmolLM2-1.7B-intermediate-checkpoints__code,924,0.06738005648479463,0.06307668152384
SmolLM2-1.7B-intermediate-checkpoints__code,925,0.09594414934988223,0.08781569548021939
SmolLM2-1.7B-intermediate-checkpoints__code,926,0.10048899856641905,0.09525122588071758
SmolLM2-1.7B-intermediate-checkpoints__code,927,0.02761593303678982,0.02428993745165199
SmolLM2-1.7B-intermediate-checkpoints__code,928,0.010992211620417691,0.010875434519582873
SmolLM2-1.7B-intermediate-checkpoints__code,929,0.024860428318067212,0.022994325229231467
SmolLM2-1.7B-intermediate-checkpoints__code,930,0.11849428051055258,0.11037524187317625
SmolLM2-1.7B-intermediate-checkpoints__code,931,0.04351843019475554,0.04040771525461591
SmolLM2-1.7B-intermediate-checkpoints__code,932,0.04711705428903654,0.044720399203231884
SmolLM2-1.7B-intermediate-checkpoints__code,933,0.04964209148752238,0.04745896727081249
SmolLM2-1.7B-intermediate-checkpoints__code,934,0.03080527249691491,0.03033777293938405
SmolLM2-1.7B-intermediate-checkpoints__code,935,0.0935620708795771,0.08824476168694045
SmolLM2-1.7B-intermediate-checkpoints__code,936,0.010322530768505893,0.010038005967882771
SmolLM2-1.7B-intermediate-checkpoints__code,937,0.09537067423881167,0.08629656917567902
SmolLM2-1.7B-intermediate-checkpoints__code,938,0.025465970639678485,0.0228776590809403
SmolLM2-1.7B-intermediate-checkpoints__code,939,0.07511958426165466,0.07105850637166027
SmolLM2-1.7B-intermediate-checkpoints__code,940,0.025125093385922764,0.024541037160787475
SmolLM2-1.7B-intermediate-checkpoints__code,941,0.024829237636321114,0.0226018163802956
SmolLM2-1.7B-intermediate-checkpoints__code,942,0.09183620704553219,0.08467601827887025
SmolLM2-1.7B-intermediate-checkpoints__code,943,0.02711071180746628,0.023139948891753755
SmolLM2-1.7B-intermediate-checkpoints__code,944,0.07173882511800858,0.0654751539628821
SmolLM2-1.7B-intermediate-checkpoints__code,945,0.025064015230347,0.02063673639235016
SmolLM2-1.7B-intermediate-checkpoints__code,946,0.06914844042687363,0.06449542149302351
SmolLM2-1.7B-intermediate-checkpoints__code,947,0.027712195456501186,0.02349343870420069
SmolLM2-1.7B-intermediate-checkpoints__code,948,0.09415597635084107,0.08757446177529044
SmolLM2-1.7B-intermediate-checkpoints__code,949,0.0963834439862568,0.08899423558607572
SmolLM2-1.7B-intermediate-checkpoints__code,950,0.09312013305941275,0.08827960320656647
SmolLM2-1.7B-intermediate-checkpoints__code,951,0.010176329649797316,0.009699780734255262
SmolLM2-1.7B-intermediate-checkpoints__code,952,0.03104464169316006,0.028583863267661075
SmolLM2-1.7B-intermediate-checkpoints__code,953,0.008902139516774342,0.008456364610750753
SmolLM2-1.7B-intermediate-checkpoints__code,954,0.024348145968325956,0.0220445704158993
SmolLM2-1.7B-intermediate-checkpoints__code,955,0.09126262659016143,0.08520691839445019
SmolLM2-1.7B-intermediate-checkpoints__code,956,0.09524008421772813,0.08917650423990074
SmolLM2-1.7B-intermediate-checkpoints__code,957,0.0691093606492695,0.061398080087399734
SmolLM2-1.7B-intermediate-checkpoints__code,958,0.04515899234242741,0.04297651661630269
SmolLM2-1.7B-intermediate-checkpoints__code,959,0.0436979977127002,0.04037683225887087
SmolLM2-1.7B-intermediate-checkpoints__code,960,0.07586738514355458,0.07276763759163951
SmolLM2-1.7B-intermediate-checkpoints__code,961,0.0697781032075345,0.0644789565357404
SmolLM2-1.7B-intermediate-checkpoints__code,962,0.01648292859284017,0.016309151928049964
SmolLM2-1.7B-intermediate-checkpoints__code,963,0.02357483205556642,0.02263522533463803
SmolLM2-1.7B-intermediate-checkpoints__code,964,0.11687559326122408,0.10869034374589395
SmolLM2-1.7B-intermediate-checkpoints__code,965,0.009905571669208201,0.0098708548082082
SmolLM2-1.7B-intermediate-checkpoints__code,966,0.04531033434465418,0.04467586399349115
SmolLM2-1.7B-intermediate-checkpoints__code,967,0.029276481749036055,0.02743495269138374
SmolLM2-1.7B-intermediate-checkpoints__code,968,0.02624979305833065,0.025357316038573056
SmolLM2-1.7B-intermediate-checkpoints__code,969,0.04728884244684625,0.04315590841370279
SmolLM2-1.7B-intermediate-checkpoints__code,970,0.09759239635211756,0.09360242633417813
SmolLM2-1.7B-intermediate-checkpoints__code,971,0.028086021310327256,0.02793176737067143
SmolLM2-1.7B-intermediate-checkpoints__code,972,0.029623642390382628,0.028069289762574796
SmolLM2-1.7B-intermediate-checkpoints__code,973,0.024554759951539083,0.024260836971671973
SmolLM2-1.7B-intermediate-checkpoints__code,974,0.04827323065272294,0.045640682056957906
SmolLM2-1.7B-intermediate-checkpoints__code,975,0.027160884440633234,0.022174759648575085
SmolLM2-1.7B-intermediate-checkpoints__code,976,0.045149226216520164,0.040406915774287025
SmolLM2-1.7B-intermediate-checkpoints__code,977,0.027364410184284916,0.025439707284631824
SmolLM2-1.7B-intermediate-checkpoints__code,978,0.04463988210585691,0.04124922545749563
SmolLM2-1.7B-intermediate-checkpoints__code,979,0.022685430951747545,0.019352295442041378
SmolLM2-1.7B-intermediate-checkpoints__code,980,0.06644311794287991,0.06220180374119808
SmolLM2-1.7B-intermediate-checkpoints__code,981,0.025339566123993473,0.022558689485255808
SmolLM2-1.7B-intermediate-checkpoints__code,982,0.024940895230553473,0.024123497695004627
SmolLM2-1.7B-intermediate-checkpoints__code,983,0.022812654044207997,0.02086944299753872
SmolLM2-1.7B-intermediate-checkpoints__code,984,0.07744889295987759,0.07282597429995298
SmolLM2-1.7B-intermediate-checkpoints__code,985,0.02419238143347041,0.023580725307646922
SmolLM2-1.7B-intermediate-checkpoints__code,986,0.013011952463822262,0.012791106618909798
SmolLM2-1.7B-intermediate-checkpoints__code,987,0.023941729877552116,0.022447571057462624
SmolLM2-1.7B-intermediate-checkpoints__code,988,0.047795218003618294,0.044214830060546
SmolLM2-1.7B-intermediate-checkpoints__code,989,0.06900346790185849,0.06491540779785474
SmolLM2-1.7B-intermediate-checkpoints__code,990,0.06865575655835342,0.06353323259908943
SmolLM2-1.7B-intermediate-checkpoints__code,991,0.030120117751470426,0.02955637488524052
SmolLM2-1.7B-intermediate-checkpoints__code,992,0.02384137788402803,0.02322047773025346
SmolLM2-1.7B-intermediate-checkpoints__code,993,0.04984736065159418,0.04515691517034517
SmolLM2-1.7B-intermediate-checkpoints__code,994,0.025701595043527172,0.0221591941885759
SmolLM2-1.7B-intermediate-checkpoints__code,995,0.014984105083958888,0.014923929593490107
SmolLM2-1.7B-intermediate-checkpoints__code,996,0.02879267369894713,0.02749012655487584
SmolLM2-1.7B-intermediate-checkpoints__code,997,0.04489522880910041,0.04142734536075371
SmolLM2-1.7B-intermediate-checkpoints__code,998,0.023614570604493977,0.022445195509071918
SmolLM2-1.7B-intermediate-checkpoints__code,999,0.026780380395628713,0.025279868379008034
SmolLM2-1.7B-intermediate-checkpoints__math,0,0.02599201027794232,0.02011315471239837
SmolLM2-1.7B-intermediate-checkpoints__math,1,0.023975012793143742,0.023279932951608448
SmolLM2-1.7B-intermediate-checkpoints__math,2,0.04509279258241178,0.03944573133502675
SmolLM2-1.7B-intermediate-checkpoints__math,3,0.03876668491916231,0.035404049508874394
SmolLM2-1.7B-intermediate-checkpoints__math,4,0.045163566524574934,0.03851588799975536
SmolLM2-1.7B-intermediate-checkpoints__math,5,0.025317465001385688,0.01967698886656739
SmolLM2-1.7B-intermediate-checkpoints__math,6,0.017966398147489758,0.017828781750127462
SmolLM2-1.7B-intermediate-checkpoints__math,7,0.008186736031627315,0.00816158920765861
SmolLM2-1.7B-intermediate-checkpoints__math,8,0.023771644872349236,0.020884993634906788
SmolLM2-1.7B-intermediate-checkpoints__math,9,0.02621311048898346,0.01724884755283633
SmolLM2-1.7B-intermediate-checkpoints__math,10,0.045803088813550906,0.03686983653833825
SmolLM2-1.7B-intermediate-checkpoints__math,11,0.05024910044734921,0.040603622801579024
SmolLM2-1.7B-intermediate-checkpoints__math,12,0.02008271389756938,0.017819108117655684
SmolLM2-1.7B-intermediate-checkpoints__math,13,0.06695798487783594,0.056485319577352026
SmolLM2-1.7B-intermediate-checkpoints__math,14,0.06501824151408783,0.058177310784259834
SmolLM2-1.7B-intermediate-checkpoints__math,15,0.11175980639821453,0.1014771409926662
SmolLM2-1.7B-intermediate-checkpoints__math,16,0.06486014413635725,0.059045885591379854
SmolLM2-1.7B-intermediate-checkpoints__math,17,0.04330177345453306,0.04262513056708237
SmolLM2-1.7B-intermediate-checkpoints__math,18,0.01043606887426364,0.005866287534437645
SmolLM2-1.7B-intermediate-checkpoints__math,19,0.06303220271053984,0.05576326705155798
SmolLM2-1.7B-intermediate-checkpoints__math,20,0.026098201535587166,0.024953417450366812
SmolLM2-1.7B-intermediate-checkpoints__math,21,0.026378044078108176,0.01803951263408794
SmolLM2-1.7B-intermediate-checkpoints__math,22,0.024040460919185894,0.020941013205559446
SmolLM2-1.7B-intermediate-checkpoints__math,23,0.042969472377166765,0.03576140428913545
SmolLM2-1.7B-intermediate-checkpoints__math,24,0.026736420168360805,0.025548333311723504
SmolLM2-1.7B-intermediate-checkpoints__math,25,0.00808517405541724,0.007943063350830462
SmolLM2-1.7B-intermediate-checkpoints__math,26,0.008707762957033384,0.007288705984620227
SmolLM2-1.7B-intermediate-checkpoints__math,27,0.09295378983242454,0.08040124235788061
SmolLM2-1.7B-intermediate-checkpoints__math,28,0.028017837039341277,0.019981970361459104
SmolLM2-1.7B-intermediate-checkpoints__math,29,0.0202516994953223,0.017105780704993287
SmolLM2-1.7B-intermediate-checkpoints__math,30,0.02472300754122841,0.023689750960549476
SmolLM2-1.7B-intermediate-checkpoints__math,31,0.0254749215135012,0.020645261845954666
SmolLM2-1.7B-intermediate-checkpoints__math,32,0.023684133396502178,0.020654252537922933
SmolLM2-1.7B-intermediate-checkpoints__math,33,0.08473138710678253,0.07573884995860616
SmolLM2-1.7B-intermediate-checkpoints__math,34,0.04656362959574316,0.04179463673931674
SmolLM2-1.7B-intermediate-checkpoints__math,35,0.016128792568831797,0.014803834018149503
SmolLM2-1.7B-intermediate-checkpoints__math,36,0.03938952897761754,0.0332741810058539
SmolLM2-1.7B-intermediate-checkpoints__math,37,0.023866370899026833,0.021322113723582555
SmolLM2-1.7B-intermediate-checkpoints__math,38,0.0656506714327756,0.057879384730882534
SmolLM2-1.7B-intermediate-checkpoints__math,39,0.020832357158974496,0.012427023837643044
SmolLM2-1.7B-intermediate-checkpoints__math,40,0.046827047004855855,0.042985618526904794
SmolLM2-1.7B-intermediate-checkpoints__math,41,0.023258207039380033,0.017343427691551488
SmolLM2-1.7B-intermediate-checkpoints__math,42,0.023834777510915707,0.020343604674753157
SmolLM2-1.7B-intermediate-checkpoints__math,43,0.04418043948047835,0.03998491458150807
SmolLM2-1.7B-intermediate-checkpoints__math,44,0.017152773085261138,0.015936984510901697
SmolLM2-1.7B-intermediate-checkpoints__math,45,0.06569591460533084,0.05640190295949327
SmolLM2-1.7B-intermediate-checkpoints__math,46,0.019888844227540222,0.015423441010201882
SmolLM2-1.7B-intermediate-checkpoints__math,47,0.04643325071659542,0.04162010882136058
SmolLM2-1.7B-intermediate-checkpoints__math,48,0.0437422850318567,0.04363869631383911
SmolLM2-1.7B-intermediate-checkpoints__math,49,0.04484114897343074,0.03784039667913564
SmolLM2-1.7B-intermediate-checkpoints__math,50,0.04385001289471929,0.03757801413531982
SmolLM2-1.7B-intermediate-checkpoints__math,51,0.022122502313753466,0.017368790650605224
SmolLM2-1.7B-intermediate-checkpoints__math,52,0.0884190641943142,0.07553692998421062
SmolLM2-1.7B-intermediate-checkpoints__math,53,0.04747482347349097,0.0425185833506045
SmolLM2-1.7B-intermediate-checkpoints__math,54,0.07090244438696766,0.06123671034271162
SmolLM2-1.7B-intermediate-checkpoints__math,55,0.04260977040003842,0.03959860215680736
SmolLM2-1.7B-intermediate-checkpoints__math,56,0.04223322127324831,0.036435700678164804
SmolLM2-1.7B-intermediate-checkpoints__math,57,0.06708383055287144,0.062217292531562524
SmolLM2-1.7B-intermediate-checkpoints__math,58,0.029335831224327064,0.027259262548731695
SmolLM2-1.7B-intermediate-checkpoints__math,59,0.017068449950411724,0.007724401855274592
SmolLM2-1.7B-intermediate-checkpoints__math,60,0.02756165709550393,0.02502434841606489
SmolLM2-1.7B-intermediate-checkpoints__math,61,0.04013591725358154,0.03741348723998063
SmolLM2-1.7B-intermediate-checkpoints__math,62,0.021609307881348478,0.019887119588937883
SmolLM2-1.7B-intermediate-checkpoints__math,63,0.011459502787209369,0.009340690649427354
SmolLM2-1.7B-intermediate-checkpoints__math,64,0.04292939945962509,0.034936998337846005
SmolLM2-1.7B-intermediate-checkpoints__math,65,0.0444994662934293,0.0397444124704265
SmolLM2-1.7B-intermediate-checkpoints__math,66,0.016179149201255356,0.016084664710622608
SmolLM2-1.7B-intermediate-checkpoints__math,67,0.0685245038153029,0.054959993188297
SmolLM2-1.7B-intermediate-checkpoints__math,68,0.019128638734060264,0.018154318399759315
SmolLM2-1.7B-intermediate-checkpoints__math,69,0.08434740852153527,0.07633723496417093
SmolLM2-1.7B-intermediate-checkpoints__math,70,0.01992927290170721,0.018899620241576362
SmolLM2-1.7B-intermediate-checkpoints__math,71,0.007260462869598388,0.006937750610618137
SmolLM2-1.7B-intermediate-checkpoints__math,72,0.06615777617456008,0.0586510982620367
SmolLM2-1.7B-intermediate-checkpoints__math,73,0.06824195199435923,0.05862510549776031
SmolLM2-1.7B-intermediate-checkpoints__math,74,0.024868392037470575,0.02394391834469213
SmolLM2-1.7B-intermediate-checkpoints__math,75,0.06699422966306624,0.05654082327710987
SmolLM2-1.7B-intermediate-checkpoints__math,76,0.012267175679346346,0.00815514869978633
SmolLM2-1.7B-intermediate-checkpoints__math,77,0.04719624612377078,0.04142314670129619
SmolLM2-1.7B-intermediate-checkpoints__math,78,0.06533531999368944,0.057542680232780495
SmolLM2-1.7B-intermediate-checkpoints__math,79,0.02814970614150382,0.027130339019803065
SmolLM2-1.7B-intermediate-checkpoints__math,80,0.06696489015891241,0.05828261883371483
SmolLM2-1.7B-intermediate-checkpoints__math,81,0.03078876400802139,0.021037291739873152
SmolLM2-1.7B-intermediate-checkpoints__math,82,0.06724968811260525,0.057574576886793634
SmolLM2-1.7B-intermediate-checkpoints__math,83,0.016333481871249885,0.012286732408840406
SmolLM2-1.7B-intermediate-checkpoints__math,84,0.0238789248324751,0.021812759896681133
SmolLM2-1.7B-intermediate-checkpoints__math,85,0.022212889667166547,0.0217045385003504
SmolLM2-1.7B-intermediate-checkpoints__math,86,0.06708153295267982,0.055451130347835
SmolLM2-1.7B-intermediate-checkpoints__math,87,0.017104281757412312,0.016823308257525746
SmolLM2-1.7B-intermediate-checkpoints__math,88,0.0067266350030587094,0.0066921114144218325
SmolLM2-1.7B-intermediate-checkpoints__math,89,0.01765486225541734,0.01652124668975449
SmolLM2-1.7B-intermediate-checkpoints__math,90,0.008719064087396295,0.008719058507450618
SmolLM2-1.7B-intermediate-checkpoints__math,91,0.0079801742607418,0.0068736111288866895
SmolLM2-1.7B-intermediate-checkpoints__math,92,0.026338086058528908,0.02264788813789302
SmolLM2-1.7B-intermediate-checkpoints__math,93,0.047094173068489203,0.03656316261295566
SmolLM2-1.7B-intermediate-checkpoints__math,94,0.04637586390120773,0.03650972821462865
SmolLM2-1.7B-intermediate-checkpoints__math,95,0.023869420318474555,0.019262682177250273
SmolLM2-1.7B-intermediate-checkpoints__math,96,0.045422096101123195,0.03603705904942711
SmolLM2-1.7B-intermediate-checkpoints__math,97,0.047338453058566335,0.038565563999950654
SmolLM2-1.7B-intermediate-checkpoints__math,98,0.06727998522476973,0.05969034974102113
SmolLM2-1.7B-intermediate-checkpoints__math,99,0.024579027579597238,0.022403098362932583
SmolLM2-1.7B-intermediate-checkpoints__math,100,0.043660383135706124,0.03844924643900156
SmolLM2-1.7B-intermediate-checkpoints__math,101,0.007785738439450212,0.007591955932634594
SmolLM2-1.7B-intermediate-checkpoints__math,102,0.010152847522363787,0.009342232266767515
SmolLM2-1.7B-intermediate-checkpoints__math,103,0.06333069883224819,0.059369378943362035
SmolLM2-1.7B-intermediate-checkpoints__math,104,0.024020506555499074,0.023987816127500727
SmolLM2-1.7B-intermediate-checkpoints__math,105,0.022928950739585032,0.020481177338216482
SmolLM2-1.7B-intermediate-checkpoints__math,106,0.04464872883391931,0.042488089596125385
SmolLM2-1.7B-intermediate-checkpoints__math,107,0.0690867604735025,0.064010768289862
SmolLM2-1.7B-intermediate-checkpoints__math,108,0.070146270220105,0.0627367959332188
SmolLM2-1.7B-intermediate-checkpoints__math,109,0.051783686810343676,0.03855088700798679
SmolLM2-1.7B-intermediate-checkpoints__math,110,0.024382630053384823,0.024315715949546
SmolLM2-1.7B-intermediate-checkpoints__math,111,0.022541019350513145,0.021447823925335383
SmolLM2-1.7B-intermediate-checkpoints__math,112,0.020071838434516976,0.019114245272906775
SmolLM2-1.7B-intermediate-checkpoints__math,113,0.02564977814136249,0.025232721520335784
SmolLM2-1.7B-intermediate-checkpoints__math,114,0.058729883156650585,0.053112519510073876
SmolLM2-1.7B-intermediate-checkpoints__math,115,0.013041285626185364,0.012883553064421871
SmolLM2-1.7B-intermediate-checkpoints__math,116,0.04717093009309422,0.04039723526837745
SmolLM2-1.7B-intermediate-checkpoints__math,117,0.024177555513068643,0.023936846253297943
SmolLM2-1.7B-intermediate-checkpoints__math,118,0.01208113875967009,0.008246887650504598
SmolLM2-1.7B-intermediate-checkpoints__math,119,0.022630681071626774,0.019378114711968705
SmolLM2-1.7B-intermediate-checkpoints__math,120,0.05051965791250605,0.04328456505006816
SmolLM2-1.7B-intermediate-checkpoints__math,121,0.015670214310028116,0.014740652155953273
SmolLM2-1.7B-intermediate-checkpoints__math,122,0.04932119436532003,0.04198949484166099
SmolLM2-1.7B-intermediate-checkpoints__math,123,0.02247577665312835,0.015894212810194475
SmolLM2-1.7B-intermediate-checkpoints__math,124,0.06739544742642424,0.05943597497155736
SmolLM2-1.7B-intermediate-checkpoints__math,125,0.02210469039016524,0.022029233202363635
SmolLM2-1.7B-intermediate-checkpoints__math,126,0.024634878401275248,0.02282723045975341
SmolLM2-1.7B-intermediate-checkpoints__math,127,0.023845552686745413,0.019446524977016367
SmolLM2-1.7B-intermediate-checkpoints__math,128,0.08743930244738025,0.07435109231501903
SmolLM2-1.7B-intermediate-checkpoints__math,129,0.025076012270997906,0.022378397326988868
SmolLM2-1.7B-intermediate-checkpoints__math,130,0.030121432546224597,0.029093290880638285
SmolLM2-1.7B-intermediate-checkpoints__math,131,0.024105376133088764,0.024104792837238626
SmolLM2-1.7B-intermediate-checkpoints__math,132,0.02518283591265874,0.020526299076528157
SmolLM2-1.7B-intermediate-checkpoints__math,133,0.042092888746152544,0.035499334042451154
SmolLM2-1.7B-intermediate-checkpoints__math,134,0.11022084900779638,0.09376791100618467
SmolLM2-1.7B-intermediate-checkpoints__math,135,0.014345690997041532,0.014000746085685987
SmolLM2-1.7B-intermediate-checkpoints__math,136,0.0867734044191774,0.0765154686492758
SmolLM2-1.7B-intermediate-checkpoints__math,137,0.040923742640606386,0.03727234263489356
SmolLM2-1.7B-intermediate-checkpoints__math,138,0.06731777384068835,0.06074582706833067
SmolLM2-1.7B-intermediate-checkpoints__math,139,0.023626760010329963,0.019005013789420398
SmolLM2-1.7B-intermediate-checkpoints__math,140,0.051441759659743624,0.04317640894525734
SmolLM2-1.7B-intermediate-checkpoints__math,141,0.023642157702633296,0.020748278902175652
SmolLM2-1.7B-intermediate-checkpoints__math,142,0.010760057848345203,0.010568332587487983
SmolLM2-1.7B-intermediate-checkpoints__math,143,0.0841638174769194,0.07207956197624588
SmolLM2-1.7B-intermediate-checkpoints__math,144,0.10400304820439735,0.08983287839506904
SmolLM2-1.7B-intermediate-checkpoints__math,145,0.030058399960776836,0.024260943255904457
SmolLM2-1.7B-intermediate-checkpoints__math,146,0.044756379407360374,0.03770210985286111
SmolLM2-1.7B-intermediate-checkpoints__math,147,0.006474311977113389,0.006323149467666765
SmolLM2-1.7B-intermediate-checkpoints__math,148,0.023307855594700458,0.019404328374108007
SmolLM2-1.7B-intermediate-checkpoints__math,149,0.06435844816886364,0.05646348608469367
SmolLM2-1.7B-intermediate-checkpoints__math,150,0.04518394326170239,0.035270556381044024
SmolLM2-1.7B-intermediate-checkpoints__math,151,0.06072069975427393,0.05422049492047246
SmolLM2-1.7B-intermediate-checkpoints__math,152,0.01979346854406749,0.019230892656471564
SmolLM2-1.7B-intermediate-checkpoints__math,153,0.06539839409296563,0.06042891681040774
SmolLM2-1.7B-intermediate-checkpoints__math,154,0.021729828665902447,0.020280639276860787
SmolLM2-1.7B-intermediate-checkpoints__math,155,0.06457143744239703,0.054026849811994855
SmolLM2-1.7B-intermediate-checkpoints__math,156,0.12962725620197912,0.11908497460936499
SmolLM2-1.7B-intermediate-checkpoints__math,157,0.04774343667346735,0.04095845995095232
SmolLM2-1.7B-intermediate-checkpoints__math,158,0.031638220408812784,0.026468763926055888
SmolLM2-1.7B-intermediate-checkpoints__math,159,0.04551164656098941,0.043195848913761846
SmolLM2-1.7B-intermediate-checkpoints__math,160,0.023879642000759337,0.017929052073692147
SmolLM2-1.7B-intermediate-checkpoints__math,161,0.08372847000201132,0.07259637066438095
SmolLM2-1.7B-intermediate-checkpoints__math,162,0.026371550961069502,0.02548070944590287
SmolLM2-1.7B-intermediate-checkpoints__math,163,0.07235406787528151,0.06017397088310636
SmolLM2-1.7B-intermediate-checkpoints__math,164,0.13267982218864716,0.11407381579222879
SmolLM2-1.7B-intermediate-checkpoints__math,165,0.01410309497599036,0.011244040704259613
SmolLM2-1.7B-intermediate-checkpoints__math,166,0.01898868709413493,0.014565716068591623
SmolLM2-1.7B-intermediate-checkpoints__math,167,0.024204987380766242,0.020398096336032994
SmolLM2-1.7B-intermediate-checkpoints__math,168,0.07300704778507797,0.06547049110296715
SmolLM2-1.7B-intermediate-checkpoints__math,169,0.008051212618945081,0.007402414887745932
SmolLM2-1.7B-intermediate-checkpoints__math,170,0.020980826622391386,0.020205133853212487
SmolLM2-1.7B-intermediate-checkpoints__math,171,0.06388679604836386,0.05686969669468721
SmolLM2-1.7B-intermediate-checkpoints__math,172,0.091417880758575,0.08143578855099773
SmolLM2-1.7B-intermediate-checkpoints__math,173,0.011471825238290694,0.007030206203292166
SmolLM2-1.7B-intermediate-checkpoints__math,174,0.041406532278395865,0.03624798942756938
SmolLM2-1.7B-intermediate-checkpoints__math,175,0.08518457966755291,0.07422667153863977
SmolLM2-1.7B-intermediate-checkpoints__math,176,0.013866444958562181,0.00944717245842826
SmolLM2-1.7B-intermediate-checkpoints__math,177,0.02037184552005712,0.01809365112972459
SmolLM2-1.7B-intermediate-checkpoints__math,178,0.06554206491200928,0.0617369115613858
SmolLM2-1.7B-intermediate-checkpoints__math,179,0.024652077891104632,0.021179032952582184
SmolLM2-1.7B-intermediate-checkpoints__math,180,0.0726077686861383,0.06678984631763407
SmolLM2-1.7B-intermediate-checkpoints__math,181,0.06391661071446675,0.05833123490350176
SmolLM2-1.7B-intermediate-checkpoints__math,182,0.06677268297332054,0.0606344691077018
SmolLM2-1.7B-intermediate-checkpoints__math,183,0.021343170790971335,0.02052593879960201
SmolLM2-1.7B-intermediate-checkpoints__math,184,0.02108667130168168,0.01996805800154724
SmolLM2-1.7B-intermediate-checkpoints__math,185,0.026488830067024453,0.02636912854520127
SmolLM2-1.7B-intermediate-checkpoints__math,186,0.040521602392354465,0.033805472813078795
SmolLM2-1.7B-intermediate-checkpoints__math,187,0.024126325060729113,0.024104082367863697
SmolLM2-1.7B-intermediate-checkpoints__math,188,0.04945201084637873,0.04453649127461908
SmolLM2-1.7B-intermediate-checkpoints__math,189,0.01256850934793404,0.0062918023364965684
SmolLM2-1.7B-intermediate-checkpoints__math,190,0.08446103151620495,0.07742671563932796
SmolLM2-1.7B-intermediate-checkpoints__math,191,0.0918838515608871,0.07920827653515278
SmolLM2-1.7B-intermediate-checkpoints__math,192,0.0679787602977298,0.058715075280468654
SmolLM2-1.7B-intermediate-checkpoints__math,193,0.06537482211287349,0.052072575873690664
SmolLM2-1.7B-intermediate-checkpoints__math,194,0.020307645272748594,0.02004022300320863
SmolLM2-1.7B-intermediate-checkpoints__math,195,0.11264354046098134,0.09984335798343118
SmolLM2-1.7B-intermediate-checkpoints__math,196,0.08987253999465022,0.07804970445985093
SmolLM2-1.7B-intermediate-checkpoints__math,197,0.04826163300588927,0.03892051159696088
SmolLM2-1.7B-intermediate-checkpoints__math,198,0.0925772310608777,0.07854905202137553
SmolLM2-1.7B-intermediate-checkpoints__math,199,0.023228735598592926,0.019387853631699353
SmolLM2-1.7B-intermediate-checkpoints__math,200,0.047940046603905,0.03649846889938885
SmolLM2-1.7B-intermediate-checkpoints__math,201,0.018986883253975625,0.01662902844028418
SmolLM2-1.7B-intermediate-checkpoints__math,202,0.044128176032406825,0.03863799903326358
SmolLM2-1.7B-intermediate-checkpoints__math,203,0.012584509352769604,0.00979488004786069
SmolLM2-1.7B-intermediate-checkpoints__math,204,0.06243799218343607,0.05676156165233256
SmolLM2-1.7B-intermediate-checkpoints__math,205,0.10553340608495668,0.09435017132131238
SmolLM2-1.7B-intermediate-checkpoints__math,206,0.029499850728266625,0.02761068433670878
SmolLM2-1.7B-intermediate-checkpoints__math,207,0.026910716585672706,0.022899223389437364
SmolLM2-1.7B-intermediate-checkpoints__math,208,0.007639185932083341,0.0075453652733865045
SmolLM2-1.7B-intermediate-checkpoints__math,209,0.013047521707150244,0.011602681060674329
SmolLM2-1.7B-intermediate-checkpoints__math,210,0.02625456332767057,0.021919541445167015
SmolLM2-1.7B-intermediate-checkpoints__math,211,0.024068938455699143,0.02373174087717267
SmolLM2-1.7B-intermediate-checkpoints__math,212,0.01903282777469481,0.015448630501742031
SmolLM2-1.7B-intermediate-checkpoints__math,213,0.02379162800711334,0.02126819608027284
SmolLM2-1.7B-intermediate-checkpoints__math,214,0.010035359283509382,0.006310888335075389
SmolLM2-1.7B-intermediate-checkpoints__math,215,0.049350699515037275,0.044327974262657756
SmolLM2-1.7B-intermediate-checkpoints__math,216,0.047580039252123674,0.03867927782642125
SmolLM2-1.7B-intermediate-checkpoints__math,217,0.022659418816115936,0.01607483736110899
SmolLM2-1.7B-intermediate-checkpoints__math,218,0.06799280359664622,0.05778182285492298
SmolLM2-1.7B-intermediate-checkpoints__math,219,0.029075038998370713,0.02596175745942532
SmolLM2-1.7B-intermediate-checkpoints__math,220,0.008030446941079097,0.006420335011629159
SmolLM2-1.7B-intermediate-checkpoints__math,221,0.007462277749397216,0.006290255629637312
SmolLM2-1.7B-intermediate-checkpoints__math,222,0.08477265899673177,0.07249284945878118
SmolLM2-1.7B-intermediate-checkpoints__math,223,0.023883944558238876,0.02094833491187033
SmolLM2-1.7B-intermediate-checkpoints__math,224,0.11466320046223602,0.10023454971303061
SmolLM2-1.7B-intermediate-checkpoints__math,225,0.008358044703287009,0.007038118696176246
SmolLM2-1.7B-intermediate-checkpoints__math,226,0.04599347216296388,0.04294594131930917
SmolLM2-1.7B-intermediate-checkpoints__math,227,0.06514178797786527,0.05666788604478826
SmolLM2-1.7B-intermediate-checkpoints__math,228,0.02508881416771447,0.01671198221096207
SmolLM2-1.7B-intermediate-checkpoints__math,229,0.01296885999866302,0.010971606830458058
SmolLM2-1.7B-intermediate-checkpoints__math,230,0.01937106600290091,0.018534108486718364
SmolLM2-1.7B-intermediate-checkpoints__math,231,0.01525909430373004,0.014173648338995601
SmolLM2-1.7B-intermediate-checkpoints__math,232,0.0468337208713672,0.04263432461159332
SmolLM2-1.7B-intermediate-checkpoints__math,233,0.04366754097746755,0.0361517389659467
SmolLM2-1.7B-intermediate-checkpoints__math,234,0.0074041038107903355,0.007018736653161211
SmolLM2-1.7B-intermediate-checkpoints__math,235,0.024582336924576752,0.018771877628261786
SmolLM2-1.7B-intermediate-checkpoints__math,236,0.06597879266544326,0.06143588577668984
SmolLM2-1.7B-intermediate-checkpoints__math,237,0.0673447981370376,0.06350971066065982
SmolLM2-1.7B-intermediate-checkpoints__math,238,0.012096013743769136,0.012020285100725059
SmolLM2-1.7B-intermediate-checkpoints__math,239,0.07331562121415872,0.060372332994233446
SmolLM2-1.7B-intermediate-checkpoints__math,240,0.010914918047525179,0.009922516819593044
SmolLM2-1.7B-intermediate-checkpoints__math,241,0.09061023877316127,0.08181893678605358
SmolLM2-1.7B-intermediate-checkpoints__math,242,0.022962536311192012,0.01851425291079404
SmolLM2-1.7B-intermediate-checkpoints__math,243,0.024835315136243694,0.0233593960641559
SmolLM2-1.7B-intermediate-checkpoints__math,244,0.042587156734905075,0.03600956150852535
SmolLM2-1.7B-intermediate-checkpoints__math,245,0.020787506563918756,0.017335234554623772
SmolLM2-1.7B-intermediate-checkpoints__math,246,0.0440933316843993,0.03855451135145577
SmolLM2-1.7B-intermediate-checkpoints__math,247,0.041531249632182646,0.03990966772029995
SmolLM2-1.7B-intermediate-checkpoints__math,248,0.0670612979081369,0.055547166266232365
SmolLM2-1.7B-intermediate-checkpoints__math,249,0.0653284390735013,0.06072908896480783
SmolLM2-1.7B-intermediate-checkpoints__math,250,0.02573592919112036,0.025668312432244676
SmolLM2-1.7B-intermediate-checkpoints__math,251,0.06974166304945412,0.061120840505530134
SmolLM2-1.7B-intermediate-checkpoints__math,252,0.012987333932604754,0.012963933423386007
SmolLM2-1.7B-intermediate-checkpoints__math,253,0.043259930056810544,0.03415842645091391
SmolLM2-1.7B-intermediate-checkpoints__math,254,0.06589061307232595,0.06354879804503423
SmolLM2-1.7B-intermediate-checkpoints__math,255,0.047217105762826665,0.04001494258064241
SmolLM2-1.7B-intermediate-checkpoints__math,256,0.02168505738069744,0.02122380804896856
SmolLM2-1.7B-intermediate-checkpoints__math,257,0.06400530248033705,0.053608392533006886
SmolLM2-1.7B-intermediate-checkpoints__math,258,0.021834787677667278,0.01770810793514078
SmolLM2-1.7B-intermediate-checkpoints__math,259,0.012647291454545993,0.012436697970023851
SmolLM2-1.7B-intermediate-checkpoints__math,260,0.08571228214401563,0.07669745962479989
SmolLM2-1.7B-intermediate-checkpoints__math,261,0.04443794453418265,0.035098396516106425
SmolLM2-1.7B-intermediate-checkpoints__math,262,0.005181342164572478,0.005156861400398755
SmolLM2-1.7B-intermediate-checkpoints__math,263,0.01135742668603237,0.011318700205544362
SmolLM2-1.7B-intermediate-checkpoints__math,264,0.04788410798927223,0.041285868036532704
SmolLM2-1.7B-intermediate-checkpoints__math,265,0.011278365567125161,0.011020700483613317
SmolLM2-1.7B-intermediate-checkpoints__math,266,0.0670665327952569,0.05310067594185145
SmolLM2-1.7B-intermediate-checkpoints__math,267,0.028502029488796536,0.026722395809861334
SmolLM2-1.7B-intermediate-checkpoints__math,268,0.04312552009474528,0.03787309109270201
SmolLM2-1.7B-intermediate-checkpoints__math,269,0.04464613972910965,0.04038819691181497
SmolLM2-1.7B-intermediate-checkpoints__math,270,0.02294089790939423,0.02259036398334044
SmolLM2-1.7B-intermediate-checkpoints__math,271,0.01979606399750437,0.019718917814371947
SmolLM2-1.7B-intermediate-checkpoints__math,272,0.02197239441911276,0.021557153560410353
SmolLM2-1.7B-intermediate-checkpoints__math,273,0.050205372362606575,0.04343238402291503
SmolLM2-1.7B-intermediate-checkpoints__math,274,0.0611130846333672,0.05616962175518431
SmolLM2-1.7B-intermediate-checkpoints__math,275,0.06691807374625276,0.059425935308591735
SmolLM2-1.7B-intermediate-checkpoints__math,276,0.013239383371501807,0.011025643717240713
SmolLM2-1.7B-intermediate-checkpoints__math,277,0.022798996595500713,0.022725844846797443
SmolLM2-1.7B-intermediate-checkpoints__math,278,0.13304057653498894,0.11768107099400502
SmolLM2-1.7B-intermediate-checkpoints__math,279,0.04157390608551245,0.0379144532782613
SmolLM2-1.7B-intermediate-checkpoints__math,280,0.04709544580166781,0.03903578385743139
SmolLM2-1.7B-intermediate-checkpoints__math,281,0.012407719603257487,0.009173052956541848
SmolLM2-1.7B-intermediate-checkpoints__math,282,0.06561322771515352,0.05764526536521875
SmolLM2-1.7B-intermediate-checkpoints__math,283,0.009990034350248127,0.005195735551754242
SmolLM2-1.7B-intermediate-checkpoints__math,284,0.030732533987110112,0.024424207634749718
SmolLM2-1.7B-intermediate-checkpoints__math,285,0.025681472657330128,0.021892925996888496
SmolLM2-1.7B-intermediate-checkpoints__math,286,0.040883758975340224,0.03648090126952118
SmolLM2-1.7B-intermediate-checkpoints__math,287,0.02888208725658226,0.024546066173806565
SmolLM2-1.7B-intermediate-checkpoints__math,288,0.01269527034493994,0.007185609522458789
SmolLM2-1.7B-intermediate-checkpoints__math,289,0.04505071200819894,0.03642851081741516
SmolLM2-1.7B-intermediate-checkpoints__math,290,0.044884093739526995,0.03662006911392212
SmolLM2-1.7B-intermediate-checkpoints__math,291,0.06803101439397768,0.05886727593340769
SmolLM2-1.7B-intermediate-checkpoints__math,292,0.048429980121906704,0.03999249668659745
SmolLM2-1.7B-intermediate-checkpoints__math,293,0.023851835958032495,0.02147134777139652
SmolLM2-1.7B-intermediate-checkpoints__math,294,0.11426972300584941,0.10034980207594332
SmolLM2-1.7B-intermediate-checkpoints__math,295,0.04743593918320475,0.04051583770591022
SmolLM2-1.7B-intermediate-checkpoints__math,296,0.04305119695941411,0.03981957086065027
SmolLM2-1.7B-intermediate-checkpoints__math,297,0.02187024936953541,0.017919801812236485
SmolLM2-1.7B-intermediate-checkpoints__math,298,0.006928550951227028,0.006904064298419583
SmolLM2-1.7B-intermediate-checkpoints__math,299,0.02237746028924601,0.018680383826000055
SmolLM2-1.7B-intermediate-checkpoints__math,300,0.06630955167953173,0.06051141962776321
SmolLM2-1.7B-intermediate-checkpoints__math,301,0.02320162571572663,0.022844666435998057
SmolLM2-1.7B-intermediate-checkpoints__math,302,0.08577439798325066,0.07301567248937564
SmolLM2-1.7B-intermediate-checkpoints__math,303,0.020212763039597265,0.013434267070649127
SmolLM2-1.7B-intermediate-checkpoints__math,304,0.06888307183280337,0.06404448165944834
SmolLM2-1.7B-intermediate-checkpoints__math,305,0.019770527240693628,0.017899895388338208
SmolLM2-1.7B-intermediate-checkpoints__math,306,0.10655248344054845,0.08989583584538081
SmolLM2-1.7B-intermediate-checkpoints__math,307,0.02473564596580799,0.023472772673343592
SmolLM2-1.7B-intermediate-checkpoints__math,308,0.067688048475147,0.0612026013785113
SmolLM2-1.7B-intermediate-checkpoints__math,309,0.04347741077738515,0.03874866782888428
SmolLM2-1.7B-intermediate-checkpoints__math,310,0.02099898018806476,0.020967240579965112
SmolLM2-1.7B-intermediate-checkpoints__math,311,0.06869105877621758,0.06312903583156858
SmolLM2-1.7B-intermediate-checkpoints__math,312,0.029924640816262053,0.02597118562920989
SmolLM2-1.7B-intermediate-checkpoints__math,313,0.06651301096224183,0.06172107283934572
SmolLM2-1.7B-intermediate-checkpoints__math,314,0.04869306077836411,0.03972264657198732
SmolLM2-1.7B-intermediate-checkpoints__math,315,0.027557618017688433,0.02006458242619052
SmolLM2-1.7B-intermediate-checkpoints__math,316,0.08381473964105914,0.07381414892888401
SmolLM2-1.7B-intermediate-checkpoints__math,317,0.008738683416536842,0.00668128484373763
SmolLM2-1.7B-intermediate-checkpoints__math,318,0.02042871974359069,0.01459566659290953
SmolLM2-1.7B-intermediate-checkpoints__math,319,0.021985056154405144,0.018920717117634683
SmolLM2-1.7B-intermediate-checkpoints__math,320,0.04777517088036659,0.04411571918466916
SmolLM2-1.7B-intermediate-checkpoints__math,321,0.09368870504953222,0.08101050533971244
SmolLM2-1.7B-intermediate-checkpoints__math,322,0.10802046287570227,0.09685316752414173
SmolLM2-1.7B-intermediate-checkpoints__math,323,0.040688723145756014,0.03344651423253407
SmolLM2-1.7B-intermediate-checkpoints__math,324,0.06281331282893714,0.053928027170661585
SmolLM2-1.7B-intermediate-checkpoints__math,325,0.039680728072832225,0.03863135003275162
SmolLM2-1.7B-intermediate-checkpoints__math,326,0.04721728711057716,0.04428339156944523
SmolLM2-1.7B-intermediate-checkpoints__math,327,0.006809503388890605,0.006674057372885975
SmolLM2-1.7B-intermediate-checkpoints__math,328,0.04604863930556263,0.04393215374460007
SmolLM2-1.7B-intermediate-checkpoints__math,329,0.10664341401796716,0.09525542282155615
SmolLM2-1.7B-intermediate-checkpoints__math,330,0.08833249294723865,0.0778508784480497
SmolLM2-1.7B-intermediate-checkpoints__math,331,0.01797711838282897,0.017720214493361117
SmolLM2-1.7B-intermediate-checkpoints__math,332,0.12950129117002532,0.11589923194740169
SmolLM2-1.7B-intermediate-checkpoints__math,333,0.04951958067999159,0.03974130798352555
SmolLM2-1.7B-intermediate-checkpoints__math,334,0.024196495674990923,0.021119959181266558
SmolLM2-1.7B-intermediate-checkpoints__math,335,0.02504594479192541,0.02496890113030931
SmolLM2-1.7B-intermediate-checkpoints__math,336,0.08638591403541689,0.07496965244080354
SmolLM2-1.7B-intermediate-checkpoints__math,337,0.026517584442770744,0.02498381438792592
SmolLM2-1.7B-intermediate-checkpoints__math,338,0.09147996013059993,0.07528081114959514
SmolLM2-1.7B-intermediate-checkpoints__math,339,0.008868047962306317,0.008245094030506769
SmolLM2-1.7B-intermediate-checkpoints__math,340,0.007830153534162363,0.007830097613348389
SmolLM2-1.7B-intermediate-checkpoints__math,341,0.02560651032492159,0.018629266916908607
SmolLM2-1.7B-intermediate-checkpoints__math,342,0.039141799462473655,0.0370994949956525
SmolLM2-1.7B-intermediate-checkpoints__math,343,0.02877515937399568,0.021427780197106297
SmolLM2-1.7B-intermediate-checkpoints__math,344,0.06052401316032178,0.052623475430898584
SmolLM2-1.7B-intermediate-checkpoints__math,345,0.08968789519995801,0.07742613251860436
SmolLM2-1.7B-intermediate-checkpoints__math,346,0.00591736033178645,0.004634369011412709
SmolLM2-1.7B-intermediate-checkpoints__math,347,0.04307813900468969,0.039717600117864675
SmolLM2-1.7B-intermediate-checkpoints__math,348,0.08686650766081595,0.07465092494605027
SmolLM2-1.7B-intermediate-checkpoints__math,349,0.026621196847359575,0.018637789176533175
SmolLM2-1.7B-intermediate-checkpoints__math,350,0.02698586369860854,0.023823652337856927
SmolLM2-1.7B-intermediate-checkpoints__math,351,0.014069966242843273,0.00854728975403992
SmolLM2-1.7B-intermediate-checkpoints__math,352,0.023415980537120573,0.02216672149276161
SmolLM2-1.7B-intermediate-checkpoints__math,353,0.004964442003920698,0.004949513649418596
SmolLM2-1.7B-intermediate-checkpoints__math,354,0.06806102660707161,0.060158354709079216
SmolLM2-1.7B-intermediate-checkpoints__math,355,0.013634166547667621,0.011302595675447953
SmolLM2-1.7B-intermediate-checkpoints__math,356,0.06465486070989944,0.053089328263876565
SmolLM2-1.7B-intermediate-checkpoints__math,357,0.012060921937645545,0.00916337374849678
SmolLM2-1.7B-intermediate-checkpoints__math,358,0.06313902374343905,0.05217254070295339
SmolLM2-1.7B-intermediate-checkpoints__math,359,0.026910716585672706,0.022899223389437364
SmolLM2-1.7B-intermediate-checkpoints__math,360,0.03892781234964854,0.03614607552652403
SmolLM2-1.7B-intermediate-checkpoints__math,361,0.08598756650210067,0.07810033356860542
SmolLM2-1.7B-intermediate-checkpoints__math,362,0.019293554409785058,0.01923287598165553
SmolLM2-1.7B-intermediate-checkpoints__math,363,0.03228455008615484,0.03022224401758496
SmolLM2-1.7B-intermediate-checkpoints__math,364,0.030105793430456947,0.02313486236995801
SmolLM2-1.7B-intermediate-checkpoints__math,365,0.011471825238290694,0.006795077239112828
SmolLM2-1.7B-intermediate-checkpoints__math,366,0.020777412140577284,0.019175560431952007
SmolLM2-1.7B-intermediate-checkpoints__math,367,0.05165289055363348,0.04105973782638579
SmolLM2-1.7B-intermediate-checkpoints__math,368,0.07234708519133692,0.06613666926811775
SmolLM2-1.7B-intermediate-checkpoints__math,369,0.03852984217252323,0.03463653977927628
SmolLM2-1.7B-intermediate-checkpoints__math,370,0.024678635343144698,0.019904491241302714
SmolLM2-1.7B-intermediate-checkpoints__math,371,0.02257480276148579,0.022406416412049948
SmolLM2-1.7B-intermediate-checkpoints__math,372,0.06784473069164951,0.06168736419538537
SmolLM2-1.7B-intermediate-checkpoints__math,373,0.04195453601761551,0.04037236045793328
SmolLM2-1.7B-intermediate-checkpoints__math,374,0.06663050907266073,0.05618501650846827
SmolLM2-1.7B-intermediate-checkpoints__math,375,0.06549298940290443,0.0530675424279539
SmolLM2-1.7B-intermediate-checkpoints__math,376,0.021722340343983654,0.019525582205667583
SmolLM2-1.7B-intermediate-checkpoints__math,377,0.06435266034119441,0.058296066904791055
SmolLM2-1.7B-intermediate-checkpoints__math,378,0.038685205516754535,0.03657689209375236
SmolLM2-1.7B-intermediate-checkpoints__math,379,0.00922813708103838,0.004832212663963382
SmolLM2-1.7B-intermediate-checkpoints__math,380,0.032166041363553464,0.020988873889947416
SmolLM2-1.7B-intermediate-checkpoints__math,381,0.04709217298971169,0.03932132806781013
SmolLM2-1.7B-intermediate-checkpoints__math,382,0.021640589151488497,0.018740833975298587
SmolLM2-1.7B-intermediate-checkpoints__math,383,0.026415996834464935,0.023240509818983714
SmolLM2-1.7B-intermediate-checkpoints__math,384,0.025607346303006637,0.021902310833755302
SmolLM2-1.7B-intermediate-checkpoints__math,385,0.10620459250354083,0.09450258643232229
SmolLM2-1.7B-intermediate-checkpoints__math,386,0.009298389608147096,0.00649045576218561
SmolLM2-1.7B-intermediate-checkpoints__math,387,0.007277543563538985,0.006030392393069634
SmolLM2-1.7B-intermediate-checkpoints__math,388,0.0631925697992859,0.056160141698425106
SmolLM2-1.7B-intermediate-checkpoints__math,389,0.08599807166140871,0.07602551085572634
SmolLM2-1.7B-intermediate-checkpoints__math,390,0.09014257638146418,0.07797526651106333
SmolLM2-1.7B-intermediate-checkpoints__math,391,0.04346303129075531,0.0387325328320896
SmolLM2-1.7B-intermediate-checkpoints__math,392,0.032180413174733004,0.028822135991634953
SmolLM2-1.7B-intermediate-checkpoints__math,393,0.06442586795158936,0.05635582166707387
SmolLM2-1.7B-intermediate-checkpoints__math,394,0.0247389343598426,0.021630980555334516
SmolLM2-1.7B-intermediate-checkpoints__math,395,0.026104106607141783,0.019271550418320606
SmolLM2-1.7B-intermediate-checkpoints__math,396,0.02002549837631015,0.01613076823037908
SmolLM2-1.7B-intermediate-checkpoints__math,397,0.009290558802074649,0.007999312908136855
SmolLM2-1.7B-intermediate-checkpoints__math,398,0.01056045296934073,0.007622041186527905
SmolLM2-1.7B-intermediate-checkpoints__math,399,0.0505300806616881,0.03935462182117596
SmolLM2-1.7B-intermediate-checkpoints__math,400,0.018133856496594623,0.016595454087507136
SmolLM2-1.7B-intermediate-checkpoints__math,401,0.028694105154124138,0.02704828424087301
SmolLM2-1.7B-intermediate-checkpoints__math,402,0.023278998763760345,0.020073852584391285
SmolLM2-1.7B-intermediate-checkpoints__math,403,0.01017727622152166,0.009473503195571107
SmolLM2-1.7B-intermediate-checkpoints__math,404,0.014952713643041474,0.009249869548987419
SmolLM2-1.7B-intermediate-checkpoints__math,405,0.009110942221554305,0.007509584768844956
SmolLM2-1.7B-intermediate-checkpoints__math,406,0.07125409357752596,0.06410779366935052
SmolLM2-1.7B-intermediate-checkpoints__math,407,0.00959122382224308,0.00958752522578568
SmolLM2-1.7B-intermediate-checkpoints__math,408,0.06706589441626559,0.05457914637668852
SmolLM2-1.7B-intermediate-checkpoints__math,409,0.15313682016862934,0.13662091676056115
SmolLM2-1.7B-intermediate-checkpoints__math,410,0.06608564492017943,0.060050684276939825
SmolLM2-1.7B-intermediate-checkpoints__math,411,0.008007489031030856,0.007293830559508514
SmolLM2-1.7B-intermediate-checkpoints__math,412,0.08731396304779604,0.08199935277293502
SmolLM2-1.7B-intermediate-checkpoints__math,413,0.02150981771655442,0.01629843608294155
SmolLM2-1.7B-intermediate-checkpoints__math,414,0.06350480848985367,0.05621426323320644
SmolLM2-1.7B-intermediate-checkpoints__math,415,0.013763244745099858,0.01229528240604236
SmolLM2-1.7B-intermediate-checkpoints__math,416,0.022742025808117593,0.022391889799008708
SmolLM2-1.7B-intermediate-checkpoints__math,417,0.08567730970148706,0.0766780566667426
SmolLM2-1.7B-intermediate-checkpoints__math,418,0.08598198978233207,0.07512948308002794
SmolLM2-1.7B-intermediate-checkpoints__math,419,0.00854998168570797,0.006977022398246625
SmolLM2-1.7B-intermediate-checkpoints__math,420,0.02262443713328273,0.02234243563494477
SmolLM2-1.7B-intermediate-checkpoints__math,421,0.04619132062983828,0.03806276820165591
SmolLM2-1.7B-intermediate-checkpoints__math,422,0.08657062838031888,0.07860594521344591
SmolLM2-1.7B-intermediate-checkpoints__math,423,0.02509205627797208,0.02296478843267556
SmolLM2-1.7B-intermediate-checkpoints__math,424,0.016173326459470207,0.015560665744953938
SmolLM2-1.7B-intermediate-checkpoints__math,425,0.04652177509410555,0.04161105547633185
SmolLM2-1.7B-intermediate-checkpoints__math,426,0.04660103682536901,0.04225116878701713
SmolLM2-1.7B-intermediate-checkpoints__math,427,0.025820134713746588,0.025387790876812012
SmolLM2-1.7B-intermediate-checkpoints__math,428,0.031053225403265217,0.02117125789427436
SmolLM2-1.7B-intermediate-checkpoints__math,429,0.01970328146131842,0.01696981192857667
SmolLM2-1.7B-intermediate-checkpoints__math,430,0.024018724109727205,0.021814276538049196
SmolLM2-1.7B-intermediate-checkpoints__math,431,0.02427881043685676,0.018440485303647704
SmolLM2-1.7B-intermediate-checkpoints__math,432,0.022574992413118205,0.017742779600477484
SmolLM2-1.7B-intermediate-checkpoints__math,433,0.006070925856344769,0.006034844165277602
SmolLM2-1.7B-intermediate-checkpoints__math,434,0.0650064535295698,0.05448194707009294
SmolLM2-1.7B-intermediate-checkpoints__math,435,0.02538687292865454,0.018288291086498557
SmolLM2-1.7B-intermediate-checkpoints__math,436,0.07068515206663739,0.060950265908342835
SmolLM2-1.7B-intermediate-checkpoints__math,437,0.06759101447432617,0.06342287265935648
SmolLM2-1.7B-intermediate-checkpoints__math,438,0.02545407329498791,0.025450860096621838
SmolLM2-1.7B-intermediate-checkpoints__math,439,0.023046471880450756,0.02132906738591893
SmolLM2-1.7B-intermediate-checkpoints__math,440,0.041868625897443335,0.036721102095651006
SmolLM2-1.7B-intermediate-checkpoints__math,441,0.022630491886685276,0.02055847096170134
SmolLM2-1.7B-intermediate-checkpoints__math,442,0.022996445184680685,0.017645399326510273
SmolLM2-1.7B-intermediate-checkpoints__math,443,0.014184220111582813,0.01417145133076925
SmolLM2-1.7B-intermediate-checkpoints__math,444,0.06111259423620138,0.055556764931034085
SmolLM2-1.7B-intermediate-checkpoints__math,445,0.00722558785647762,0.005289648584260402
SmolLM2-1.7B-intermediate-checkpoints__math,446,0.02385434880314087,0.021177654604334316
SmolLM2-1.7B-intermediate-checkpoints__math,447,0.01991745385612867,0.01767387476556861
SmolLM2-1.7B-intermediate-checkpoints__math,448,0.024882161102243394,0.024303147417993175
SmolLM2-1.7B-intermediate-checkpoints__math,449,0.02767899799930227,0.027506257043374064
SmolLM2-1.7B-intermediate-checkpoints__math,450,0.00848766210528623,0.006754862954600578
SmolLM2-1.7B-intermediate-checkpoints__math,451,0.04121448983381814,0.03709408118476342
SmolLM2-1.7B-intermediate-checkpoints__math,452,0.02404295405019775,0.02319123735910144
SmolLM2-1.7B-intermediate-checkpoints__math,453,0.012861121321582833,0.009861056334907914
SmolLM2-1.7B-intermediate-checkpoints__math,454,0.13259173247003453,0.11448296401423401
SmolLM2-1.7B-intermediate-checkpoints__math,455,0.025472904689704052,0.025462724549902064
SmolLM2-1.7B-intermediate-checkpoints__math,456,0.025673636077274967,0.0254549276584092
SmolLM2-1.7B-intermediate-checkpoints__math,457,0.0450687649219918,0.04076242568520169
SmolLM2-1.7B-intermediate-checkpoints__math,458,0.021167325623795072,0.01829673816994756
SmolLM2-1.7B-intermediate-checkpoints__math,459,0.06270143050583693,0.05961733338280207
SmolLM2-1.7B-intermediate-checkpoints__math,460,0.010505579377135098,0.00871316409050394
SmolLM2-1.7B-intermediate-checkpoints__math,461,0.044473481566696664,0.040727893666583914
SmolLM2-1.7B-intermediate-checkpoints__math,462,0.04876510646455386,0.043202164794843664
SmolLM2-1.7B-intermediate-checkpoints__math,463,0.026924872336452948,0.025787356019498633
SmolLM2-1.7B-intermediate-checkpoints__math,464,0.0675766976120881,0.057105428121987115
SmolLM2-1.7B-intermediate-checkpoints__math,465,0.06256882360012202,0.05864457460364374
SmolLM2-1.7B-intermediate-checkpoints__math,466,0.013475607808394748,0.011715714766998214
SmolLM2-1.7B-intermediate-checkpoints__math,467,0.043657048945805646,0.03899990266504437
SmolLM2-1.7B-intermediate-checkpoints__math,468,0.06126449923265898,0.05626660340347255
SmolLM2-1.7B-intermediate-checkpoints__math,469,0.01879720002330662,0.007859865569028455
SmolLM2-1.7B-intermediate-checkpoints__math,470,0.02330693713814876,0.023288875850845277
SmolLM2-1.7B-intermediate-checkpoints__math,471,0.025910511544615565,0.022542709291862893
SmolLM2-1.7B-intermediate-checkpoints__math,472,0.00928917620985477,0.00803237934725978
SmolLM2-1.7B-intermediate-checkpoints__math,473,0.021737708323183655,0.01906314838203738
SmolLM2-1.7B-intermediate-checkpoints__math,474,0.027218712443023832,0.022787929385509133
SmolLM2-1.7B-intermediate-checkpoints__math,475,0.020928112691076667,0.017114947879082784
SmolLM2-1.7B-intermediate-checkpoints__math,476,0.03338312739070686,0.029568285100586587
SmolLM2-1.7B-intermediate-checkpoints__math,477,0.006356860442225562,0.005767459406882932
SmolLM2-1.7B-intermediate-checkpoints__math,478,0.04308439987101992,0.03611972779056866
SmolLM2-1.7B-intermediate-checkpoints__math,479,0.06345901516775769,0.056005858921107994
SmolLM2-1.7B-intermediate-checkpoints__math,480,0.03964132670685069,0.03219252835469083
SmolLM2-1.7B-intermediate-checkpoints__math,481,0.06976682797125364,0.060798523255253055
SmolLM2-1.7B-intermediate-checkpoints__math,482,0.00638173140920154,0.006371286126737029
SmolLM2-1.7B-intermediate-checkpoints__math,483,0.061359118055705285,0.05798944903193935
SmolLM2-1.7B-intermediate-checkpoints__math,484,0.04720595153725733,0.04041433323660287
SmolLM2-1.7B-intermediate-checkpoints__math,485,0.022206913848227695,0.02044422009402437
SmolLM2-1.7B-intermediate-checkpoints__math,486,0.02494557254019656,0.022068650845777957
SmolLM2-1.7B-intermediate-checkpoints__math,487,0.10889412652863782,0.09538774232804238
SmolLM2-1.7B-intermediate-checkpoints__math,488,0.009186286957970998,0.005238632006262514
SmolLM2-1.7B-intermediate-checkpoints__math,489,0.06351950391011489,0.051938363172962916
SmolLM2-1.7B-intermediate-checkpoints__math,490,0.021890207997783188,0.017985362658510768
SmolLM2-1.7B-intermediate-checkpoints__math,491,0.024776978717741757,0.01955078194578129
SmolLM2-1.7B-intermediate-checkpoints__math,492,0.044714269483219084,0.04088669937260995
SmolLM2-1.7B-intermediate-checkpoints__math,493,0.04226109002988076,0.03848132242408899
SmolLM2-1.7B-intermediate-checkpoints__math,494,0.01516537401763672,0.01147646818204443
SmolLM2-1.7B-intermediate-checkpoints__math,495,0.02683376357176418,0.023369074702192717
SmolLM2-1.7B-intermediate-checkpoints__math,496,0.009211884625520167,0.009210358166890144
SmolLM2-1.7B-intermediate-checkpoints__math,497,0.010216324456401754,0.010180215769416752
SmolLM2-1.7B-intermediate-checkpoints__math,498,0.020851461313500266,0.01859214544453869
SmolLM2-1.7B-intermediate-checkpoints__math,499,0.011503876271965795,0.010461877861224092
SmolLM2-1.7B-intermediate-checkpoints__math,500,0.008096815399789892,0.0047463940969298775
SmolLM2-1.7B-intermediate-checkpoints__math,501,0.009966865042318425,0.009087367925455338
SmolLM2-1.7B-intermediate-checkpoints__math,502,0.010763638301752802,0.007901155258721992
SmolLM2-1.7B-intermediate-checkpoints__math,503,0.04637207867409711,0.03937592888808838
SmolLM2-1.7B-intermediate-checkpoints__math,504,0.02308118491515136,0.020671111313670977
SmolLM2-1.7B-intermediate-checkpoints__math,505,0.045481910132130494,0.041445230993096646
SmolLM2-1.7B-intermediate-checkpoints__math,506,0.030381556917171364,0.028140383732009437
SmolLM2-1.7B-intermediate-checkpoints__math,507,0.021280693824430135,0.01639826139072902
SmolLM2-1.7B-intermediate-checkpoints__math,508,0.024639570361905495,0.022126563870103623
SmolLM2-1.7B-intermediate-checkpoints__math,509,0.04414369668621345,0.04227877715416751
SmolLM2-1.7B-intermediate-checkpoints__math,510,0.02225833040015074,0.019384561018734408
SmolLM2-1.7B-intermediate-checkpoints__math,511,0.042451221773697624,0.0401114807850884
SmolLM2-1.7B-intermediate-checkpoints__math,512,0.044312809102497346,0.03810533407563734
SmolLM2-1.7B-intermediate-checkpoints__math,513,0.023820582762362194,0.01872232028271825
SmolLM2-1.7B-intermediate-checkpoints__math,514,0.022349509392209702,0.020615585510986432
SmolLM2-1.7B-intermediate-checkpoints__math,515,0.04944569038134873,0.04132081917381563
SmolLM2-1.7B-intermediate-checkpoints__math,516,0.03302350274935791,0.022084905768658493
SmolLM2-1.7B-intermediate-checkpoints__math,517,0.03826088639055972,0.03574609858221679
SmolLM2-1.7B-intermediate-checkpoints__math,518,0.04360798730137998,0.041553303399748755
SmolLM2-1.7B-intermediate-checkpoints__math,519,0.06492684513976699,0.056819220468123495
SmolLM2-1.7B-intermediate-checkpoints__math,520,0.023832262602233905,0.020996531114606996
SmolLM2-1.7B-intermediate-checkpoints__math,521,0.02135199521441351,0.013548480982911072
SmolLM2-1.7B-intermediate-checkpoints__math,522,0.06214492237603174,0.05672572927492047
SmolLM2-1.7B-intermediate-checkpoints__math,523,0.013145594030170274,0.009757655604781484
SmolLM2-1.7B-intermediate-checkpoints__math,524,0.021470769959579247,0.019416920812138343
SmolLM2-1.7B-intermediate-checkpoints__math,525,0.009313112086749719,0.008909290578937535
SmolLM2-1.7B-intermediate-checkpoints__math,526,0.08754813035838804,0.077361620290673
SmolLM2-1.7B-intermediate-checkpoints__math,527,0.04228529559489116,0.03894869211852352
SmolLM2-1.7B-intermediate-checkpoints__math,528,0.04442522519641062,0.040030784310969375
SmolLM2-1.7B-intermediate-checkpoints__math,529,0.012579745521946354,0.009076525379700837
SmolLM2-1.7B-intermediate-checkpoints__math,530,0.01729891647303791,0.016646713793114245
SmolLM2-1.7B-intermediate-checkpoints__math,531,0.04587845975918529,0.04372877479919798
SmolLM2-1.7B-intermediate-checkpoints__math,532,0.00793174226255231,0.007914493604175206
SmolLM2-1.7B-intermediate-checkpoints__math,533,0.11060291206801846,0.09949673528456889
SmolLM2-1.7B-intermediate-checkpoints__math,534,0.08928298909338953,0.08029871915045134
SmolLM2-1.7B-intermediate-checkpoints__math,535,0.007689460814464658,0.007439861916957739
SmolLM2-1.7B-intermediate-checkpoints__math,536,0.043314427319884614,0.03988250779261362
SmolLM2-1.7B-intermediate-checkpoints__math,537,0.0432754653065729,0.036845369092425126
SmolLM2-1.7B-intermediate-checkpoints__math,538,0.007875405459676008,0.0070637868619570915
SmolLM2-1.7B-intermediate-checkpoints__math,539,0.023657002449371394,0.021515876347884204
SmolLM2-1.7B-intermediate-checkpoints__math,540,0.02281026106170535,0.02037808968645983
SmolLM2-1.7B-intermediate-checkpoints__math,541,0.02525719108247852,0.019051731778127926
SmolLM2-1.7B-intermediate-checkpoints__math,542,0.02612492772748909,0.025760204054915727
SmolLM2-1.7B-intermediate-checkpoints__math,543,0.016673839836478736,0.014986303073941065
SmolLM2-1.7B-intermediate-checkpoints__math,544,0.01301532461859645,0.009963032435308133
SmolLM2-1.7B-intermediate-checkpoints__math,545,0.022962163408052284,0.022961042543407487
SmolLM2-1.7B-intermediate-checkpoints__math,546,0.024493526857172532,0.02394829061592822
SmolLM2-1.7B-intermediate-checkpoints__math,547,0.06439276528152207,0.05675884620785249
SmolLM2-1.7B-intermediate-checkpoints__math,548,0.06446101261020629,0.05983460605246926
SmolLM2-1.7B-intermediate-checkpoints__math,549,0.012185585029388673,0.008399150236667015
SmolLM2-1.7B-intermediate-checkpoints__math,550,0.04538192470835754,0.040893124434076895
SmolLM2-1.7B-intermediate-checkpoints__math,551,0.036233255837570165,0.02987103036481427
SmolLM2-1.7B-intermediate-checkpoints__math,552,0.04425576842020679,0.03790910451656383
SmolLM2-1.7B-intermediate-checkpoints__math,553,0.02826233364856626,0.026100496247032617
SmolLM2-1.7B-intermediate-checkpoints__math,554,0.011839513055381412,0.01009559968101761
SmolLM2-1.7B-intermediate-checkpoints__math,555,0.06898015030281668,0.06178781763754263
SmolLM2-1.7B-intermediate-checkpoints__math,556,0.013585091505089067,0.011256702750695438
SmolLM2-1.7B-intermediate-checkpoints__math,557,0.0183975494385035,0.017642002129548473
SmolLM2-1.7B-intermediate-checkpoints__math,558,0.0701913604726734,0.06410200142528694
SmolLM2-1.7B-intermediate-checkpoints__math,559,0.024110171137745162,0.022259954377950465
SmolLM2-1.7B-intermediate-checkpoints__math,560,0.021698281422088402,0.0182298632371956
SmolLM2-1.7B-intermediate-checkpoints__math,561,0.04711689527223107,0.04095850746432098
SmolLM2-1.7B-intermediate-checkpoints__math,562,0.008782179173436691,0.007078318331903202
SmolLM2-1.7B-intermediate-checkpoints__math,563,0.02262008427821659,0.013824893440030097
SmolLM2-1.7B-intermediate-checkpoints__math,564,0.009120805092974266,0.00911349969405758
SmolLM2-1.7B-intermediate-checkpoints__math,565,0.08360990873098426,0.0781340498168898
SmolLM2-1.7B-intermediate-checkpoints__math,566,0.007913909599669077,0.006273961168177482
SmolLM2-1.7B-intermediate-checkpoints__math,567,0.1126117231934617,0.09888088986614212
SmolLM2-1.7B-intermediate-checkpoints__math,568,0.04022797601848645,0.03733329766850738
SmolLM2-1.7B-intermediate-checkpoints__math,569,0.01782740909089002,0.01101529569855993
SmolLM2-1.7B-intermediate-checkpoints__math,570,0.045852883019598764,0.039636543621525425
SmolLM2-1.7B-intermediate-checkpoints__math,571,0.019533715911252806,0.015222035324662334
SmolLM2-1.7B-intermediate-checkpoints__math,572,0.046010038556440175,0.03965705146602495
SmolLM2-1.7B-intermediate-checkpoints__math,573,0.010530002943531621,0.010306026176549885
SmolLM2-1.7B-intermediate-checkpoints__math,574,0.04456340109796742,0.039325683087655126
SmolLM2-1.7B-intermediate-checkpoints__math,575,0.0434805618103188,0.038620628627779575
SmolLM2-1.7B-intermediate-checkpoints__math,576,0.017009653269184133,0.01628782968153035
SmolLM2-1.7B-intermediate-checkpoints__math,577,0.027009651042055764,0.02683032392947858
SmolLM2-1.7B-intermediate-checkpoints__math,578,0.08996595759495367,0.07514427221108934
SmolLM2-1.7B-intermediate-checkpoints__math,579,0.04592919764461494,0.04389299520369961
SmolLM2-1.7B-intermediate-checkpoints__math,580,0.022871742083118096,0.01951639065353653
SmolLM2-1.7B-intermediate-checkpoints__math,581,0.04687758016567325,0.03740075171535697
SmolLM2-1.7B-intermediate-checkpoints__math,582,0.07006199151563942,0.0636833553503084
SmolLM2-1.7B-intermediate-checkpoints__math,583,0.022882970739354927,0.01946896844679421
SmolLM2-1.7B-intermediate-checkpoints__math,584,0.06565686650418444,0.059714640442560175
SmolLM2-1.7B-intermediate-checkpoints__math,585,0.005857730724676477,0.00439141642525528
SmolLM2-1.7B-intermediate-checkpoints__math,586,0.009065245894389479,0.008203827425351478
SmolLM2-1.7B-intermediate-checkpoints__math,587,0.027176209620167372,0.024911736867987463
SmolLM2-1.7B-intermediate-checkpoints__math,588,0.04615256091922475,0.042563295438676194
SmolLM2-1.7B-intermediate-checkpoints__math,589,0.022412636430163908,0.014517886547211712
SmolLM2-1.7B-intermediate-checkpoints__math,590,0.05855130000474297,0.051985844594616505
SmolLM2-1.7B-intermediate-checkpoints__math,591,0.044879991904268876,0.04047841273761627
SmolLM2-1.7B-intermediate-checkpoints__math,592,0.06873853619226122,0.05826711698366831
SmolLM2-1.7B-intermediate-checkpoints__math,593,0.0259580560794303,0.025956014940855508
SmolLM2-1.7B-intermediate-checkpoints__math,594,0.05068396848941945,0.03696829190179042
SmolLM2-1.7B-intermediate-checkpoints__math,595,0.07106547463861436,0.06578571522769236
SmolLM2-1.7B-intermediate-checkpoints__math,596,0.017964968299442496,0.01576648521047056
SmolLM2-1.7B-intermediate-checkpoints__math,597,0.01561520116163063,0.01050750108811119
SmolLM2-1.7B-intermediate-checkpoints__math,598,0.010803341276049297,0.008114719760069718
SmolLM2-1.7B-intermediate-checkpoints__math,599,0.07120420481753473,0.059474500272228316
SmolLM2-1.7B-intermediate-checkpoints__math,600,0.028029295340588872,0.023170131710171443
SmolLM2-1.7B-intermediate-checkpoints__math,601,0.010595665369991167,0.010278117242642769
SmolLM2-1.7B-intermediate-checkpoints__math,602,0.0623798178168146,0.053611514387910515
SmolLM2-1.7B-intermediate-checkpoints__math,603,0.08778264845647965,0.0786760218637472
SmolLM2-1.7B-intermediate-checkpoints__math,604,0.045322167651737764,0.03664938131633246
SmolLM2-1.7B-intermediate-checkpoints__math,605,0.013592338063993414,0.012492467040600844
SmolLM2-1.7B-intermediate-checkpoints__math,606,0.045331613184267504,0.039420809025992515
SmolLM2-1.7B-intermediate-checkpoints__math,607,0.042656266580959536,0.04167326684292167
SmolLM2-1.7B-intermediate-checkpoints__math,608,0.023684133396502178,0.020654252537922933
SmolLM2-1.7B-intermediate-checkpoints__math,609,0.024671000834504974,0.020219941811516182
SmolLM2-1.7B-intermediate-checkpoints__math,610,0.04239046431923056,0.035801770783811825
SmolLM2-1.7B-intermediate-checkpoints__math,611,0.02454468860026575,0.021330527184535826
SmolLM2-1.7B-intermediate-checkpoints__math,612,0.00844366332218068,0.008146744539869516
SmolLM2-1.7B-intermediate-checkpoints__math,613,0.042100618174264456,0.03813184089252036
SmolLM2-1.7B-intermediate-checkpoints__math,614,0.06326319473190817,0.05010823213146171
SmolLM2-1.7B-intermediate-checkpoints__math,615,0.08560387107981846,0.07296108304412044
SmolLM2-1.7B-intermediate-checkpoints__math,616,0.0267191202760202,0.020951233154478773
SmolLM2-1.7B-intermediate-checkpoints__math,617,0.022030966818297092,0.021902328604252314
SmolLM2-1.7B-intermediate-checkpoints__math,618,0.042076306368567705,0.04145039576034293
SmolLM2-1.7B-intermediate-checkpoints__math,619,0.08301806941523583,0.07167238486039612
SmolLM2-1.7B-intermediate-checkpoints__math,620,0.06586286210247756,0.06023326766635969
SmolLM2-1.7B-intermediate-checkpoints__math,621,0.013084221364784645,0.012297529751521506
SmolLM2-1.7B-intermediate-checkpoints__math,622,0.0738052167439136,0.06751293677903203
SmolLM2-1.7B-intermediate-checkpoints__math,623,0.06594724856780161,0.05951910214236272
SmolLM2-1.7B-intermediate-checkpoints__math,624,0.04700754637076592,0.04381207687028076
SmolLM2-1.7B-intermediate-checkpoints__math,625,0.014399013135445608,0.00943137999908675
SmolLM2-1.7B-intermediate-checkpoints__math,626,0.01698496854771161,0.016375816318158744
SmolLM2-1.7B-intermediate-checkpoints__math,627,0.02339842136145967,0.018479491176184238
SmolLM2-1.7B-intermediate-checkpoints__math,628,0.04633439419863459,0.04060254918633677
SmolLM2-1.7B-intermediate-checkpoints__math,629,0.11012144244708612,0.09548633377019937
SmolLM2-1.7B-intermediate-checkpoints__math,630,0.028399098155525063,0.025634658275541854
SmolLM2-1.7B-intermediate-checkpoints__math,631,0.03106066959183824,0.02268391464664573
SmolLM2-1.7B-intermediate-checkpoints__math,632,0.011944279991059058,0.009739129903746327
SmolLM2-1.7B-intermediate-checkpoints__math,633,0.04571645059164415,0.036791286666549336
SmolLM2-1.7B-intermediate-checkpoints__math,634,0.08901731913534673,0.07839512593384451
SmolLM2-1.7B-intermediate-checkpoints__math,635,0.06509273955376171,0.05936360298281802
SmolLM2-1.7B-intermediate-checkpoints__math,636,0.06782535457915756,0.06123290938971426
SmolLM2-1.7B-intermediate-checkpoints__math,637,0.026201511550103647,0.02617520369981799
SmolLM2-1.7B-intermediate-checkpoints__math,638,0.027206755400024995,0.021911016650614058
SmolLM2-1.7B-intermediate-checkpoints__math,639,0.019990190954077457,0.016921072305747194
SmolLM2-1.7B-intermediate-checkpoints__math,640,0.014471973308256144,0.012072884423025924
SmolLM2-1.7B-intermediate-checkpoints__math,641,0.04371966958513555,0.03885917168681239
SmolLM2-1.7B-intermediate-checkpoints__math,642,0.00995483009728225,0.009945789439881348
SmolLM2-1.7B-intermediate-checkpoints__math,643,0.019378800110463085,0.0172306959815504
SmolLM2-1.7B-intermediate-checkpoints__math,644,0.02894975186395518,0.028945380388951922
SmolLM2-1.7B-intermediate-checkpoints__math,645,0.021135951612081108,0.016547822814369614
SmolLM2-1.7B-intermediate-checkpoints__math,646,0.08725951816388956,0.07375646715848785
SmolLM2-1.7B-intermediate-checkpoints__math,647,0.10770868180980808,0.09577801665037192
SmolLM2-1.7B-intermediate-checkpoints__math,648,0.04067683127377909,0.032594557165899776
SmolLM2-1.7B-intermediate-checkpoints__math,649,0.048061884698646896,0.04249059951809485
SmolLM2-1.7B-intermediate-checkpoints__math,650,0.04815443907303527,0.04009898094286661
SmolLM2-1.7B-intermediate-checkpoints__math,651,0.012384233523020122,0.0074485411161506684
SmolLM2-1.7B-intermediate-checkpoints__math,652,0.04421821681510856,0.040146058268363295
SmolLM2-1.7B-intermediate-checkpoints__math,653,0.04755483750548733,0.04386876287982463
SmolLM2-1.7B-intermediate-checkpoints__math,654,0.021701240924369314,0.020919944374747028
SmolLM2-1.7B-intermediate-checkpoints__math,655,0.025371521602991158,0.021757768408326342
SmolLM2-1.7B-intermediate-checkpoints__math,656,0.01866646313063211,0.017527104949080646
SmolLM2-1.7B-intermediate-checkpoints__math,657,0.011793498309621371,0.010372243455436527
SmolLM2-1.7B-intermediate-checkpoints__math,658,0.06456593394810961,0.05733902292373214
SmolLM2-1.7B-intermediate-checkpoints__math,659,0.04389519536292033,0.037736790951374985
SmolLM2-1.7B-intermediate-checkpoints__math,660,0.020200262089531643,0.016878995703969814
SmolLM2-1.7B-intermediate-checkpoints__math,661,0.04873278694053334,0.04451265298608449
SmolLM2-1.7B-intermediate-checkpoints__math,662,0.061907060998050045,0.055008800455798736
SmolLM2-1.7B-intermediate-checkpoints__math,663,0.045913721072318066,0.044213277436239665
SmolLM2-1.7B-intermediate-checkpoints__math,664,0.04748852913238724,0.0425827228204775
SmolLM2-1.7B-intermediate-checkpoints__math,665,0.04389373229703266,0.03951681896143828
SmolLM2-1.7B-intermediate-checkpoints__math,666,0.06166529679015712,0.05413831201439828
SmolLM2-1.7B-intermediate-checkpoints__math,667,0.019787843893756422,0.018259708034817787
SmolLM2-1.7B-intermediate-checkpoints__math,668,0.047200328082881715,0.03842407284781373
SmolLM2-1.7B-intermediate-checkpoints__math,669,0.025429167562419093,0.020896526204917536
SmolLM2-1.7B-intermediate-checkpoints__math,670,0.04290974807301334,0.0350668999859294
SmolLM2-1.7B-intermediate-checkpoints__math,671,0.024256051693435254,0.01747831605177434
SmolLM2-1.7B-intermediate-checkpoints__math,672,0.030689596343101682,0.016779316486394927
SmolLM2-1.7B-intermediate-checkpoints__math,673,0.020708680918496297,0.019554763121407682
SmolLM2-1.7B-intermediate-checkpoints__math,674,0.04807319656311128,0.04088822244143765
SmolLM2-1.7B-intermediate-checkpoints__math,675,0.043639295000029686,0.04083984680874295
SmolLM2-1.7B-intermediate-checkpoints__math,676,0.06489828623848351,0.05324860430203192
SmolLM2-1.7B-intermediate-checkpoints__math,677,0.025266512455353614,0.021317403656310362
SmolLM2-1.7B-intermediate-checkpoints__math,678,0.025097003954562165,0.015373723048223204
SmolLM2-1.7B-intermediate-checkpoints__math,679,0.047399371510470335,0.045423234672735575
SmolLM2-1.7B-intermediate-checkpoints__math,680,0.11324493346922528,0.10140322709063762
SmolLM2-1.7B-intermediate-checkpoints__math,681,0.0925969299430806,0.07538544485537552
SmolLM2-1.7B-intermediate-checkpoints__math,682,0.025195243679433845,0.023407383424684448
SmolLM2-1.7B-intermediate-checkpoints__math,683,0.011018373748386908,0.005515149020290667
SmolLM2-1.7B-intermediate-checkpoints__math,684,0.023894518385398956,0.023894060256063405
SmolLM2-1.7B-intermediate-checkpoints__math,685,0.008098401559280058,0.007971091262063953
SmolLM2-1.7B-intermediate-checkpoints__math,686,0.0861248787184174,0.07456637698598605
SmolLM2-1.7B-intermediate-checkpoints__math,687,0.06582228695007787,0.05559101934468163
SmolLM2-1.7B-intermediate-checkpoints__math,688,0.048997212668158804,0.04361671427243478
SmolLM2-1.7B-intermediate-checkpoints__math,689,0.0069452150476009885,0.006532834225884801
SmolLM2-1.7B-intermediate-checkpoints__math,690,0.04241873442549042,0.0410463225102831
SmolLM2-1.7B-intermediate-checkpoints__math,691,0.02245233440159926,0.01897344899078438
SmolLM2-1.7B-intermediate-checkpoints__math,692,0.12961586094220848,0.11503399761121304
SmolLM2-1.7B-intermediate-checkpoints__math,693,0.010408957354736651,0.010402556625286328
SmolLM2-1.7B-intermediate-checkpoints__math,694,0.08665322858344057,0.07832837574297154
SmolLM2-1.7B-intermediate-checkpoints__math,695,0.09457647396028256,0.08128648148063392
SmolLM2-1.7B-intermediate-checkpoints__math,696,0.04821024163349196,0.03994131147096533
SmolLM2-1.7B-intermediate-checkpoints__math,697,0.007823589430706067,0.007530649673017955
SmolLM2-1.7B-intermediate-checkpoints__math,698,0.04842670909230796,0.036234554245125984
SmolLM2-1.7B-intermediate-checkpoints__math,699,0.08506774586098614,0.07465118563567193
SmolLM2-1.7B-intermediate-checkpoints__math,700,0.01229367181956545,0.007243173976096807
SmolLM2-1.7B-intermediate-checkpoints__math,701,0.046396261879967524,0.03945334800344099
SmolLM2-1.7B-intermediate-checkpoints__math,702,0.06796320222534916,0.05882318556496941
SmolLM2-1.7B-intermediate-checkpoints__math,703,0.07370119132164676,0.06530668270371456
SmolLM2-1.7B-intermediate-checkpoints__math,704,0.027815552275345518,0.02231799881129742
SmolLM2-1.7B-intermediate-checkpoints__math,705,0.04318236826626797,0.03466072486450584
SmolLM2-1.7B-intermediate-checkpoints__math,706,0.013511778465269342,0.010587760142398348
SmolLM2-1.7B-intermediate-checkpoints__math,707,0.010373111177344706,0.007606399424400743
SmolLM2-1.7B-intermediate-checkpoints__math,708,0.022015803547110416,0.01919509693062013
SmolLM2-1.7B-intermediate-checkpoints__math,709,0.008248733963596069,0.006574702755565289
SmolLM2-1.7B-intermediate-checkpoints__math,710,0.023449598872235272,0.019964354199733594
SmolLM2-1.7B-intermediate-checkpoints__math,711,0.009906976278057027,0.00740667260095168
SmolLM2-1.7B-intermediate-checkpoints__math,712,0.009580951495760853,0.00943129746253106
SmolLM2-1.7B-intermediate-checkpoints__math,713,0.06189253612206439,0.05526428389027705
SmolLM2-1.7B-intermediate-checkpoints__math,714,0.008460379451665471,0.00779667249284639
SmolLM2-1.7B-intermediate-checkpoints__math,715,0.023290398726715057,0.021732602541548712
SmolLM2-1.7B-intermediate-checkpoints__math,716,0.04531649938720694,0.04366478561471228
SmolLM2-1.7B-intermediate-checkpoints__math,717,0.020406492612210256,0.01699580115070728
SmolLM2-1.7B-intermediate-checkpoints__math,718,0.0481209086815657,0.03836279139437198
SmolLM2-1.7B-intermediate-checkpoints__math,719,0.04261991752117991,0.0328153408359337
SmolLM2-1.7B-intermediate-checkpoints__math,720,0.0385245081303623,0.035821898944830594
SmolLM2-1.7B-intermediate-checkpoints__math,721,0.04524842482797326,0.03608925204889529
SmolLM2-1.7B-intermediate-checkpoints__math,722,0.02467395081105246,0.01982598299469739
SmolLM2-1.7B-intermediate-checkpoints__math,723,0.07034283216964984,0.06734088462115288
SmolLM2-1.7B-intermediate-checkpoints__math,724,0.04383204407865459,0.04025148843324093
SmolLM2-1.7B-intermediate-checkpoints__math,725,0.021134533622053885,0.017366751323003443
SmolLM2-1.7B-intermediate-checkpoints__math,726,0.0680992619936689,0.06191310809496449
SmolLM2-1.7B-intermediate-checkpoints__math,727,0.06788397087788334,0.06271069674692355
SmolLM2-1.7B-intermediate-checkpoints__math,728,0.0429035615104767,0.035602869715727
SmolLM2-1.7B-intermediate-checkpoints__math,729,0.022716596773916537,0.01677395732589898
SmolLM2-1.7B-intermediate-checkpoints__math,730,0.04211566614745914,0.04004909805570239
SmolLM2-1.7B-intermediate-checkpoints__math,731,0.02419968041384646,0.018668753997711098
SmolLM2-1.7B-intermediate-checkpoints__math,732,0.031236467953013148,0.02777440950063242
SmolLM2-1.7B-intermediate-checkpoints__math,733,0.022636166747134492,0.02210761089210853
SmolLM2-1.7B-intermediate-checkpoints__math,734,0.07167423730730327,0.06386078821833036
SmolLM2-1.7B-intermediate-checkpoints__math,735,0.06727623065121954,0.05882742009767245
SmolLM2-1.7B-intermediate-checkpoints__math,736,0.04225612566987337,0.0418948036771892
SmolLM2-1.7B-intermediate-checkpoints__math,737,0.020156978719160144,0.01901858691828079
SmolLM2-1.7B-intermediate-checkpoints__math,738,0.04325339764902282,0.03827172764190405
SmolLM2-1.7B-intermediate-checkpoints__math,739,0.005979259843744382,0.005930820700912587
SmolLM2-1.7B-intermediate-checkpoints__math,740,0.020003679324540613,0.019866598367109422
SmolLM2-1.7B-intermediate-checkpoints__math,741,0.020351028951618125,0.019691423130681097
SmolLM2-1.7B-intermediate-checkpoints__math,742,0.02006671853006249,0.013714826698626096
SmolLM2-1.7B-intermediate-checkpoints__math,743,0.06594692396163465,0.06143252163734318
SmolLM2-1.7B-intermediate-checkpoints__math,744,0.049762881133481165,0.03932781093331765
SmolLM2-1.7B-intermediate-checkpoints__math,745,0.023809616470340095,0.0234014797836394
SmolLM2-1.7B-intermediate-checkpoints__math,746,0.00799571763322072,0.0073919441662974395
SmolLM2-1.7B-intermediate-checkpoints__math,747,0.08696935746773538,0.0723994973687542
SmolLM2-1.7B-intermediate-checkpoints__math,748,0.025416368648143978,0.01924525702132735
SmolLM2-1.7B-intermediate-checkpoints__math,749,0.028410101293541757,0.026837271661505464
SmolLM2-1.7B-intermediate-checkpoints__math,750,0.010438940208415914,0.008983467155585444
SmolLM2-1.7B-intermediate-checkpoints__math,751,0.01041882425177263,0.009529459505625417
SmolLM2-1.7B-intermediate-checkpoints__math,752,0.011227764090060845,0.010239228637146424
SmolLM2-1.7B-intermediate-checkpoints__math,753,0.02186222164966254,0.021054139585218054
SmolLM2-1.7B-intermediate-checkpoints__math,754,0.010548689382063851,0.010499645323114818
SmolLM2-1.7B-intermediate-checkpoints__math,755,0.04458213151284036,0.03732887703098604
SmolLM2-1.7B-intermediate-checkpoints__math,756,0.08383608890701129,0.07649038685783566
SmolLM2-1.7B-intermediate-checkpoints__math,757,0.030361257669136953,0.01525796876182792
SmolLM2-1.7B-intermediate-checkpoints__math,758,0.02134738290264397,0.01984697765493348
SmolLM2-1.7B-intermediate-checkpoints__math,759,0.04970279219036772,0.0470738615015199
SmolLM2-1.7B-intermediate-checkpoints__math,760,0.010090244220202962,0.008600131098365152
SmolLM2-1.7B-intermediate-checkpoints__math,761,0.006108188403137682,0.006067903857954762
SmolLM2-1.7B-intermediate-checkpoints__math,762,0.022129274824416824,0.021853601028924984
SmolLM2-1.7B-intermediate-checkpoints__math,763,0.050757911850098196,0.036238184705575986
SmolLM2-1.7B-intermediate-checkpoints__math,764,0.02854375806679696,0.01810584383937252
SmolLM2-1.7B-intermediate-checkpoints__math,765,0.049639784388783935,0.043430681322922285
SmolLM2-1.7B-intermediate-checkpoints__math,766,0.08684979785190712,0.07943796917636632
SmolLM2-1.7B-intermediate-checkpoints__math,767,0.0071475451682895185,0.006427242231781202
SmolLM2-1.7B-intermediate-checkpoints__math,768,0.030090715319635794,0.024991477928202138
SmolLM2-1.7B-intermediate-checkpoints__math,769,0.12782267944652456,0.11292611783797489
SmolLM2-1.7B-intermediate-checkpoints__math,770,0.02058301361742152,0.016859499471914067
SmolLM2-1.7B-intermediate-checkpoints__math,771,0.01564533182382541,0.01564495554869401
SmolLM2-1.7B-intermediate-checkpoints__math,772,0.04219133288545378,0.03877939214285404
SmolLM2-1.7B-intermediate-checkpoints__math,773,0.07318668544506972,0.061263075343608676
SmolLM2-1.7B-intermediate-checkpoints__math,774,0.06470523358076355,0.0552207281581814
SmolLM2-1.7B-intermediate-checkpoints__math,775,0.005383161430200159,0.005200377928290908
SmolLM2-1.7B-intermediate-checkpoints__math,776,0.06488205548941861,0.056855096609700874
SmolLM2-1.7B-intermediate-checkpoints__math,777,0.026109846368555373,0.025554532985444644
SmolLM2-1.7B-intermediate-checkpoints__math,778,0.026963325677019128,0.026757620203181787
SmolLM2-1.7B-intermediate-checkpoints__math,779,0.04865383016098175,0.03698227090729685
SmolLM2-1.7B-intermediate-checkpoints__math,780,0.011264691362874326,0.011260540065703407
SmolLM2-1.7B-intermediate-checkpoints__math,781,0.04871864040674502,0.038202255829765615
SmolLM2-1.7B-intermediate-checkpoints__math,782,0.020208526295792652,0.017393467703733227
SmolLM2-1.7B-intermediate-checkpoints__math,783,0.040060322505899325,0.03636795498884196
SmolLM2-1.7B-intermediate-checkpoints__math,784,0.00717981820661828,0.007118400304455843
SmolLM2-1.7B-intermediate-checkpoints__math,785,0.026289763135411814,0.024906877403303093
SmolLM2-1.7B-intermediate-checkpoints__math,786,0.04289917050549455,0.04149130614952471
SmolLM2-1.7B-intermediate-checkpoints__math,787,0.02408440898380954,0.021913663243862968
SmolLM2-1.7B-intermediate-checkpoints__math,788,0.016374321857296696,0.011282708662770256
SmolLM2-1.7B-intermediate-checkpoints__math,789,0.01376355581402848,0.009568019306636503
SmolLM2-1.7B-intermediate-checkpoints__math,790,0.038673915332856953,0.03258918322457059
SmolLM2-1.7B-intermediate-checkpoints__math,791,0.0918838515608871,0.07920827653515278
SmolLM2-1.7B-intermediate-checkpoints__math,792,0.04389373229703266,0.03951681896143828
SmolLM2-1.7B-intermediate-checkpoints__math,793,0.06590042385017775,0.05950483815233363
SmolLM2-1.7B-intermediate-checkpoints__math,794,0.044271437757373744,0.03950890913919202
SmolLM2-1.7B-intermediate-checkpoints__math,795,0.088425552410682,0.08058202134897023
SmolLM2-1.7B-intermediate-checkpoints__math,796,0.02654679150549705,0.025007794063061556
SmolLM2-1.7B-intermediate-checkpoints__math,797,0.07165488098029005,0.061457403041495086
SmolLM2-1.7B-intermediate-checkpoints__math,798,0.01882633151886106,0.016543165075441946
SmolLM2-1.7B-intermediate-checkpoints__math,799,0.011088095052065379,0.005848279648631591
SmolLM2-1.7B-intermediate-checkpoints__math,800,0.04446009832271521,0.038159247285662536
SmolLM2-1.7B-intermediate-checkpoints__math,801,0.07167710446674602,0.061100574294848164
SmolLM2-1.7B-intermediate-checkpoints__math,802,0.008934903158936287,0.007209835015123282
SmolLM2-1.7B-intermediate-checkpoints__math,803,0.020770817216083304,0.020459844243271384
SmolLM2-1.7B-intermediate-checkpoints__math,804,0.04866825944535534,0.04015974524258765
SmolLM2-1.7B-intermediate-checkpoints__math,805,0.039817304341459206,0.035424722283457624
SmolLM2-1.7B-intermediate-checkpoints__math,806,0.05133378357139149,0.0450492940298374
SmolLM2-1.7B-intermediate-checkpoints__math,807,0.048968718571144716,0.04390231381268329
SmolLM2-1.7B-intermediate-checkpoints__math,808,0.007513166601975358,0.005873117379108034
SmolLM2-1.7B-intermediate-checkpoints__math,809,0.021229531215505665,0.019574855689146246
SmolLM2-1.7B-intermediate-checkpoints__math,810,0.00719709029528449,0.0067055910248667696
SmolLM2-1.7B-intermediate-checkpoints__math,811,0.023086007193291926,0.017613033205490514
SmolLM2-1.7B-intermediate-checkpoints__math,812,0.009864968014911607,0.006710986887389378
SmolLM2-1.7B-intermediate-checkpoints__math,813,0.04374404678342693,0.04224492263199986
SmolLM2-1.7B-intermediate-checkpoints__math,814,0.01817795319583836,0.018169855213107045
SmolLM2-1.7B-intermediate-checkpoints__math,815,0.0596215971935501,0.05296635682862972
SmolLM2-1.7B-intermediate-checkpoints__math,816,0.027058270607110572,0.024765695309878103
SmolLM2-1.7B-intermediate-checkpoints__math,817,0.03939561531554795,0.035368753710992525
SmolLM2-1.7B-intermediate-checkpoints__math,818,0.02716580992688474,0.020803693757999734
SmolLM2-1.7B-intermediate-checkpoints__math,819,0.06476700429048597,0.056712890235293446
SmolLM2-1.7B-intermediate-checkpoints__math,820,0.0249659879537912,0.02496411515714794
SmolLM2-1.7B-intermediate-checkpoints__math,821,0.025465676426110098,0.02196091064656371
SmolLM2-1.7B-intermediate-checkpoints__math,822,0.023323830949022545,0.021768427378158053
SmolLM2-1.7B-intermediate-checkpoints__math,823,0.023883227519152336,0.023336691336393444
SmolLM2-1.7B-intermediate-checkpoints__math,824,0.01957312824067798,0.019312062121802812
SmolLM2-1.7B-intermediate-checkpoints__math,825,0.01236728208084292,0.012288822957492675
SmolLM2-1.7B-intermediate-checkpoints__math,826,0.010799773985392737,0.010712381241536997
SmolLM2-1.7B-intermediate-checkpoints__math,827,0.022174886901428117,0.01327068126971494
SmolLM2-1.7B-intermediate-checkpoints__math,828,0.08760933551946337,0.07434292030093934
SmolLM2-1.7B-intermediate-checkpoints__math,829,0.09002038264634793,0.07629838373518671
SmolLM2-1.7B-intermediate-checkpoints__math,830,0.022068635413781675,0.020234373465019717
SmolLM2-1.7B-intermediate-checkpoints__math,831,0.04556532994359869,0.039887523625290196
SmolLM2-1.7B-intermediate-checkpoints__math,832,0.13166295576895992,0.11938174643648114
SmolLM2-1.7B-intermediate-checkpoints__math,833,0.026707580788881566,0.02422933425775622
SmolLM2-1.7B-intermediate-checkpoints__math,834,0.012462119300731812,0.011843814691342287
SmolLM2-1.7B-intermediate-checkpoints__math,835,0.042609468963446556,0.03925892903653768
SmolLM2-1.7B-intermediate-checkpoints__math,836,0.020916243982455902,0.01872417039705001
SmolLM2-1.7B-intermediate-checkpoints__math,837,0.008382085640399075,0.008381383294301227
SmolLM2-1.7B-intermediate-checkpoints__math,838,0.07532427009860361,0.06460024853612113
SmolLM2-1.7B-intermediate-checkpoints__math,839,0.011583985474356032,0.011388189161915134
SmolLM2-1.7B-intermediate-checkpoints__math,840,0.006260492527513536,0.0052419000588022685
SmolLM2-1.7B-intermediate-checkpoints__math,841,0.03770882077578585,0.034862500470082755
SmolLM2-1.7B-intermediate-checkpoints__math,842,0.0227190467341694,0.02046109974691182
SmolLM2-1.7B-intermediate-checkpoints__math,843,0.05200536781447207,0.042186451424171524
SmolLM2-1.7B-intermediate-checkpoints__math,844,0.06646555418797943,0.05777568608430703
SmolLM2-1.7B-intermediate-checkpoints__math,845,0.02181831073687221,0.02110486061249349
SmolLM2-1.7B-intermediate-checkpoints__math,846,0.025762200275655282,0.025134504397547993
SmolLM2-1.7B-intermediate-checkpoints__math,847,0.08342058898979493,0.07552638693344793
SmolLM2-1.7B-intermediate-checkpoints__math,848,0.07050333077999543,0.05864675144927173
SmolLM2-1.7B-intermediate-checkpoints__math,849,0.06216145455898699,0.05470278267546526
SmolLM2-1.7B-intermediate-checkpoints__math,850,0.02552713528546592,0.02434932286572754
SmolLM2-1.7B-intermediate-checkpoints__math,851,0.023107694991379997,0.020246930247617572
SmolLM2-1.7B-intermediate-checkpoints__math,852,0.012648983943306422,0.01052652327441758
SmolLM2-1.7B-intermediate-checkpoints__math,853,0.01990648810716599,0.014679929449448374
SmolLM2-1.7B-intermediate-checkpoints__math,854,0.07010933441928553,0.06141023510505903
SmolLM2-1.7B-intermediate-checkpoints__math,855,0.012525856684647048,0.011405162524230586
SmolLM2-1.7B-intermediate-checkpoints__math,856,0.024237688000082427,0.023121702455685334
SmolLM2-1.7B-intermediate-checkpoints__math,857,0.022992348966996406,0.020462107898611956
SmolLM2-1.7B-intermediate-checkpoints__math,858,0.02441246224413131,0.023030014715666455
SmolLM2-1.7B-intermediate-checkpoints__math,859,0.04253927665300408,0.03979067682564374
SmolLM2-1.7B-intermediate-checkpoints__math,860,0.04377633299705315,0.037727032699709666
SmolLM2-1.7B-intermediate-checkpoints__math,861,0.02419242567634782,0.021299375296577838
SmolLM2-1.7B-intermediate-checkpoints__math,862,0.02221211868409408,0.017635625103948935
SmolLM2-1.7B-intermediate-checkpoints__math,863,0.007609986834568648,0.007561442146556244
SmolLM2-1.7B-intermediate-checkpoints__math,864,0.011980785583815483,0.011692136908181347
SmolLM2-1.7B-intermediate-checkpoints__math,865,0.012086453355545519,0.012086352722031473
SmolLM2-1.7B-intermediate-checkpoints__math,866,0.02108849855196881,0.02067950731564451
SmolLM2-1.7B-intermediate-checkpoints__math,867,0.011853607718771565,0.008782882705239702
SmolLM2-1.7B-intermediate-checkpoints__math,868,0.023569246963535857,0.022341860752958225
SmolLM2-1.7B-intermediate-checkpoints__math,869,0.10572180181917908,0.0911893607641943
SmolLM2-1.7B-intermediate-checkpoints__math,870,0.026786175038302194,0.02675498725600364
SmolLM2-1.7B-intermediate-checkpoints__math,871,0.0183975494385035,0.017642002129548473
SmolLM2-1.7B-intermediate-checkpoints__math,872,0.0509572582230128,0.045221802142613066
SmolLM2-1.7B-intermediate-checkpoints__math,873,0.040485557532407596,0.033430637677057166
SmolLM2-1.7B-intermediate-checkpoints__math,874,0.01326329198397265,0.009950562600607619
SmolLM2-1.7B-intermediate-checkpoints__math,875,0.04261137802584802,0.03910929859184781
SmolLM2-1.7B-intermediate-checkpoints__math,876,0.04439697909960558,0.04265892057371467
SmolLM2-1.7B-intermediate-checkpoints__math,877,0.04626855757763959,0.0385687933996242
SmolLM2-1.7B-intermediate-checkpoints__math,878,0.023626760010329963,0.019005013789420398
SmolLM2-1.7B-intermediate-checkpoints__math,879,0.011458008256264527,0.011302044687543247
SmolLM2-1.7B-intermediate-checkpoints__math,880,0.04677481171547766,0.04148226222455705
SmolLM2-1.7B-intermediate-checkpoints__math,881,0.02090600692900745,0.02090561363312324
SmolLM2-1.7B-intermediate-checkpoints__math,882,0.06770992993475791,0.0621201088033499
SmolLM2-1.7B-intermediate-checkpoints__math,883,0.022110306566926075,0.018004699013585857
SmolLM2-1.7B-intermediate-checkpoints__math,884,0.06557164929059167,0.057227877720576574
SmolLM2-1.7B-intermediate-checkpoints__math,885,0.0668984292422096,0.0581502495119441
SmolLM2-1.7B-intermediate-checkpoints__math,886,0.010702207655796114,0.0076473780909328826
SmolLM2-1.7B-intermediate-checkpoints__math,887,0.10782309959558019,0.09624832264336851
SmolLM2-1.7B-intermediate-checkpoints__math,888,0.04044132968368021,0.03480930669771811
SmolLM2-1.7B-intermediate-checkpoints__math,889,0.06555636896073873,0.05608488201735484
SmolLM2-1.7B-intermediate-checkpoints__math,890,0.04814874855661084,0.04649840110169346
SmolLM2-1.7B-intermediate-checkpoints__math,891,0.0400219367142575,0.03309815195026043
SmolLM2-1.7B-intermediate-checkpoints__math,892,0.020135727398056528,0.016267409638029376
SmolLM2-1.7B-intermediate-checkpoints__math,893,0.007242750797181116,0.006465039831292675
SmolLM2-1.7B-intermediate-checkpoints__math,894,0.026826901981666297,0.02553115830030635
SmolLM2-1.7B-intermediate-checkpoints__math,895,0.021635048932634498,0.020806948859309986
SmolLM2-1.7B-intermediate-checkpoints__math,896,0.007996788476314312,0.007771672075783425
SmolLM2-1.7B-intermediate-checkpoints__math,897,0.02697189869312776,0.024825155746416434
SmolLM2-1.7B-intermediate-checkpoints__math,898,0.043262206270189014,0.03878495204725696
SmolLM2-1.7B-intermediate-checkpoints__math,899,0.04106504704241032,0.03693755740124662
SmolLM2-1.7B-intermediate-checkpoints__math,900,0.02319350503112675,0.020202301967466918
SmolLM2-1.7B-intermediate-checkpoints__math,901,0.04247501659700935,0.03408731968996651
SmolLM2-1.7B-intermediate-checkpoints__math,902,0.024818760154571337,0.0241432883472349
SmolLM2-1.7B-intermediate-checkpoints__math,903,0.02787229083915949,0.02774757480715162
SmolLM2-1.7B-intermediate-checkpoints__math,904,0.015692602097026196,0.013417539919516679
SmolLM2-1.7B-intermediate-checkpoints__math,905,0.017557836741660292,0.017429278928408537
SmolLM2-1.7B-intermediate-checkpoints__math,906,0.02215808320626935,0.018350648041519983
SmolLM2-1.7B-intermediate-checkpoints__math,907,0.0418473510058825,0.03565412636092709
SmolLM2-1.7B-intermediate-checkpoints__math,908,0.06492110798567838,0.06005903827630824
SmolLM2-1.7B-intermediate-checkpoints__math,909,0.02571595853642956,0.022052913422076895
SmolLM2-1.7B-intermediate-checkpoints__math,910,0.03128946640008873,0.027854227489767312
SmolLM2-1.7B-intermediate-checkpoints__math,911,0.017468362001162453,0.01612507284236604
SmolLM2-1.7B-intermediate-checkpoints__math,912,0.026308972768512615,0.020846735925808154
SmolLM2-1.7B-intermediate-checkpoints__math,913,0.08489312666827298,0.07324456019989391
SmolLM2-1.7B-intermediate-checkpoints__math,914,0.011151239392569724,0.00774824883076112
SmolLM2-1.7B-intermediate-checkpoints__math,915,0.01045410415923525,0.009652461885403895
SmolLM2-1.7B-intermediate-checkpoints__math,916,0.01575223790329678,0.015454524808272875
SmolLM2-1.7B-intermediate-checkpoints__math,917,0.02522513320006681,0.020379541210873573
SmolLM2-1.7B-intermediate-checkpoints__math,918,0.011003209236271383,0.010697765323554655
SmolLM2-1.7B-intermediate-checkpoints__math,919,0.04413681006967963,0.04263040802672123
SmolLM2-1.7B-intermediate-checkpoints__math,920,0.006407842253142892,0.006326780111012519
SmolLM2-1.7B-intermediate-checkpoints__math,921,0.05035438606213976,0.03798579376504807
SmolLM2-1.7B-intermediate-checkpoints__math,922,0.02232555102405496,0.02014772507525861
SmolLM2-1.7B-intermediate-checkpoints__math,923,0.08503422020644803,0.07588916293713763
SmolLM2-1.7B-intermediate-checkpoints__math,924,0.06850838224761273,0.05438850294020353
SmolLM2-1.7B-intermediate-checkpoints__math,925,0.02701329658256957,0.02596637454262837
SmolLM2-1.7B-intermediate-checkpoints__math,926,0.022639381869966512,0.021466960544249663
SmolLM2-1.7B-intermediate-checkpoints__math,927,0.08893628879570353,0.07662410556189406
SmolLM2-1.7B-intermediate-checkpoints__math,928,0.01574489775096636,0.008690352642943077
SmolLM2-1.7B-intermediate-checkpoints__math,929,0.02695427342408946,0.024182141052744698
SmolLM2-1.7B-intermediate-checkpoints__math,930,0.02689512073561459,0.020192396877402166
SmolLM2-1.7B-intermediate-checkpoints__math,931,0.011948938866086466,0.011488569167655992
SmolLM2-1.7B-intermediate-checkpoints__math,932,0.09494686254233675,0.08174046048925301
SmolLM2-1.7B-intermediate-checkpoints__math,933,0.04204067793573463,0.037772913718417386
SmolLM2-1.7B-intermediate-checkpoints__math,934,0.019975407526450044,0.019006590653312016
SmolLM2-1.7B-intermediate-checkpoints__math,935,0.06429468681862485,0.055962518702561415
SmolLM2-1.7B-intermediate-checkpoints__math,936,0.00786180277324082,0.007857290143048723
SmolLM2-1.7B-intermediate-checkpoints__math,937,0.0481554170628249,0.03760810104960522
SmolLM2-1.7B-intermediate-checkpoints__math,938,0.06484231920322017,0.05846412648293185
SmolLM2-1.7B-intermediate-checkpoints__math,939,0.04629686400197092,0.039756661565297426
SmolLM2-1.7B-intermediate-checkpoints__math,940,0.06224790136808657,0.054056774581440245
SmolLM2-1.7B-intermediate-checkpoints__math,941,0.06723389765302781,0.05805988713999723
SmolLM2-1.7B-intermediate-checkpoints__math,942,0.0209885795038269,0.019681992625221103
SmolLM2-1.7B-intermediate-checkpoints__math,943,0.04413642205930992,0.038040357287665645
SmolLM2-1.7B-intermediate-checkpoints__math,944,0.048364074880031985,0.04260169367443848
SmolLM2-1.7B-intermediate-checkpoints__math,945,0.021258753298866888,0.019427722144152875
SmolLM2-1.7B-intermediate-checkpoints__math,946,0.024321095616662052,0.020792839739975155
SmolLM2-1.7B-intermediate-checkpoints__math,947,0.018689385197033056,0.017820440464583934
SmolLM2-1.7B-intermediate-checkpoints__math,948,0.03181513370643531,0.02639295559480959
SmolLM2-1.7B-intermediate-checkpoints__math,949,0.04222784808985846,0.039412228158370685
SmolLM2-1.7B-intermediate-checkpoints__math,950,0.009193275208518596,0.009190475252218245
SmolLM2-1.7B-intermediate-checkpoints__math,951,0.047586427573742804,0.040727750319203115
SmolLM2-1.7B-intermediate-checkpoints__math,952,0.06377988486933872,0.05674956745885011
SmolLM2-1.7B-intermediate-checkpoints__math,953,0.021077938919490176,0.019028939383388743
SmolLM2-1.7B-intermediate-checkpoints__math,954,0.008793384665678297,0.007902386676048572
SmolLM2-1.7B-intermediate-checkpoints__math,955,0.011262410714703385,0.008732662965655802
SmolLM2-1.7B-intermediate-checkpoints__math,956,0.04694757861602601,0.039930766340363355
SmolLM2-1.7B-intermediate-checkpoints__math,957,0.04694940247282289,0.040888936360421076
SmolLM2-1.7B-intermediate-checkpoints__math,958,0.06936463673377792,0.05891885796282277
SmolLM2-1.7B-intermediate-checkpoints__math,959,0.08884998057606257,0.07638374067333405
SmolLM2-1.7B-intermediate-checkpoints__math,960,0.07100369627663251,0.06457455291749574
SmolLM2-1.7B-intermediate-checkpoints__math,961,0.005936863403336318,0.0058655576635423335
SmolLM2-1.7B-intermediate-checkpoints__math,962,0.043181079346896016,0.03503446417410915
SmolLM2-1.7B-intermediate-checkpoints__math,963,0.02674282469585931,0.02563859041229322
SmolLM2-1.7B-intermediate-checkpoints__math,964,0.08566231714106871,0.07306590115968338
SmolLM2-1.7B-intermediate-checkpoints__math,965,0.027502876740782996,0.025250700682412693
SmolLM2-1.7B-intermediate-checkpoints__math,966,0.030877493018679324,0.022543814268024005
SmolLM2-1.7B-intermediate-checkpoints__math,967,0.06992191357533782,0.06402560897962417
SmolLM2-1.7B-intermediate-checkpoints__math,968,0.06411490955048647,0.05649646050340021
SmolLM2-1.7B-intermediate-checkpoints__math,969,0.043183062283841056,0.03894650358538728
SmolLM2-1.7B-intermediate-checkpoints__math,970,0.07005722490945229,0.05959914858057191
SmolLM2-1.7B-intermediate-checkpoints__math,971,0.025749068083848532,0.02489948482382242
SmolLM2-1.7B-intermediate-checkpoints__math,972,0.00813479786768379,0.005068938015531513
SmolLM2-1.7B-intermediate-checkpoints__math,973,0.09194990012037647,0.07978840031378559
SmolLM2-1.7B-intermediate-checkpoints__math,974,0.06468663791656269,0.05663198752396839
SmolLM2-1.7B-intermediate-checkpoints__math,975,0.044169778493091824,0.03896374869127229
SmolLM2-1.7B-intermediate-checkpoints__math,976,0.023707982946986575,0.02370382701731069
SmolLM2-1.7B-intermediate-checkpoints__math,977,0.013076365823350446,0.013063408004768533
SmolLM2-1.7B-intermediate-checkpoints__math,978,0.04448599462606055,0.04071555438784773
SmolLM2-1.7B-intermediate-checkpoints__math,979,0.02397126240004647,0.023236640877432223
SmolLM2-1.7B-intermediate-checkpoints__math,980,0.06617867565095967,0.058298664014892074
SmolLM2-1.7B-intermediate-checkpoints__math,981,0.022299455081390484,0.02105373288063495
SmolLM2-1.7B-intermediate-checkpoints__math,982,0.06621470042851887,0.054303191355229735
SmolLM2-1.7B-intermediate-checkpoints__math,983,0.049837246133739264,0.04392421495220015
SmolLM2-1.7B-intermediate-checkpoints__math,984,0.06824879009790198,0.063502766764668
SmolLM2-1.7B-intermediate-checkpoints__math,985,0.02525956412192912,0.020867076644658852
SmolLM2-1.7B-intermediate-checkpoints__math,986,0.03323557096902095,0.021150308007489693
SmolLM2-1.7B-intermediate-checkpoints__math,987,0.06597535340393836,0.059764520787049094
SmolLM2-1.7B-intermediate-checkpoints__math,988,0.04121168497511628,0.03862436735034513
SmolLM2-1.7B-intermediate-checkpoints__math,989,0.020467036189535163,0.020466178043795025
SmolLM2-1.7B-intermediate-checkpoints__math,990,0.043707622819747986,0.035541038573084854
SmolLM2-1.7B-intermediate-checkpoints__math,991,0.023738662976577216,0.021865370344522954
SmolLM2-1.7B-intermediate-checkpoints__math,992,0.0384713496074557,0.03479862686832713
SmolLM2-1.7B-intermediate-checkpoints__math,993,0.024236981426322593,0.020694389604851322
SmolLM2-1.7B-intermediate-checkpoints__math,994,0.04486224476225632,0.035344227202630744
SmolLM2-1.7B-intermediate-checkpoints__math,995,0.010019988901401983,0.007867834138294732
SmolLM2-1.7B-intermediate-checkpoints__math,996,0.06970033605389901,0.05494947572442601
SmolLM2-1.7B-intermediate-checkpoints__math,997,0.04998435943562148,0.039129267125600393
SmolLM2-1.7B-intermediate-checkpoints__math,998,0.01822828590720388,0.01738050654229267
SmolLM2-1.7B-intermediate-checkpoints__math,999,0.011992929421352536,0.011990783227446681


==> anc/source/results/diagnostics/retention_thresholds.csv <==
panel,fraction,k,L,top,bottom,difference
OLMo-2-0425-1B,0.1,2,14,1.0,0.5,0.5
OLMo-2-0425-1B,0.15,3,14,0.6666666666666666,1.0,-0.33333333333333337
OLMo-2-0425-1B,0.2,3,14,0.6666666666666666,1.0,-0.33333333333333337
OLMo-2-0425-1B,0.25,4,14,0.75,0.75,0.0
OLMo-2-0425-1B,0.3,5,14,0.6,0.8,-0.20000000000000007
OLMo-2-0425-1B,0.35,5,14,0.6,0.8,-0.20000000000000007
OLMo-2-0425-1B,0.4,6,14,0.5,0.6666666666666666,-0.16666666666666663
OLMo-2-0425-1B__code,0.1,2,14,0.5,0.5,0.0
OLMo-2-0425-1B__code,0.15,3,14,1.0,0.6666666666666666,0.33333333333333337
OLMo-2-0425-1B__code,0.2,3,14,1.0,0.6666666666666666,0.33333333333333337
OLMo-2-0425-1B__code,0.25,4,14,0.75,0.75,0.0
OLMo-2-0425-1B__code,0.3,5,14,0.8,0.8,0.0
OLMo-2-0425-1B__code,0.35,5,14,0.8,0.8,0.0
OLMo-2-0425-1B__code,0.4,6,14,0.8333333333333334,0.6666666666666666,0.16666666666666674
OLMo-2-0425-1B__math,0.1,2,14,0.5,0.5,0.0
OLMo-2-0425-1B__math,0.15,3,14,0.3333333333333333,0.3333333333333333,0.0
OLMo-2-0425-1B__math,0.2,3,14,0.3333333333333333,0.3333333333333333,0.0
OLMo-2-0425-1B__math,0.25,4,14,0.25,0.5,-0.25
OLMo-2-0425-1B__math,0.3,5,14,0.4,0.8,-0.4
OLMo-2-0425-1B__math,0.35,5,14,0.4,0.8,-0.4
OLMo-2-0425-1B__math,0.4,6,14,0.5,0.8333333333333334,-0.33333333333333337
OLMo-2-1124-13B,0.1,4,38,0.75,0.25,0.5
OLMo-2-1124-13B,0.15,6,38,1.0,0.3333333333333333,0.6666666666666667
OLMo-2-1124-13B,0.2,8,38,0.75,0.375,0.375
OLMo-2-1124-13B,0.25,10,38,0.8,0.4,0.4
OLMo-2-1124-13B,0.3,12,38,0.8333333333333334,0.5833333333333334,0.25
OLMo-2-1124-13B,0.35,14,38,0.7857142857142857,0.6428571428571429,0.1428571428571428
OLMo-2-1124-13B,0.4,16,38,0.75,0.75,0.0
OLMo-2-1124-7B,0.1,3,30,0.3333333333333333,0.0,0.3333333333333333
OLMo-2-1124-7B,0.15,5,30,0.8,0.2,0.6000000000000001
OLMo-2-1124-7B,0.2,6,30,1.0,0.5,0.5
OLMo-2-1124-7B,0.25,8,30,0.875,0.5,0.375
OLMo-2-1124-7B,0.3,9,30,0.8888888888888888,0.5555555555555556,0.33333333333333326
OLMo-2-1124-7B,0.35,11,30,0.9090909090909091,0.6363636363636364,0.2727272727272727
OLMo-2-1124-7B,0.4,12,30,0.9166666666666666,0.75,0.16666666666666663
OLMo-2-1124-7B__code,0.1,3,30,0.3333333333333333,1.0,-0.6666666666666667
OLMo-2-1124-7B__code,0.15,5,30,0.8,0.6,0.20000000000000007
OLMo-2-1124-7B__code,0.2,6,30,0.8333333333333334,0.5,0.33333333333333337
OLMo-2-1124-7B__code,0.25,8,30,0.875,0.375,0.5
OLMo-2-1124-7B__code,0.3,9,30,0.7777777777777778,0.4444444444444444,0.33333333333333337
OLMo-2-1124-7B__code,0.35,11,30,0.7272727272727273,0.45454545454545453,0.27272727272727276
OLMo-2-1124-7B__code,0.4,12,30,0.6666666666666666,0.5,0.16666666666666663
OLMo-2-1124-7B__math,0.1,3,30,0.6666666666666666,0.3333333333333333,0.3333333333333333
OLMo-2-1124-7B__math,0.15,5,30,0.6,0.8,-0.20000000000000007
OLMo-2-1124-7B__math,0.2,6,30,0.8333333333333334,0.8333333333333334,0.0
OLMo-2-1124-7B__math,0.25,8,30,0.75,0.75,0.0
OLMo-2-1124-7B__math,0.3,9,30,0.7777777777777778,0.6666666666666666,0.11111111111111116
OLMo-2-1124-7B__math,0.35,11,30,0.7272727272727273,0.6363636363636364,0.09090909090909094
OLMo-2-1124-7B__math,0.4,12,30,0.6666666666666666,0.6666666666666666,0.0
SmolLM2-1.7B-intermediate-checkpoints,0.1,3,22,0.6666666666666666,0.0,0.6666666666666666
SmolLM2-1.7B-intermediate-checkpoints,0.15,4,22,0.75,0.0,0.75
SmolLM2-1.7B-intermediate-checkpoints,0.2,5,22,0.8,0.2,0.6000000000000001
SmolLM2-1.7B-intermediate-checkpoints,0.25,6,22,0.8333333333333334,0.5,0.33333333333333337
SmolLM2-1.7B-intermediate-checkpoints,0.3,7,22,0.7142857142857143,0.5714285714285714,0.1428571428571429
SmolLM2-1.7B-intermediate-checkpoints,0.35,8,22,0.75,0.625,0.125
SmolLM2-1.7B-intermediate-checkpoints,0.4,9,22,0.7777777777777778,0.6666666666666666,0.11111111111111116
SmolLM2-1.7B-intermediate-checkpoints__code,0.1,3,22,0.3333333333333333,0.6666666666666666,-0.3333333333333333
SmolLM2-1.7B-intermediate-checkpoints__code,0.15,4,22,0.5,0.75,-0.25
SmolLM2-1.7B-intermediate-checkpoints__code,0.2,5,22,0.6,0.6,0.0
SmolLM2-1.7B-intermediate-checkpoints__code,0.25,6,22,0.6666666666666666,0.6666666666666666,0.0
SmolLM2-1.7B-intermediate-checkpoints__code,0.3,7,22,0.7142857142857143,0.5714285714285714,0.1428571428571429
SmolLM2-1.7B-intermediate-checkpoints__code,0.35,8,22,0.75,0.75,0.0
SmolLM2-1.7B-intermediate-checkpoints__code,0.4,9,22,0.7777777777777778,0.6666666666666666,0.11111111111111116
SmolLM2-1.7B-intermediate-checkpoints__math,0.1,3,22,0.6666666666666666,0.3333333333333333,0.3333333333333333
SmolLM2-1.7B-intermediate-checkpoints__math,0.15,4,22,0.75,0.5,0.25
SmolLM2-1.7B-intermediate-checkpoints__math,0.2,5,22,0.6,0.6,0.0
SmolLM2-1.7B-intermediate-checkpoints__math,0.25,6,22,0.5,0.5,0.0
SmolLM2-1.7B-intermediate-checkpoints__math,0.3,7,22,0.5714285714285714,0.5714285714285714,0.0
SmolLM2-1.7B-intermediate-checkpoints__math,0.35,8,22,0.625,0.5,0.125
SmolLM2-1.7B-intermediate-checkpoints__math,0.4,9,22,0.7777777777777778,0.5555555555555556,0.2222222222222222
pythia-1.4b,0.1,3,22,1.0,0.3333333333333333,0.6666666666666667
pythia-1.4b,0.15,4,22,0.75,0.25,0.5
pythia-1.4b,0.2,5,22,0.6,0.2,0.39999999999999997
pythia-1.4b,0.25,6,22,0.6666666666666666,0.3333333333333333,0.3333333333333333
pythia-1.4b,0.3,7,22,0.7142857142857143,0.5714285714285714,0.1428571428571429
pythia-1.4b,0.35,8,22,0.75,0.625,0.125
pythia-1.4b,0.4,9,22,0.6666666666666666,0.7777777777777778,-0.11111111111111116


==> anc/source/results/diagnostics/time_order_null.csv <==
panel,observed_adj_endpoint_gap,exact_time_order_p
OLMo-2-0425-1B,0.17142857142857137,0.16666666666666666
OLMo-2-0425-1B__code,0.20106412590347622,0.016666666666666666
OLMo-2-0425-1B__math,0.4015355586848077,0.016666666666666666
OLMo-2-1124-13B,0.18720536609766203,0.016666666666666666
OLMo-2-1124-7B,0.12073910937074028,0.13333333333333333
OLMo-2-1124-7B__code,0.16768330410112497,0.18333333333333332
OLMo-2-1124-7B__math,0.1336073899669934,0.1
SmolLM2-1.7B-intermediate-checkpoints,0.28259715300768806,0.016666666666666666
SmolLM2-1.7B-intermediate-checkpoints__code,0.23138103246592523,0.016666666666666666
SmolLM2-1.7B-intermediate-checkpoints__math,0.29784269720701395,0.016666666666666666
pythia-1.4b,0.24984590899711434,0.016666666666666666


==> anc/source/results/heldout_bootstrap.csv <==
model,held_domain,estimate,lower,upper
OLMo-2-0425-1B,general,0.9329779618471521,0.8523365894414265,0.9557484080148535
OLMo-2-0425-1B,code,0.8749327759834337,0.7816841657062721,0.9111958246235854
OLMo-2-0425-1B,math,0.9436443705682551,0.8842489154861572,0.9477271845057217
SmolLM2-1.7B-intermediate-checkpoints,general,0.9785519188503186,0.967370365593957,0.9833946484526591
SmolLM2-1.7B-intermediate-checkpoints,code,0.992877107349825,0.9847815273522899,0.9950629272458306
SmolLM2-1.7B-intermediate-checkpoints,math,0.9932797212669132,0.9864343803686751,0.9949499513500133


==> anc/source/results/heldout_domain.csv <==
model,held_domain,r,trimmed_r,field_r,centered_field_r
OLMo-2-0425-1B,code,0.8749327759834337,0.8807957150800334,0.8606246937555477,0.8341089423234695
OLMo-2-0425-1B,general,0.9329779618471521,0.9348027310938,0.9038487402985861,0.8986284777696586
OLMo-2-0425-1B,math,0.9436443705682551,0.9184914296230731,0.9024063419768049,0.889811013326455
OLMo-2-1124-7B,code,0.9343081077618514,0.9201258214000614,0.896755969195893,0.9129969830671962
OLMo-2-1124-7B,general,0.9443132935654736,0.962363714491575,0.9275541106458609,0.9178991158291053
OLMo-2-1124-7B,math,0.9857678959967843,0.9585420123512037,0.9525057149967814,0.9621111357171784
SmolLM2-1.7B-intermediate-checkpoints,code,0.992877107349825,0.9903883281023439,0.9527071059269078,0.9640843252686161
SmolLM2-1.7B-intermediate-checkpoints,general,0.9785519188503186,0.9858364556156679,0.9541338803759153,0.9514297951253741
SmolLM2-1.7B-intermediate-checkpoints,math,0.9932797212669132,0.9951354424849448,0.9451626864737919,0.9513645786201232


==> anc/source/results/lag_summary.csv <==
lag,rho,mean_normalized_rmse,z_normalized_rmse,top_retention,bottom_retention
1,0.9059794510834658,0.09545147674779361,0.30572285609608363,0.8333333333333334,0.8
2,0.8306041784302653,0.13704429128152623,0.4468130774480131,0.8,0.6666666666666666
3,0.7303536756341262,0.1889988731095659,0.6101271808306858,0.8,0.6
4,0.6747252747252748,0.3371191704810501,0.8011991998636869,0.75,0.5


==> anc/source/results/panel_summary.csv <==
panel,model,domain,L,k,mean_early,mean_final,mean_change,endpoint_rho,adjacent_rho,adj_minus_endpoint,affine_r2,uniform_residual_rms_ratio,uniform_residual_energy,concentration20,shallow_mass,middle_mass,deep_mass,shallow_trimfirst,top_retention,bottom_retention,centroid_shift,peak_shift,bottom_reuse_cost,max_change,change_rms,centered_change_rms
OLMo-2-0425-1B,OLMo-2-0425-1B,general,14,3,0.24279203869047625,0.266508556547619,0.023716517857142867,0.6747252747252748,0.8461538461538461,0.17142857142857137,0.4610952144052493,0.8754874633100022,0.7664782984129823,0.5454943132108488,0.5866141732283465,0.20647419072615916,0.2069116360454943,0.4584527220630372,0.6666666666666666,1.0,0.012909064465582931,1.0,0.0,0.1174045138888889,0.04907805030741302,0.04296721776783769
OLMo-2-0425-1B__code,OLMo-2-0425-1B,code,14,3,0.19579303075396823,0.23347594246031744,0.03768291170634921,0.7406593406593407,0.9417234665628169,0.20106412590347622,0.5704853549758432,0.7008361695243953,0.491171336513627,0.5457400863761287,0.5484884177463684,0.09619159795838239,0.3553199842952493,0.4515975202670483,1.0,0.6666666666666666,0.00931205027570825,0.0,0.03732638888888892,0.11610243055555561,0.05282733091981247,0.03702330424803902
OLMo-2-0425-1B__math,OLMo-2-0425-1B,math,14,3,0.2225012400793651,0.2490389384920635,0.026537698412698398,0.3802197802197802,0.7817553389045879,0.4015355586848077,0.4109491523909993,0.8183452342304548,0.669688922387698,0.5491195551436518,0.6306765523632994,0.15245597775718261,0.21686746987951794,0.5253126861226921,0.3333333333333333,0.3333333333333333,0.012459010409458515,0.23076923076923078,0.03595196759259259,0.10394965277777779,0.04617444507979974,0.03778663707428999
OLMo-2-1124-13B,OLMo-2-1124-13B,general,38,8,0.09880413925438593,0.11770719115497075,0.0189030519005848,0.7163346127559487,0.9035399788536109,0.18720536609766225,0.6215220734997784,0.836784283502444,0.7002079371166987,0.3957176843774781,0.31284694686756537,0.41356066613798576,0.27359238699444877,0.23957876261518207,0.75,0.375,0.04484146207195616,1.0,0.005072699652777776,0.10546875,0.03452405990190228,0.028889190728608755
OLMo-2-1124-7B,OLMo-2-1124-7B,general,30,6,0.14568142361111108,0.13107638888888884,-0.014605034722222222,0.7846017105683937,0.9053408199391341,0.1207391093707404,0.5434873338839035,0.9604058409177956,0.922379379269018,0.6729207504900588,0.7000840100812097,0.1444973396807617,0.15541865023802875,0.6025974025974024,1.0,0.5,0.060730309596080834,1.0,0.008572048611111119,0.1911892361111112,0.0524220545569147,0.05034644738937222
OLMo-2-1124-7B__code,OLMo-2-1124-7B,code,30,6,0.10421006944444441,0.08712384259259257,-0.01708622685185186,0.6278940338379341,0.7955773379390592,0.16768330410112509,0.30347834312214433,0.9343975568661653,0.8730987942774586,0.6549968173138132,0.69191597708466,0.16486314449395278,0.14322087842138748,0.5350624399615758,0.8333333333333334,0.5,0.06332581279252303,1.0,0.005244502314814811,0.2300347222222222,0.04796376803025361,0.04481722766556446
OLMo-2-1124-7B__math,OLMo-2-1124-7B,math,30,6,0.12138310185185182,0.09665798611111108,-0.024725115740740742,0.7852692673272437,0.9188766572942371,0.1336073899669934,0.3965579656856752,0.8850603754530452,0.7833318681970852,0.6729122055674518,0.7756959314775156,0.09689507494646693,0.1274089935760172,0.691911764705882,0.8333333333333334,0.8333333333333334,0.06066881095702198,0.1724137931034483,0.0006872106481481538,0.2204861111111111,0.05311788983714761,0.04701253952253936
SmolLM2-1.7B-intermediate-checkpoints,SmolLM2-1.7B-intermediate-checkpoints,general,22,5,0.17980587121212116,0.2499605429292929,0.07015467171717173,0.6386222473178995,0.9212194003255876,0.28259715300768806,0.6867038858486094,0.9107008612261113,0.8293760586379808,0.849239102398762,0.8818674232654115,0.04139798813515599,0.07673458859943247,0.8214772948742937,0.8,0.2,0.08934205145764818,0.0,0.02834201388888888,0.5692274305555556,0.1698386823547594,0.15467223428998733
SmolLM2-1.7B-intermediate-checkpoints__code,SmolLM2-1.7B-intermediate-checkpoints,code,22,5,0.11074613320707066,0.18731257891414135,0.0765664457070707,0.682857976961771,0.9142390094276961,0.23138103246592512,0.20589213898443906,0.9319354682478422,0.868503716978325,0.8811294445735535,0.9126191029514292,0.03241924238903087,0.05496165465953984,0.8459016393442624,0.6,0.6,0.17400310813078407,1.0,0.05364583333333332,0.80859375,0.2111454604666058,0.19677394356835254
SmolLM2-1.7B-intermediate-checkpoints__math,SmolLM2-1.7B-intermediate-checkpoints,math,22,5,0.12842290088383834,0.2209398674242424,0.09251696654040406,0.5482778091473743,0.8461205063543883,0.29784269720701395,0.3951827735654244,0.8821738609653523,0.7782307209705168,0.7655712050078247,0.8296296296296297,0.0741784037558685,0.09619196661450184,0.736144772984327,0.6,0.6,0.12923990752966713,0.0,0.04626736111111113,0.7369791666666667,0.19645844052745365,0.17331050099933584
pythia-1.4b,pythia-1.4b,general,22,5,0.17879971590909088,0.2183455650252525,0.03954584911616161,0.6489692436137923,0.8988151526109065,0.24984590899711423,0.821169185238451,0.5564825057076664,0.309672779158683,0.4287801314828341,0.3226199172145117,0.2994886778670564,0.377891404918432,0.23989071038251356,0.6,0.2,0.015670049418360532,0.0,0.010199652777777762,0.09700520833333331,0.04759632328017032,0.02648652124142132


==> anc/source/results/split_window_validation.csv <==
panel,replicate,heldout_change_share,reference_share,within_top,within_bottom,across_top,across_bottom,crosshalf_delta_r
OLMo-2-0425-1B,0,0.5471954931136251,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9667715834481607
OLMo-2-0425-1B,1,0.506581241566329,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9221804224079996
OLMo-2-0425-1B,2,0.5028871078314547,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9541200169526892
OLMo-2-0425-1B,3,0.5244969587967232,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9655317090067753
OLMo-2-0425-1B,4,0.4975087878227251,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9161768900825088
OLMo-2-0425-1B,5,0.5010786735921323,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9333762841640586
OLMo-2-0425-1B,6,0.49193711787474126,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.891856809954018
OLMo-2-0425-1B,7,0.5104022962595615,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.93511855640546
OLMo-2-0425-1B,8,0.49888833992094866,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9300648831353088
OLMo-2-0425-1B,9,0.4941758693609023,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9630579807799514
OLMo-2-0425-1B,10,0.5309355233439466,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9761284114805342
OLMo-2-0425-1B,11,0.4926722533974369,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9202192756644316
OLMo-2-0425-1B,12,0.5211610469705036,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9449517863057183
OLMo-2-0425-1B,13,0.5117760029264723,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8982663610381307
OLMo-2-0425-1B,14,0.540504022121669,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9518956987534882
OLMo-2-0425-1B,15,0.5076307785888079,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9544431474459154
OLMo-2-0425-1B,16,0.5435814056723098,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9495567956664831
OLMo-2-0425-1B,17,0.4974248135585345,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9064528727388627
OLMo-2-0425-1B,18,0.489978639596801,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.940279401269316
OLMo-2-0425-1B,19,0.5079212900865748,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9594925583733401
OLMo-2-0425-1B,20,0.5224544464176455,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9582057810997138
OLMo-2-0425-1B,21,0.5063180808208536,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9054463744640017
OLMo-2-0425-1B,22,0.5314425046681533,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9239240350167212
OLMo-2-0425-1B,23,0.5421591816488011,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9855412567480106
OLMo-2-0425-1B,24,0.5190465243694518,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9450580961599013
OLMo-2-0425-1B,25,0.503150122907515,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9311643048922132
OLMo-2-0425-1B,26,0.5016392340807873,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8795539101127705
OLMo-2-0425-1B,27,0.5224203613547513,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.950936277298247
OLMo-2-0425-1B,28,0.5448794569532873,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9367735393306859
OLMo-2-0425-1B,29,0.514915382672392,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9498771144090383
OLMo-2-0425-1B,30,0.5085755590854736,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9334591737025734
OLMo-2-0425-1B,31,0.5146437088964371,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9580504577303403
OLMo-2-0425-1B,32,0.5240832644058451,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9398213681971503
OLMo-2-0425-1B,33,0.5201087222759727,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9557989115205822
OLMo-2-0425-1B,34,0.49878374128138236,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9230102979792386
OLMo-2-0425-1B,35,0.5400300564917194,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.967750068864972
OLMo-2-0425-1B,36,0.5179450800537816,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9545323591962518
OLMo-2-0425-1B,37,0.53516313640028,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9421626629579162
OLMo-2-0425-1B,38,0.4980395538691502,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9297635829580991
OLMo-2-0425-1B,39,0.48768064040446585,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9384894969261851
OLMo-2-0425-1B,40,0.5401213348937534,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9751690970176852
OLMo-2-0425-1B,41,0.5219894988124374,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9449411017329781
OLMo-2-0425-1B,42,0.4963864056320839,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.946166644682985
OLMo-2-0425-1B,43,0.5204323430296882,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.949449840913116
OLMo-2-0425-1B,44,0.49917688949589056,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9247804211622865
OLMo-2-0425-1B,45,0.51481482324399,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.951906211161515
OLMo-2-0425-1B,46,0.5194740247406036,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9500677648036577
OLMo-2-0425-1B,47,0.5228061804749088,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9582304473550106
OLMo-2-0425-1B,48,0.49210370035768947,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9507986485918549
OLMo-2-0425-1B,49,0.4878813990608156,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9325788537655737
OLMo-2-0425-1B,50,0.5094194717018081,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9347759389229626
OLMo-2-0425-1B,51,0.5113903115663679,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9241755621666461
OLMo-2-0425-1B,52,0.5001264828645133,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9464449255021755
OLMo-2-0425-1B,53,0.5118709226467846,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9078523818551556
OLMo-2-0425-1B,54,0.5038774273969602,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9471287141396908
OLMo-2-0425-1B,55,0.48356805362244537,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9228783978229997
OLMo-2-0425-1B,56,0.5216775695426685,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9802487032565648
OLMo-2-0425-1B,57,0.5143700283237749,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9622651022536938
OLMo-2-0425-1B,58,0.5106211765542751,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.925209599813677
OLMo-2-0425-1B,59,0.4728545373621331,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9195952325960817
OLMo-2-0425-1B,60,0.5111939419768646,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9542187414705278
OLMo-2-0425-1B,61,0.5108511714729331,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.939885738098958
OLMo-2-0425-1B,62,0.5034722222222221,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9313183956679465
OLMo-2-0425-1B,63,0.5154867322070792,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9779783701393572
OLMo-2-0425-1B,64,0.5111467318857343,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9418568646121301
OLMo-2-0425-1B,65,0.5005836892113547,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9194103063757673
OLMo-2-0425-1B,66,0.5109885962741394,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9240527158731788
OLMo-2-0425-1B,67,0.5214684149007215,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9644886006327117
OLMo-2-0425-1B,68,0.5153952804938084,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9393656220012433
OLMo-2-0425-1B,69,0.4893553252447781,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9169607226062564
OLMo-2-0425-1B,70,0.5049191457483482,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9291709287861998
OLMo-2-0425-1B,71,0.5165312866351266,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9419499985097565
OLMo-2-0425-1B,72,0.5091022075752455,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9351008237402945
OLMo-2-0425-1B,73,0.49104058745638324,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9389429859267406
OLMo-2-0425-1B,74,0.49937919834649747,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9540488629517746
OLMo-2-0425-1B,75,0.5005291005291006,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9107946735939738
OLMo-2-0425-1B,76,0.5122476561144119,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9466305815522088
OLMo-2-0425-1B,77,0.5204947835778626,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9228988535712694
OLMo-2-0425-1B,78,0.5310899796386952,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9391467910475974
OLMo-2-0425-1B,79,0.5117701716127808,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9121904979490361
OLMo-2-0425-1B,80,0.4959189097561841,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9333935433259635
OLMo-2-0425-1B,81,0.5273700332372118,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9380091679716895
OLMo-2-0425-1B,82,0.5039164021663196,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9502203223508972
OLMo-2-0425-1B,83,0.48869850204603105,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9572698862405417
OLMo-2-0425-1B,84,0.5071141522754425,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9618283640196421
OLMo-2-0425-1B,85,0.47885864602928385,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8807962108690528
OLMo-2-0425-1B,86,0.5428873353183008,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9623193481187019
OLMo-2-0425-1B,87,0.4782608695652174,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9098225091067472
OLMo-2-0425-1B,88,0.48556550556622347,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9321880573825914
OLMo-2-0425-1B,89,0.5468213916064819,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9564138202713504
OLMo-2-0425-1B,90,0.491479109126168,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9016985854023001
OLMo-2-0425-1B,91,0.5180396157248823,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9469228315061631
OLMo-2-0425-1B,92,0.5059256982625491,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.947995573656519
OLMo-2-0425-1B,93,0.5271882923602691,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9418971360520433
OLMo-2-0425-1B,94,0.5295285097703558,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.95078333207609
OLMo-2-0425-1B,95,0.5160403712715148,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9381578844163507
OLMo-2-0425-1B,96,0.5107597623089983,0.21428571428571427,0.6666666666666666,1.0,0.6666666666666666,1.0,0.9076959662337457
OLMo-2-0425-1B,97,0.5095755714418508,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9083439550142792
OLMo-2-0425-1B,98,0.517941794179418,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.92670630072936
OLMo-2-0425-1B,99,0.4910813687965739,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.930938002218173
OLMo-2-0425-1B,100,0.4991444540206207,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9284172901760187
OLMo-2-0425-1B,101,0.48688678244916994,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9120493761428342
OLMo-2-0425-1B,102,0.5079602808263987,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9194936505461766
OLMo-2-0425-1B,103,0.5314024076158497,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9721017984157293
OLMo-2-0425-1B,104,0.5064318280503692,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9464308118083992
OLMo-2-0425-1B,105,0.5070890026715786,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.90328240052707
OLMo-2-0425-1B,106,0.5188032127753628,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9410359131112742
OLMo-2-0425-1B,107,0.4866025208794895,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9235471475218439
OLMo-2-0425-1B,108,0.4970886032206787,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9216889116752363
OLMo-2-0425-1B,109,0.4970886032206787,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9216889116752363
OLMo-2-0425-1B,110,0.5048923737403852,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9513104006154478
OLMo-2-0425-1B,111,0.5157867055063317,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9736663180147124
OLMo-2-0425-1B,112,0.5171373989179566,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9461418601820863
OLMo-2-0425-1B,113,0.5219186399514268,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9423089613293772
OLMo-2-0425-1B,114,0.46691517765454915,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8716806014647912
OLMo-2-0425-1B,115,0.5375024310789128,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9611792171633295
OLMo-2-0425-1B,116,0.4875626851747208,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9373752558432658
OLMo-2-0425-1B,117,0.5111105821302324,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9560920313702166
OLMo-2-0425-1B,118,0.5003624491225501,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8935368193360458
OLMo-2-0425-1B,119,0.542476391569124,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9746015226963858
OLMo-2-0425-1B,120,0.5112000203392011,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9349837248391133
OLMo-2-0425-1B,121,0.5291099804887903,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9682667537155689
OLMo-2-0425-1B,122,0.5003637890707021,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9107309980577234
OLMo-2-0425-1B,123,0.5099199542595768,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.940442610720419
OLMo-2-0425-1B,124,0.48872285224206935,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8965825569278754
OLMo-2-0425-1B,125,0.5013074712643679,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8967584459339287
OLMo-2-0425-1B,126,0.5113829822494478,0.21428571428571427,0.6666666666666666,1.0,0.5,1.0,0.9382854269569416
OLMo-2-0425-1B,127,0.4981644065427093,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8932295775889468
OLMo-2-0425-1B,128,0.5117605633802818,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9237571123936198
OLMo-2-0425-1B,129,0.5367955155381116,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9373095443711124
OLMo-2-0425-1B,130,0.5000362656680772,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.8819865348589846
OLMo-2-0425-1B,131,0.5060513519924097,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9409575699762884
OLMo-2-0425-1B,132,0.5348269794893976,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9507744095916489
OLMo-2-0425-1B,133,0.5234591898650178,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9656368531985258
OLMo-2-0425-1B,134,0.4905302963117997,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9106618697157676
OLMo-2-0425-1B,135,0.5217945246690734,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.93540024623306
OLMo-2-0425-1B,136,0.5068538809141041,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9190677721412132
OLMo-2-0425-1B,137,0.5061715922268687,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9469068279701072
OLMo-2-0425-1B,138,0.5192831648011402,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9530989772932436
OLMo-2-0425-1B,139,0.48209701057307197,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8819089552520093
OLMo-2-0425-1B,140,0.5025698635661493,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9174452407939592
OLMo-2-0425-1B,141,0.5191990317966775,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.972878433331529
OLMo-2-0425-1B,142,0.5155321756158509,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9460810312478718
OLMo-2-0425-1B,143,0.5174027077418053,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9197841396628842
OLMo-2-0425-1B,144,0.5009769486290329,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9063691245523968
OLMo-2-0425-1B,145,0.5139357015652826,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9519533360108329
OLMo-2-0425-1B,146,0.5056147389780483,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9232061882409359
OLMo-2-0425-1B,147,0.5047413371534429,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9254443459375652
OLMo-2-0425-1B,148,0.5076877376771048,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9341480499923326
OLMo-2-0425-1B,149,0.5197330584916398,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9439594344147694
OLMo-2-0425-1B,150,0.5017357001972387,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9558968851593656
OLMo-2-0425-1B,151,0.524819864325907,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9768322437409396
OLMo-2-0425-1B,152,0.5016030257110294,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.8935052674168844
OLMo-2-0425-1B,153,0.5438761572317499,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9264582082808684
OLMo-2-0425-1B,154,0.49806720190306275,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9132656298330075
OLMo-2-0425-1B,155,0.5063188331584279,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9390438344361428
OLMo-2-0425-1B,156,0.5151824201217616,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.943952462270689
OLMo-2-0425-1B,157,0.5160302835616037,0.21428571428571427,0.8333333333333333,1.0,0.3333333333333333,1.0,0.9387446306831021
OLMo-2-0425-1B,158,0.49571723858859884,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9532381403964894
OLMo-2-0425-1B,159,0.5080271767036677,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9293635634533935
OLMo-2-0425-1B,160,0.5211610469705036,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9449517863057183
OLMo-2-0425-1B,161,0.4935602366648565,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.916370833248471
OLMo-2-0425-1B,162,0.50855651849781,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9438375017674592
OLMo-2-0425-1B,163,0.484144701978375,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8914491993691693
OLMo-2-0425-1B,164,0.5335786227858869,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9589898330506472
OLMo-2-0425-1B,165,0.504630114204638,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9232176410370873
OLMo-2-0425-1B,166,0.535100402671902,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9700723789236615
OLMo-2-0425-1B,167,0.5219628491367622,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9658912118703483
OLMo-2-0425-1B,168,0.5091504955323207,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9518103265248172
OLMo-2-0425-1B,169,0.5134750014584915,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9566945889469521
OLMo-2-0425-1B,170,0.5121181456136081,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.918351017941089
OLMo-2-0425-1B,171,0.5154639175257731,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9664222215990204
OLMo-2-0425-1B,172,0.5120856976108192,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9576895876295366
OLMo-2-0425-1B,173,0.4907027382252981,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9329136013255878
OLMo-2-0425-1B,174,0.507963901689708,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9381072843935675
OLMo-2-0425-1B,175,0.5119453609557213,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9346559206144206
OLMo-2-0425-1B,176,0.49260525803084093,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9130582325520713
OLMo-2-0425-1B,177,0.5303432173984637,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.938730451492557
OLMo-2-0425-1B,178,0.5018150584670075,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9503204115656241
OLMo-2-0425-1B,179,0.5263384188626907,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9312763715025378
OLMo-2-0425-1B,180,0.5266218867192103,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9816816316111885
OLMo-2-0425-1B,181,0.5003905668799287,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9520889489972999
OLMo-2-0425-1B,182,0.5231036372517482,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9303514453592654
OLMo-2-0425-1B,183,0.4696250859633866,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.8855193484224757
OLMo-2-0425-1B,184,0.492754784426504,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9149181397827439
OLMo-2-0425-1B,185,0.516897556871112,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9566333614048955
OLMo-2-0425-1B,186,0.5115191715577794,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9887994528918346
OLMo-2-0425-1B,187,0.5291779617140286,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9544034481766419
OLMo-2-0425-1B,188,0.5212812677267653,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.972035606821563
OLMo-2-0425-1B,189,0.5442904603701946,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9578691277564211
OLMo-2-0425-1B,190,0.5188036448259188,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.95946711362509
OLMo-2-0425-1B,191,0.5060759156098139,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9386331580977542
OLMo-2-0425-1B,192,0.4956861176123385,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9278493862630536
OLMo-2-0425-1B,193,0.5232861972988623,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.94340585517336
OLMo-2-0425-1B,194,0.521669809805403,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9062621842333834
OLMo-2-0425-1B,195,0.5238483959250435,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9445971623038009
OLMo-2-0425-1B,196,0.5054083178005592,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.949681586124386
OLMo-2-0425-1B,197,0.5039521153046721,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9632707570450514
OLMo-2-0425-1B,198,0.484144701978375,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8914491993691693
OLMo-2-0425-1B,199,0.518687707641196,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9374413421835158
OLMo-2-0425-1B,200,0.49089857532139025,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9135758397337868
OLMo-2-0425-1B,201,0.5347476410474257,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9358155358692644
OLMo-2-0425-1B,202,0.5424463937621833,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9638635652073911
OLMo-2-0425-1B,203,0.5269333186248825,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.945204081868326
OLMo-2-0425-1B,204,0.5041747521743195,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8815892862124763
OLMo-2-0425-1B,205,0.517112961253022,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8877859697404384
OLMo-2-0425-1B,206,0.5015959697101513,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9418177761734391
OLMo-2-0425-1B,207,0.5174216421365829,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9602680037986625
OLMo-2-0425-1B,208,0.5199761873755883,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9700817174053693
OLMo-2-0425-1B,209,0.5202487236646076,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9449169289337345
OLMo-2-0425-1B,210,0.5083795391743909,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9060775267605088
OLMo-2-0425-1B,211,0.5084483222625906,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9362795666940462
OLMo-2-0425-1B,212,0.5054211843202668,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8961374210425541
OLMo-2-0425-1B,213,0.527479103307491,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.955839451261228
OLMo-2-0425-1B,214,0.4966572799332498,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9571084744325927
OLMo-2-0425-1B,215,0.5156505379240979,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9630204328963026
OLMo-2-0425-1B,216,0.515267669191611,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9324492466550589
OLMo-2-0425-1B,217,0.49070953952754826,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9341091405124672
OLMo-2-0425-1B,218,0.49692731510913324,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9327973741569363
OLMo-2-0425-1B,219,0.5129514845423936,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9409815569785186
OLMo-2-0425-1B,220,0.5138316722283853,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9527958204875671
OLMo-2-0425-1B,221,0.5041661340367921,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9589552057071926
OLMo-2-0425-1B,222,0.491271448976521,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9401648532510346
OLMo-2-0425-1B,223,0.5082394845962095,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9137547491307174
OLMo-2-0425-1B,224,0.5111305019305019,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9481293971272535
OLMo-2-0425-1B,225,0.502225044527588,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.881166054613319
OLMo-2-0425-1B,226,0.501791914416759,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9237280925620478
OLMo-2-0425-1B,227,0.49595553673479453,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9566433009992865
OLMo-2-0425-1B,228,0.5081005868995865,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9699090570206281
OLMo-2-0425-1B,229,0.49055435374936024,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9100818115962731
OLMo-2-0425-1B,230,0.5105836388647809,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9116494027684654
OLMo-2-0425-1B,231,0.5235880472004513,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9350276656287184
OLMo-2-0425-1B,232,0.5197903947903948,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9671740473173475
OLMo-2-0425-1B,233,0.4880512394987162,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9183462062773364
OLMo-2-0425-1B,234,0.5140151146967342,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9529804914508779
OLMo-2-0425-1B,235,0.5015131368270146,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9159102202712766
OLMo-2-0425-1B,236,0.5017408068648728,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9495707785766696
OLMo-2-0425-1B,237,0.5234192890442891,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9569135602902094
OLMo-2-0425-1B,238,0.5277777777777777,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9297010965806892
OLMo-2-0425-1B,239,0.5046459277332405,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9631948192980176
OLMo-2-0425-1B,240,0.4861232056272279,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.900868103225708
OLMo-2-0425-1B,241,0.5050929373457738,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8854041699686754
OLMo-2-0425-1B,242,0.49269455590674627,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9127856820392849
OLMo-2-0425-1B,243,0.49296659050940494,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9089880239519185
OLMo-2-0425-1B,244,0.501802656617767,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9365032351739918
OLMo-2-0425-1B,245,0.5166410549204922,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9533423049679615
OLMo-2-0425-1B,246,0.5157326754506865,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9327451848180629
OLMo-2-0425-1B,247,0.5164499931008417,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9186360160262389
OLMo-2-0425-1B,248,0.5406352203581803,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9719394871721336
OLMo-2-0425-1B,249,0.5264606761822377,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9536951357284
OLMo-2-0425-1B,250,0.5129354485452984,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9443768654870962
OLMo-2-0425-1B,251,0.5099720212785539,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9518283846662154
OLMo-2-0425-1B,252,0.4881293027428141,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9416093328683656
OLMo-2-0425-1B,253,0.510882580613948,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9275046574328676
OLMo-2-0425-1B,254,0.5248009380453751,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9662263595426486
OLMo-2-0425-1B,255,0.49636583271478263,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9355915465919832
OLMo-2-0425-1B,256,0.5242805755395683,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9218433923653352
OLMo-2-0425-1B,257,0.5053773928041347,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.926107167128034
OLMo-2-0425-1B,258,0.5186818664032777,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9707215205065025
OLMo-2-0425-1B,259,0.5140189731470386,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9403873655810006
OLMo-2-0425-1B,260,0.5268628089447962,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9196236442630489
OLMo-2-0425-1B,261,0.5455239572178596,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9767407913947665
OLMo-2-0425-1B,262,0.49344238458742284,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9194924782962546
OLMo-2-0425-1B,263,0.5044952542865384,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9207990535903516
OLMo-2-0425-1B,264,0.5066245099205293,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9342228160034972
OLMo-2-0425-1B,265,0.4987627034663442,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9023770933666531
OLMo-2-0425-1B,266,0.49677447117417484,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9310178992807662
OLMo-2-0425-1B,267,0.5030648747508684,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9542556612843629
OLMo-2-0425-1B,268,0.5209785252727246,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9612017538031914
OLMo-2-0425-1B,269,0.5172342719431761,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9287049691263997
OLMo-2-0425-1B,270,0.5184634845331535,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.928674266812696
OLMo-2-0425-1B,271,0.5146307680912524,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9200154981014446
OLMo-2-0425-1B,272,0.5017378052123193,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9734429934213206
OLMo-2-0425-1B,273,0.518956907992413,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9477529417364189
OLMo-2-0425-1B,274,0.5081922646700505,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9654872276459481
OLMo-2-0425-1B,275,0.5206031151361398,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9403616493058662
OLMo-2-0425-1B,276,0.5330604552462351,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9577275624623902
OLMo-2-0425-1B,277,0.5057977627963633,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9227200284686747
OLMo-2-0425-1B,278,0.4929156655317308,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8754185008586308
OLMo-2-0425-1B,279,0.48507363887127436,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9179087480850767
OLMo-2-0425-1B,280,0.5368121109085784,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9611189010340019
OLMo-2-0425-1B,281,0.5066205076219803,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9424092706892601
OLMo-2-0425-1B,282,0.5293107724149755,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9700688946320248
OLMo-2-0425-1B,283,0.5056624850366975,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9240429133344578
OLMo-2-0425-1B,284,0.5124161896258951,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9370311964040264
OLMo-2-0425-1B,285,0.5119706380575945,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.935283353086531
OLMo-2-0425-1B,286,0.5123467788962779,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9541515470664303
OLMo-2-0425-1B,287,0.521822847020822,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8892057123708662
OLMo-2-0425-1B,288,0.487561852091145,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9425212430126123
OLMo-2-0425-1B,289,0.4949317475334504,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9162615380376387
OLMo-2-0425-1B,290,0.5085825545761377,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9391658326276033
OLMo-2-0425-1B,291,0.5073974879195875,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9601192979731956
OLMo-2-0425-1B,292,0.523375654936804,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9674335593069834
OLMo-2-0425-1B,293,0.5117338466183575,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9042245563888668
OLMo-2-0425-1B,294,0.5011399565843184,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9068197794569512
OLMo-2-0425-1B,295,0.4984427403483833,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8931850138928928
OLMo-2-0425-1B,296,0.5090376756196245,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9593024925506364
OLMo-2-0425-1B,297,0.5194300518134716,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.938743907736797
OLMo-2-0425-1B,298,0.5324633178728742,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9657427912114068
OLMo-2-0425-1B,299,0.5199077735826529,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9558445383016613
OLMo-2-0425-1B,300,0.5108285194306962,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9118206601097265
OLMo-2-0425-1B,301,0.517209703587528,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9321027760578873
OLMo-2-0425-1B,302,0.5166234394992565,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9545723191024006
OLMo-2-0425-1B,303,0.5222545141614832,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9504860109752615
OLMo-2-0425-1B,304,0.49132891694793224,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.8972515328423049
OLMo-2-0425-1B,305,0.51956540033442,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9394161917834081
OLMo-2-0425-1B,306,0.5284311465864427,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9593995310048931
OLMo-2-0425-1B,307,0.5158370556201433,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9406754645453428
OLMo-2-0425-1B,308,0.5057915982177856,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9137412159165944
OLMo-2-0425-1B,309,0.49762067003551,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9520619950402079
OLMo-2-0425-1B,310,0.5194520993924076,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9753164304317742
OLMo-2-0425-1B,311,0.5091277314441157,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9703241571585047
OLMo-2-0425-1B,312,0.5163460728608543,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9187877755843395
OLMo-2-0425-1B,313,0.49579369146637553,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9164026417894723
OLMo-2-0425-1B,314,0.5220590319568097,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9569442310290107
OLMo-2-0425-1B,315,0.5013181258054911,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9245883971091793
OLMo-2-0425-1B,316,0.5145489451899913,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9282688244660685
OLMo-2-0425-1B,317,0.48098087222085595,0.21428571428571427,0.6666666666666666,1.0,0.5,1.0,0.9159725661720172
OLMo-2-0425-1B,318,0.5287824251260554,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9424386700412647
OLMo-2-0425-1B,319,0.5011439955458119,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9468175196976113
OLMo-2-0425-1B,320,0.5102382606409944,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9421070149687775
OLMo-2-0425-1B,321,0.5342654277699859,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9402295318057753
OLMo-2-0425-1B,322,0.5073776711373612,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9309976777186614
OLMo-2-0425-1B,323,0.4785950468269237,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9151146612952037
OLMo-2-0425-1B,324,0.5019370608004888,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9550950620266146
OLMo-2-0425-1B,325,0.5118177097322947,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9054304700581054
OLMo-2-0425-1B,326,0.5212438593586135,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9651538035749342
OLMo-2-0425-1B,327,0.5228876949009692,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9556848531158421
OLMo-2-0425-1B,328,0.49297308873921775,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9037720137033854
OLMo-2-0425-1B,329,0.547058667144163,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.966351700408165
OLMo-2-0425-1B,330,0.527122259578316,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9301986154147974
OLMo-2-0425-1B,331,0.5000080741352417,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9348817302312222
OLMo-2-0425-1B,332,0.538306307699629,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9423215454930135
OLMo-2-0425-1B,333,0.5385344098871951,0.21428571428571427,0.6666666666666666,1.0,0.3333333333333333,1.0,0.9661822412031277
OLMo-2-0425-1B,334,0.529069264069264,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9335315151593305
OLMo-2-0425-1B,335,0.5266432471002866,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.947088318935401
OLMo-2-0425-1B,336,0.5171490951342321,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.939288128775536
OLMo-2-0425-1B,337,0.48269861852169094,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9069488426237846
OLMo-2-0425-1B,338,0.5036599705586672,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9399698798550752
OLMo-2-0425-1B,339,0.5149492583918813,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9676449715899745
OLMo-2-0425-1B,340,0.5021906843255483,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9285746906696262
OLMo-2-0425-1B,341,0.4776967623350163,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8619512157568369
OLMo-2-0425-1B,342,0.5087634506139942,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8843024931912981
OLMo-2-0425-1B,343,0.545159449837203,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9686983979268284
OLMo-2-0425-1B,344,0.526111011068923,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9500728036508531
OLMo-2-0425-1B,345,0.5307349468599405,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9615141813231852
OLMo-2-0425-1B,346,0.5085125013209797,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9101503908594648
OLMo-2-0425-1B,347,0.5192746350364964,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9648785496144564
OLMo-2-0425-1B,348,0.5069012608160478,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9347904409693045
OLMo-2-0425-1B,349,0.4900410565332798,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9320045863694557
OLMo-2-0425-1B,350,0.5045209820692255,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9378459639133602
OLMo-2-0425-1B,351,0.5141401740968576,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.94300537406056
OLMo-2-0425-1B,352,0.49374268401845356,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9440646832808447
OLMo-2-0425-1B,353,0.49964389622984606,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9400875667203652
OLMo-2-0425-1B,354,0.518912532228048,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9817965463793377
OLMo-2-0425-1B,355,0.5467290799815072,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9697110275371772
OLMo-2-0425-1B,356,0.5230316076988069,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9422615338554905
OLMo-2-0425-1B,357,0.5141149359066686,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9684689311240469
OLMo-2-0425-1B,358,0.5002313537755156,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9323972917054071
OLMo-2-0425-1B,359,0.5194573185123236,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9614849867856627
OLMo-2-0425-1B,360,0.49904673687239776,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9459762221835316
OLMo-2-0425-1B,361,0.5306943593163794,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9069993037966498
OLMo-2-0425-1B,362,0.48731171362750303,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9002621657715225
OLMo-2-0425-1B,363,0.5075078484562162,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.946317031004203
OLMo-2-0425-1B,364,0.4961199966840001,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9203583703317187
OLMo-2-0425-1B,365,0.5192164157681399,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9371916581004758
OLMo-2-0425-1B,366,0.4895844740796367,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9363306336964052
OLMo-2-0425-1B,367,0.5324474542833295,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9607624772824312
OLMo-2-0425-1B,368,0.5133636119039819,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9490736596442839
OLMo-2-0425-1B,369,0.5207547701315153,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9257350040732433
OLMo-2-0425-1B,370,0.5002103815603127,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9339638003300877
OLMo-2-0425-1B,371,0.5065275395464074,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8845563923389141
OLMo-2-0425-1B,372,0.4848900387532158,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9339296559672189
OLMo-2-0425-1B,373,0.514971892425212,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9423381237471432
OLMo-2-0425-1B,374,0.5269020148307153,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9727696444246067
OLMo-2-0425-1B,375,0.544083062563129,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.959147810652147
OLMo-2-0425-1B,376,0.4873563218390804,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9128463859561787
OLMo-2-0425-1B,377,0.500308328688978,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9181463882321542
OLMo-2-0425-1B,378,0.4956499830205835,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9402317934330366
OLMo-2-0425-1B,379,0.5187080103359173,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9764788872388181
OLMo-2-0425-1B,380,0.5178997778159677,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9670869639557886
OLMo-2-0425-1B,381,0.5251629308834811,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9674552611829287
OLMo-2-0425-1B,382,0.5138776402028084,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.944718670749353
OLMo-2-0425-1B,383,0.4883996911941544,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9175911832993684
OLMo-2-0425-1B,384,0.5128607644305772,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9418279748595108
OLMo-2-0425-1B,385,0.49355833022286977,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.920041046840369
OLMo-2-0425-1B,386,0.4962446293832211,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.919541711253722
OLMo-2-0425-1B,387,0.5032084248573389,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8994680464252689
OLMo-2-0425-1B,388,0.5143062596462973,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9482996537663184
OLMo-2-0425-1B,389,0.5311074937280963,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.96390081367687
OLMo-2-0425-1B,390,0.512810472487742,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9614853511082809
OLMo-2-0425-1B,391,0.49388632832219864,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.917004489833701
OLMo-2-0425-1B,392,0.5113660497572816,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9407610315396137
OLMo-2-0425-1B,393,0.4860903689770697,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9473008781305663
OLMo-2-0425-1B,394,0.5225644561927748,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9382107024573887
OLMo-2-0425-1B,395,0.4983677238208303,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9281049049428038
OLMo-2-0425-1B,396,0.510408766117121,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9404776124113463
OLMo-2-0425-1B,397,0.521308204179262,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9718381325398167
OLMo-2-0425-1B,398,0.49237205804463663,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8823306820082484
OLMo-2-0425-1B,399,0.5083884893336112,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.942117416295353
OLMo-2-0425-1B,400,0.5079106614929786,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9514564001856297
OLMo-2-0425-1B,401,0.5094877356556272,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9208028482566776
OLMo-2-0425-1B,402,0.5383109579981392,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.952545408995685
OLMo-2-0425-1B,403,0.4938982205120199,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9330848373397516
OLMo-2-0425-1B,404,0.5073064433110989,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9377833235272999
OLMo-2-0425-1B,405,0.5130871925041014,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9577701245138706
OLMo-2-0425-1B,406,0.48012654214228073,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.902568392546056
OLMo-2-0425-1B,407,0.5140800098879368,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9481853839420185
OLMo-2-0425-1B,408,0.5015985288191591,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9365173002108356
OLMo-2-0425-1B,409,0.49640997407840715,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.926229190546077
OLMo-2-0425-1B,410,0.5216247695566214,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9530004932074527
OLMo-2-0425-1B,411,0.5095698838272387,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9619911370922729
OLMo-2-0425-1B,412,0.5102127264856843,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.950230332457515
OLMo-2-0425-1B,413,0.5040185422727169,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9532565819940145
OLMo-2-0425-1B,414,0.5085091946383073,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9480830445829834
OLMo-2-0425-1B,415,0.49926842596999665,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8846566566961673
OLMo-2-0425-1B,416,0.5115923797817046,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9212601479608495
OLMo-2-0425-1B,417,0.5303095517586192,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9448463826536957
OLMo-2-0425-1B,418,0.5050067371797412,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9004902616090475
OLMo-2-0425-1B,419,0.5349213596136875,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9282471662720007
OLMo-2-0425-1B,420,0.5234249689455975,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9278103522124286
OLMo-2-0425-1B,421,0.5248599246808121,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9525026412748892
OLMo-2-0425-1B,422,0.5110215071260118,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9336459039275099
OLMo-2-0425-1B,423,0.5143570763332004,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9549959707562288
OLMo-2-0425-1B,424,0.5169039145907472,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9452741431637981
OLMo-2-0425-1B,425,0.49233717947016487,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.887539400174534
OLMo-2-0425-1B,426,0.49007068059035674,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9563248850807751
OLMo-2-0425-1B,427,0.514315693535478,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9529209814527398
OLMo-2-0425-1B,428,0.5197349460525605,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9684646819831051
OLMo-2-0425-1B,429,0.5233507152420549,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9207174640964766
OLMo-2-0425-1B,430,0.5151234903710151,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9403297309590606
OLMo-2-0425-1B,431,0.523196588015096,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9322006527982968
OLMo-2-0425-1B,432,0.5109972041006524,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9280895502825713
OLMo-2-0425-1B,433,0.5150216131998665,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9304004371430974
OLMo-2-0425-1B,434,0.4983530444001682,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9618523687635804
OLMo-2-0425-1B,435,0.5345611341250681,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9346702683216991
OLMo-2-0425-1B,436,0.5164103780361823,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9595030004927111
OLMo-2-0425-1B,437,0.5182151514221718,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9661027156074434
OLMo-2-0425-1B,438,0.5356999818086405,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.934887531259054
OLMo-2-0425-1B,439,0.4912615740740741,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9622544660669717
OLMo-2-0425-1B,440,0.5399551345962113,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9529808166871184
OLMo-2-0425-1B,441,0.5118440071978525,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9467027102619171
OLMo-2-0425-1B,442,0.5115004141382693,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9364039039626469
OLMo-2-0425-1B,443,0.5054198383399018,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9560966019236342
OLMo-2-0425-1B,444,0.5309478275700648,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9270419284544509
OLMo-2-0425-1B,445,0.5054789043942127,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9379540218731205
OLMo-2-0425-1B,446,0.4783005254703368,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9152489448372734
OLMo-2-0425-1B,447,0.5099184231376646,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9494105039864809
OLMo-2-0425-1B,448,0.49403145873734106,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9140236079531965
OLMo-2-0425-1B,449,0.48580931263858096,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9470601127648502
OLMo-2-0425-1B,450,0.5023863521745376,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9376735313369121
OLMo-2-0425-1B,451,0.512071647661398,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9374456856930045
OLMo-2-0425-1B,452,0.4986998394863563,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9359999706036318
OLMo-2-0425-1B,453,0.518520028811305,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.8333333333333333,0.9265970600694938
OLMo-2-0425-1B,454,0.5175366063738156,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.965029046604476
OLMo-2-0425-1B,455,0.5200750153092469,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9857335845834916
OLMo-2-0425-1B,456,0.5039116334877431,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9428625994189569
OLMo-2-0425-1B,457,0.49851288830138796,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9264588426149432
OLMo-2-0425-1B,458,0.48205260658009064,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9376482005393731
OLMo-2-0425-1B,459,0.5219394004348226,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9449388819463945
OLMo-2-0425-1B,460,0.5268033455810514,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9705801760348837
OLMo-2-0425-1B,461,0.5110429814853589,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9445880325459153
OLMo-2-0425-1B,462,0.4811883963155426,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8972012495199906
OLMo-2-0425-1B,463,0.518520028811305,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.8333333333333333,0.9265970600694938
OLMo-2-0425-1B,464,0.5239941784266512,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9829096850688546
OLMo-2-0425-1B,465,0.4928770431548409,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9440636610017263
OLMo-2-0425-1B,466,0.505076508427495,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9654340362217163
OLMo-2-0425-1B,467,0.514197650134367,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9346090034772792
OLMo-2-0425-1B,468,0.4905331859791063,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9149294093758569
OLMo-2-0425-1B,469,0.5231090576012491,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9538996567130072
OLMo-2-0425-1B,470,0.5167484548758263,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9120614726230141
OLMo-2-0425-1B,471,0.5040908530191821,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9255288392223889
OLMo-2-0425-1B,472,0.5050524647644371,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.955015586310862
OLMo-2-0425-1B,473,0.49296269116474606,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9559981246911269
OLMo-2-0425-1B,474,0.5163061789812878,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9447685622649729
OLMo-2-0425-1B,475,0.515835141994939,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.934440931542831
OLMo-2-0425-1B,476,0.5025340234784257,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9452191340621108
OLMo-2-0425-1B,477,0.49602910180770954,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.955694625646687
OLMo-2-0425-1B,478,0.5021951475226505,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9397587110536512
OLMo-2-0425-1B,479,0.5013620066433989,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9274536928551207
OLMo-2-0425-1B,480,0.4867736030304678,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8953920075452397
OLMo-2-0425-1B,481,0.5129322252276467,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9412732148269699
OLMo-2-0425-1B,482,0.5068639253822057,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9414471239771375
OLMo-2-0425-1B,483,0.5156571071205216,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9569622689414986
OLMo-2-0425-1B,484,0.5168102594573182,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9528426009817194
OLMo-2-0425-1B,485,0.5265657485393429,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9749428886951395
OLMo-2-0425-1B,486,0.48307873216099195,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9535691025955445
OLMo-2-0425-1B,487,0.5216506264594738,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9006870444198375
OLMo-2-0425-1B,488,0.5077371911843442,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9503080878205648
OLMo-2-0425-1B,489,0.5015443637365632,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9506741801702704
OLMo-2-0425-1B,490,0.5034904944076162,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9058168640604493
OLMo-2-0425-1B,491,0.509673966706992,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9526326458235116
OLMo-2-0425-1B,492,0.5031767227957556,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9454999846547496
OLMo-2-0425-1B,493,0.4846495026638322,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9356131417527007
OLMo-2-0425-1B,494,0.5117395049415179,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9457978290410003
OLMo-2-0425-1B,495,0.5052555147336207,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9127403001934331
OLMo-2-0425-1B,496,0.505800743842463,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9014187909498316
OLMo-2-0425-1B,497,0.5208111190507461,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9568454691427802
OLMo-2-0425-1B,498,0.49344238458742284,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9194924782962546
OLMo-2-0425-1B,499,0.5081135902636917,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9108497205767708
OLMo-2-0425-1B,500,0.48519886216705466,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9264189032795896
OLMo-2-0425-1B,501,0.4907115060397494,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9068681635804093
OLMo-2-0425-1B,502,0.5064252229065171,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.895429593380707
OLMo-2-0425-1B,503,0.5052196945506537,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9358345555591528
OLMo-2-0425-1B,504,0.4779744209092036,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8977455438433521
OLMo-2-0425-1B,505,0.505897539986609,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.940148063483592
OLMo-2-0425-1B,506,0.5375212352869796,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9360323648311092
OLMo-2-0425-1B,507,0.5057915982177856,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9137412159165944
OLMo-2-0425-1B,508,0.5015024027118746,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9401701175155314
OLMo-2-0425-1B,509,0.4956029433007139,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9427777840769088
OLMo-2-0425-1B,510,0.5096828283305387,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.948097739744461
OLMo-2-0425-1B,511,0.5302651747227922,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9743268335104468
OLMo-2-0425-1B,512,0.5097098603839443,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.898533876006794
OLMo-2-0425-1B,513,0.5202252862205469,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9415118124394747
OLMo-2-0425-1B,514,0.507933185010649,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9488094057824876
OLMo-2-0425-1B,515,0.5098619286198117,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9531829210335622
OLMo-2-0425-1B,516,0.5178135327509915,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9555744187923897
OLMo-2-0425-1B,517,0.5185887452788542,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9772092847857814
OLMo-2-0425-1B,518,0.5092133754910416,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9442783727238007
OLMo-2-0425-1B,519,0.5123927843265919,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9070196404932152
OLMo-2-0425-1B,520,0.4982149738196161,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.92106537220812
OLMo-2-0425-1B,521,0.48356805362244537,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9228783978229997
OLMo-2-0425-1B,522,0.5078628679726324,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9183108810287246
OLMo-2-0425-1B,523,0.5083656357951489,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9713851128866504
OLMo-2-0425-1B,524,0.5076142431614217,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9174451110160168
OLMo-2-0425-1B,525,0.486688895520427,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8908973147550786
OLMo-2-0425-1B,526,0.5165505226480835,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9277654080978521
OLMo-2-0425-1B,527,0.5006525277113607,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9663480200553671
OLMo-2-0425-1B,528,0.49900303035736693,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9190861026084353
OLMo-2-0425-1B,529,0.5190538714916741,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9406980276213285
OLMo-2-0425-1B,530,0.5152397155733659,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9229056989270451
OLMo-2-0425-1B,531,0.532911851500118,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9409670435618841
OLMo-2-0425-1B,532,0.5199790641875762,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9474560289599825
OLMo-2-0425-1B,533,0.4867375910226318,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9513486340972872
OLMo-2-0425-1B,534,0.5020329951091319,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.941286814749238
OLMo-2-0425-1B,535,0.5073113364211137,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9470644150921117
OLMo-2-0425-1B,536,0.4877152145150524,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.920333230372593
OLMo-2-0425-1B,537,0.5095068291462257,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.952353994446436
OLMo-2-0425-1B,538,0.5479664067001478,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.95991504026596
OLMo-2-0425-1B,539,0.4887604503107402,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8658344529219436
OLMo-2-0425-1B,540,0.4982152162584679,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9401554387517883
OLMo-2-0425-1B,541,0.4806944793499204,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9233128330338993
OLMo-2-0425-1B,542,0.5044414088794823,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9677109558862755
OLMo-2-0425-1B,543,0.5109501167298507,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9554026506407404
OLMo-2-0425-1B,544,0.5252831830954525,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9517876713953136
OLMo-2-0425-1B,545,0.5072012050811439,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9709674247543896
OLMo-2-0425-1B,546,0.5464022208616999,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9471594454520691
OLMo-2-0425-1B,547,0.49723117505407444,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9515522449869367
OLMo-2-0425-1B,548,0.5097226458627373,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9633518587371719
OLMo-2-0425-1B,549,0.5347483971462174,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9318832716263479
OLMo-2-0425-1B,550,0.509595476150467,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9060672839779651
OLMo-2-0425-1B,551,0.5098585640656839,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9067150442104064
OLMo-2-0425-1B,552,0.5085309227312104,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9441474520473573
OLMo-2-0425-1B,553,0.5114819393151173,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9634900936416197
OLMo-2-0425-1B,554,0.5063672784587077,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9364368159186591
OLMo-2-0425-1B,555,0.5192722453974457,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9572302226013425
OLMo-2-0425-1B,556,0.5375434776033632,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9468206368687423
OLMo-2-0425-1B,557,0.5169389745053272,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.941791510855195
OLMo-2-0425-1B,558,0.516189625423708,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9663561126522914
OLMo-2-0425-1B,559,0.4958960202892745,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9257070819579942
OLMo-2-0425-1B,560,0.5434003285012302,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9502517739528448
OLMo-2-0425-1B,561,0.5068839526977947,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.932104629423353
OLMo-2-0425-1B,562,0.5070433833312318,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.924594586141785
OLMo-2-0425-1B,563,0.5212422319264822,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9289005961177441
OLMo-2-0425-1B,564,0.5214090729843448,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.985993862986781
OLMo-2-0425-1B,565,0.49463863395531826,0.21428571428571427,0.6666666666666666,1.0,0.8333333333333333,1.0,0.8743166350692136
OLMo-2-0425-1B,566,0.526359748073306,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9574088799577631
OLMo-2-0425-1B,567,0.5052828983398004,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9325640109639339
OLMo-2-0425-1B,568,0.4902481150265237,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.947766760506396
OLMo-2-0425-1B,569,0.506128285239498,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9162419398324769
OLMo-2-0425-1B,570,0.5063273035160585,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9587352751490349
OLMo-2-0425-1B,571,0.511839060380394,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9409002737780666
OLMo-2-0425-1B,572,0.5031048947364954,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9543268650997813
OLMo-2-0425-1B,573,0.49410487790422,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9286952780585652
OLMo-2-0425-1B,574,0.4939510373049104,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9083802561449736
OLMo-2-0425-1B,575,0.5458858314909033,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9612342167842469
OLMo-2-0425-1B,576,0.5242910074167607,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8862503622904379
OLMo-2-0425-1B,577,0.49251146788990824,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9381972156374031
OLMo-2-0425-1B,578,0.5145430975832501,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9580938123594349
OLMo-2-0425-1B,579,0.5112343782594679,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9570003772031254
OLMo-2-0425-1B,580,0.5053553553553555,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8934433317066566
OLMo-2-0425-1B,581,0.4847526802218115,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9117475782156976
OLMo-2-0425-1B,582,0.5038257467236233,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9187935407993465
OLMo-2-0425-1B,583,0.5025531933386642,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9690290470441981
OLMo-2-0425-1B,584,0.5084636507214818,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.922911824469964
OLMo-2-0425-1B,585,0.4985661711991588,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.8333333333333333,0.9393779970960945
OLMo-2-0425-1B,586,0.5121946808630882,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9510134353870014
OLMo-2-0425-1B,587,0.524387551739997,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.949245449411955
OLMo-2-0425-1B,588,0.5417954611502999,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9598819152489729
OLMo-2-0425-1B,589,0.5185898630874708,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9413367910986394
OLMo-2-0425-1B,590,0.5232969476450373,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.959697289513188
OLMo-2-0425-1B,591,0.4977595860480435,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9135204621869475
OLMo-2-0425-1B,592,0.5133279557689163,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.95430174514981
OLMo-2-0425-1B,593,0.49766336002912265,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9398107503131836
OLMo-2-0425-1B,594,0.51041332103279,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9501696278862859
OLMo-2-0425-1B,595,0.5314685314685316,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9450980941730659
OLMo-2-0425-1B,596,0.5047315461440265,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9329051160315099
OLMo-2-0425-1B,597,0.4709305800436304,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8848472691248864
OLMo-2-0425-1B,598,0.5242240248477456,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9494363721218292
OLMo-2-0425-1B,599,0.5248669130611692,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8874650390982824
OLMo-2-0425-1B,600,0.5040279758028081,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9563910767056568
OLMo-2-0425-1B,601,0.4872227579556413,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.961666399408573
OLMo-2-0425-1B,602,0.5112090007627764,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9228744035234999
OLMo-2-0425-1B,603,0.5012997074832777,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9465506597965478
OLMo-2-0425-1B,604,0.5047358793276657,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9392648196064463
OLMo-2-0425-1B,605,0.4944035523978685,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9255176141819744
OLMo-2-0425-1B,606,0.5454891396218506,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.955442926523253
OLMo-2-0425-1B,607,0.5080910218044179,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9363234824399898
OLMo-2-0425-1B,608,0.5127376835905436,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9243145541504537
OLMo-2-0425-1B,609,0.5001624066899745,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9443209461906216
OLMo-2-0425-1B,610,0.5074903261470425,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9667360180095418
OLMo-2-0425-1B,611,0.505752501693206,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9235298444708622
OLMo-2-0425-1B,612,0.5192828436297694,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.972828966635049
OLMo-2-0425-1B,613,0.5451869668260958,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9514439867704829
OLMo-2-0425-1B,614,0.4740750575323066,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9261395389467756
OLMo-2-0425-1B,615,0.5195186561953069,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9362728209645584
OLMo-2-0425-1B,616,0.5035156797218021,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9371569183654064
OLMo-2-0425-1B,617,0.5050072287196478,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.953933761110462
OLMo-2-0425-1B,618,0.49229906100513776,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9214415125930078
OLMo-2-0425-1B,619,0.49874264289012415,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.958782236221087
OLMo-2-0425-1B,620,0.5164755929687261,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.96405199165724
OLMo-2-0425-1B,621,0.49563607085346206,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.921082610793597
OLMo-2-0425-1B,622,0.5014617407739105,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9457649558682634
OLMo-2-0425-1B,623,0.5224275346600312,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9748485838117967
OLMo-2-0425-1B,624,0.5071424768867673,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9463620934306424
OLMo-2-0425-1B,625,0.514507574483354,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9016911397982621
OLMo-2-0425-1B,626,0.5229211195928752,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9372624548968425
OLMo-2-0425-1B,627,0.5197988426563792,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9516630847725193
OLMo-2-0425-1B,628,0.5070812523122457,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9502762437023249
OLMo-2-0425-1B,629,0.5100160896433908,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9633151140397747
OLMo-2-0425-1B,630,0.5209057780854858,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9551016037027682
OLMo-2-0425-1B,631,0.5116602790127243,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9576090651712013
OLMo-2-0425-1B,632,0.504052015681415,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9293233025690513
OLMo-2-0425-1B,633,0.4914900670345317,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9334220735389621
OLMo-2-0425-1B,634,0.5135646640125467,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.950896941803414
OLMo-2-0425-1B,635,0.5093446425982311,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9206198794484644
OLMo-2-0425-1B,636,0.5254008245533669,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.947880108659662
OLMo-2-0425-1B,637,0.5154389673973516,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9610306928464842
OLMo-2-0425-1B,638,0.49997646620945957,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9246830472778386
OLMo-2-0425-1B,639,0.5043705683978352,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9414877219131678
OLMo-2-0425-1B,640,0.4912596355306077,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8967002900661728
OLMo-2-0425-1B,641,0.5258037225042301,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9525963601724824
OLMo-2-0425-1B,642,0.49879809726948,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8869590150646555
OLMo-2-0425-1B,643,0.5133418584825233,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9745593861924069
OLMo-2-0425-1B,644,0.49335463675492375,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9375934079689853
OLMo-2-0425-1B,645,0.504242214728168,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9266274102324009
OLMo-2-0425-1B,646,0.5216135974053201,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9749515221721531
OLMo-2-0425-1B,647,0.5059108182035136,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9211109928250073
OLMo-2-0425-1B,648,0.49331049243564806,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9674253082373959
OLMo-2-0425-1B,649,0.5066994131080426,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9349334372902319
OLMo-2-0425-1B,650,0.5049730068854715,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9224005549301311
OLMo-2-0425-1B,651,0.5430909863945579,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9871685315389493
OLMo-2-0425-1B,652,0.4964698499220026,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9003923203821954
OLMo-2-0425-1B,653,0.5175939089309333,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.97139802714534
OLMo-2-0425-1B,654,0.5083616017832499,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9339925091853384
OLMo-2-0425-1B,655,0.524292927550234,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9677330890201917
OLMo-2-0425-1B,656,0.5125246777032492,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9465354784928071
OLMo-2-0425-1B,657,0.5182135667288617,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9619577127132695
OLMo-2-0425-1B,658,0.5133482270528578,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.947643146968272
OLMo-2-0425-1B,659,0.4896239751201583,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.915995193767091
OLMo-2-0425-1B,660,0.515062816397086,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9699080837131515
OLMo-2-0425-1B,661,0.5298116837096284,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9363897061127366
OLMo-2-0425-1B,662,0.5411682304744283,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9477115488093071
OLMo-2-0425-1B,663,0.4980077707450067,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9395474369773282
OLMo-2-0425-1B,664,0.5199774939667561,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9691074689997847
OLMo-2-0425-1B,665,0.49309935347671197,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9612808556385586
OLMo-2-0425-1B,666,0.5292238654679842,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9463924471577301
OLMo-2-0425-1B,667,0.4858860776332242,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9402446342089014
OLMo-2-0425-1B,668,0.47605660441620545,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9160307908817007
OLMo-2-0425-1B,669,0.5343449448745016,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9114425378227893
OLMo-2-0425-1B,670,0.4948538011695907,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9141304407539812
OLMo-2-0425-1B,671,0.5053562414430511,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9283799596982855
OLMo-2-0425-1B,672,0.499263963319013,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9015275835777122
OLMo-2-0425-1B,673,0.5121897117030938,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9719108296704503
OLMo-2-0425-1B,674,0.5201891386947121,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9384107200717846
OLMo-2-0425-1B,675,0.5032488208183574,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9243527660267068
OLMo-2-0425-1B,676,0.4999362531873406,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9511929688260038
OLMo-2-0425-1B,677,0.5138474525312795,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9273824568519288
OLMo-2-0425-1B,678,0.5003161815661816,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9309211004414762
OLMo-2-0425-1B,679,0.4922336448665098,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9314484582061573
OLMo-2-0425-1B,680,0.5163093384437258,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9668800729062305
OLMo-2-0425-1B,681,0.5291119402985074,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9225044386142542
OLMo-2-0425-1B,682,0.5167267537929999,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9465269998368719
OLMo-2-0425-1B,683,0.5221573565323565,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9583485147351632
OLMo-2-0425-1B,684,0.5051984152500036,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8969303731965881
OLMo-2-0425-1B,685,0.5209852536055745,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9446936818510607
OLMo-2-0425-1B,686,0.5031985385864004,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9182359049215062
OLMo-2-0425-1B,687,0.5045128683296946,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9088262937442957
OLMo-2-0425-1B,688,0.5061509526074657,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9604094653055967
OLMo-2-0425-1B,689,0.513953820580749,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9475485249429562
OLMo-2-0425-1B,690,0.5447119979415297,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9529043880876218
OLMo-2-0425-1B,691,0.5046838868985317,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9600351902257921
OLMo-2-0425-1B,692,0.5090771593303711,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9514715631508793
OLMo-2-0425-1B,693,0.4856895056374675,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9221898785698274
OLMo-2-0425-1B,694,0.501366321381443,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9233158150419127
OLMo-2-0425-1B,695,0.4894256948829076,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9002138285234211
OLMo-2-0425-1B,696,0.494591371146454,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9440764623284789
OLMo-2-0425-1B,697,0.5050063225026115,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9421214939219139
OLMo-2-0425-1B,698,0.5102434465903101,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9333471102032971
OLMo-2-0425-1B,699,0.5194293612324524,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9439915717817865
OLMo-2-0425-1B,700,0.5201414757570417,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.941684974515946
OLMo-2-0425-1B,701,0.4815009020919587,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9360493841022037
OLMo-2-0425-1B,702,0.5138091164609557,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9396044588053425
OLMo-2-0425-1B,703,0.5079958555832511,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9408444714062262
OLMo-2-0425-1B,704,0.5093344155844155,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9417843591467515
OLMo-2-0425-1B,705,0.5030391635315684,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9513240974781423
OLMo-2-0425-1B,706,0.5200578189729681,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9461122581018335
OLMo-2-0425-1B,707,0.508034174041432,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9578104895717057
OLMo-2-0425-1B,708,0.5001717063598252,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9369032796765564
OLMo-2-0425-1B,709,0.4932946069994262,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9008278076441228
OLMo-2-0425-1B,710,0.5289603006324368,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9516436676228791
OLMo-2-0425-1B,711,0.5183863863203306,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9556053473058436
OLMo-2-0425-1B,712,0.5039611098973127,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9300358629909901
OLMo-2-0425-1B,713,0.4997556062883758,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9054265406396825
OLMo-2-0425-1B,714,0.5247015415181027,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9633149502782622
OLMo-2-0425-1B,715,0.5239530527739718,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9593624711957631
OLMo-2-0425-1B,716,0.5054414730089172,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9099214018407619
OLMo-2-0425-1B,717,0.4728632111902513,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8815810996600131
OLMo-2-0425-1B,718,0.5081182150099626,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9667633896592563
OLMo-2-0425-1B,719,0.5051236957028674,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9499941543827998
OLMo-2-0425-1B,720,0.5089663961562125,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9383871209596377
OLMo-2-0425-1B,721,0.5237105943152456,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9393957175099064
OLMo-2-0425-1B,722,0.5184892828951363,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9720233172575822
OLMo-2-0425-1B,723,0.5104374586822487,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8947528620538538
OLMo-2-0425-1B,724,0.5159970061794561,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9568202895643764
OLMo-2-0425-1B,725,0.5215009417588814,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.959094770872042
OLMo-2-0425-1B,726,0.545027647272526,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9766804981200998
OLMo-2-0425-1B,727,0.4973150925932005,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9371119032626627
OLMo-2-0425-1B,728,0.5250703341291458,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9209148197654854
OLMo-2-0425-1B,729,0.5083727244548826,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9550042576843906
OLMo-2-0425-1B,730,0.504561573363276,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.902694602189348
OLMo-2-0425-1B,731,0.5375010025102105,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9613093157830404
OLMo-2-0425-1B,732,0.5198057727149764,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9565908895605388
OLMo-2-0425-1B,733,0.5137621686386102,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9570011697725961
OLMo-2-0425-1B,734,0.5095842142353771,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9299414417695032
OLMo-2-0425-1B,735,0.5106099827526943,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9336469183201185
OLMo-2-0425-1B,736,0.4967177527728538,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9389493896307827
OLMo-2-0425-1B,737,0.5427697615941187,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9487121935509742
OLMo-2-0425-1B,738,0.5408325681052953,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9706478838308645
OLMo-2-0425-1B,739,0.5016789167064541,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9287029388633498
OLMo-2-0425-1B,740,0.4983382953679983,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9112125777782628
OLMo-2-0425-1B,741,0.48520792384675177,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9156506383097803
OLMo-2-0425-1B,742,0.5124817685646534,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9643644226763621
OLMo-2-0425-1B,743,0.5032436594434093,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9089344220337096
OLMo-2-0425-1B,744,0.5006961162295389,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.923578498159488
OLMo-2-0425-1B,745,0.5416190487677643,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9479300573655906
OLMo-2-0425-1B,746,0.5117304862659056,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9428488770263775
OLMo-2-0425-1B,747,0.4999238755194757,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9424409496110899
OLMo-2-0425-1B,748,0.5224032463890322,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.939722835643472
OLMo-2-0425-1B,749,0.5033423523794365,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9240785941147822
OLMo-2-0425-1B,750,0.5243531927708548,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9354691526468784
OLMo-2-0425-1B,751,0.533467741935484,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9657672445405691
OLMo-2-0425-1B,752,0.5426983347876673,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9722776883587664
OLMo-2-0425-1B,753,0.5048879928315412,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9333792299661215
OLMo-2-0425-1B,754,0.5258690256397716,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9642403692449516
OLMo-2-0425-1B,755,0.510633600651382,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9234933109904032
OLMo-2-0425-1B,756,0.5251011778918755,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9506832282456629
OLMo-2-0425-1B,757,0.5071527181006622,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9348644692012223
OLMo-2-0425-1B,758,0.501584116514451,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9255490137924428
OLMo-2-0425-1B,759,0.5183109595851977,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9359334615521013
OLMo-2-0425-1B,760,0.4873563218390804,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9128463859561787
OLMo-2-0425-1B,761,0.4980447719301223,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8999188944788347
OLMo-2-0425-1B,762,0.5095444824068364,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9628568089151976
OLMo-2-0425-1B,763,0.5220258170267869,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9438079740897412
OLMo-2-0425-1B,764,0.5481107926406497,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9740662232630639
OLMo-2-0425-1B,765,0.4776967623350163,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8619512157568369
OLMo-2-0425-1B,766,0.5185393470298665,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9429954672370606
OLMo-2-0425-1B,767,0.49956697045015186,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9107518754268532
OLMo-2-0425-1B,768,0.47132743497710006,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.946159176982482
OLMo-2-0425-1B,769,0.5061868898186891,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9274203409033532
OLMo-2-0425-1B,770,0.5131050673023809,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9516821877695186
OLMo-2-0425-1B,771,0.5036006891736772,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9336926037231379
OLMo-2-0425-1B,772,0.503764617735206,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9310918024135029
OLMo-2-0425-1B,773,0.5125611457739481,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9768741372298437
OLMo-2-0425-1B,774,0.502740000471398,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9447242361278224
OLMo-2-0425-1B,775,0.4952878567972907,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9082704891560278
OLMo-2-0425-1B,776,0.5123629056701204,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9378264567974999
OLMo-2-0425-1B,777,0.48774054770862885,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.92483614309638
OLMo-2-0425-1B,778,0.5147421616040863,0.21428571428571427,0.6666666666666666,1.0,0.8333333333333333,1.0,0.9279832749935998
OLMo-2-0425-1B,779,0.5154083204930663,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9187076194781255
OLMo-2-0425-1B,780,0.50795183832634,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9224626589229084
OLMo-2-0425-1B,781,0.5092248974907412,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9205699381944232
OLMo-2-0425-1B,782,0.5185758227303399,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9520357863662331
OLMo-2-0425-1B,783,0.4927635187639988,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9457315505363869
OLMo-2-0425-1B,784,0.5112343782594679,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9570003772031254
OLMo-2-0425-1B,785,0.5011921972100708,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9487675374160374
OLMo-2-0425-1B,786,0.48575711325529547,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9481313874873484
OLMo-2-0425-1B,787,0.5461971485794594,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9746732893464999
OLMo-2-0425-1B,788,0.5106427453212835,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9009547811882737
OLMo-2-0425-1B,789,0.5209980855482571,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9437954726381897
OLMo-2-0425-1B,790,0.47879513833337833,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9481832604163427
OLMo-2-0425-1B,791,0.5005725410643097,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9384983725284128
OLMo-2-0425-1B,792,0.5055329856900316,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9487777671058503
OLMo-2-0425-1B,793,0.5357326269294613,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.949587825416801
OLMo-2-0425-1B,794,0.5090413940053407,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9362973991178947
OLMo-2-0425-1B,795,0.4987474865802133,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9379693190245573
OLMo-2-0425-1B,796,0.539266607489864,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9572414405028005
OLMo-2-0425-1B,797,0.4930989984708094,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9275886668384872
OLMo-2-0425-1B,798,0.5230813317355285,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8806924437209596
OLMo-2-0425-1B,799,0.501463751472429,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.943189572383674
OLMo-2-0425-1B,800,0.5335986069068777,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9570248904777038
OLMo-2-0425-1B,801,0.5232872104720702,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9725133880600969
OLMo-2-0425-1B,802,0.5447802139021088,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9209583260434313
OLMo-2-0425-1B,803,0.48347458406103505,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9120338066057733
OLMo-2-0425-1B,804,0.5199007307571322,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.952898248765085
OLMo-2-0425-1B,805,0.4981933724490391,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8958050608859222
OLMo-2-0425-1B,806,0.503737621238386,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9290645618556649
OLMo-2-0425-1B,807,0.4885964918819516,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9351795177296857
OLMo-2-0425-1B,808,0.5216247695566214,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9530004932074527
OLMo-2-0425-1B,809,0.518192454670553,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9636851581609144
OLMo-2-0425-1B,810,0.48477997547897245,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9224424053296416
OLMo-2-0425-1B,811,0.5040302662894606,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9326469322044756
OLMo-2-0425-1B,812,0.5025307055127106,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9438511470545475
OLMo-2-0425-1B,813,0.5126295513445527,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9393702541478226
OLMo-2-0425-1B,814,0.512211807989443,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9549216099823379
OLMo-2-0425-1B,815,0.4917280460440411,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9335094246478148
OLMo-2-0425-1B,816,0.4994193412162163,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9161744306138205
OLMo-2-0425-1B,817,0.5182925876747637,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9759128637169815
OLMo-2-0425-1B,818,0.5006935855150141,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9223292464207871
OLMo-2-0425-1B,819,0.48688595844997795,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8889856338765145
OLMo-2-0425-1B,820,0.4762214125776872,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9262220116897254
OLMo-2-0425-1B,821,0.5106398109080074,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9552522657263249
OLMo-2-0425-1B,822,0.5124500166133893,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9163737890926015
OLMo-2-0425-1B,823,0.543709196286577,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9660539025056053
OLMo-2-0425-1B,824,0.5149644741840722,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9049038698756365
OLMo-2-0425-1B,825,0.500871118251882,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9267509982250672
OLMo-2-0425-1B,826,0.5182360559964726,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9726297604526877
OLMo-2-0425-1B,827,0.5011564926309917,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9226312186056815
OLMo-2-0425-1B,828,0.4951142659380059,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.934230443217366
OLMo-2-0425-1B,829,0.5411235867285165,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.949881102357028
OLMo-2-0425-1B,830,0.5233973306261382,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9146207939966767
OLMo-2-0425-1B,831,0.5188941294061867,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.948387599947757
OLMo-2-0425-1B,832,0.5123890859418943,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9555957850515747
OLMo-2-0425-1B,833,0.5237248414667768,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9192880162135824
OLMo-2-0425-1B,834,0.5172288851045327,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9558828584136375
OLMo-2-0425-1B,835,0.506428201997847,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9160083699607425
OLMo-2-0425-1B,836,0.5172293288688783,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9625618367031258
OLMo-2-0425-1B,837,0.4810296020819294,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8893840733686372
OLMo-2-0425-1B,838,0.5085192697768761,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9547816164044655
OLMo-2-0425-1B,839,0.5176033812857596,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9576006291099354
OLMo-2-0425-1B,840,0.5005449701721869,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9669028369804503
OLMo-2-0425-1B,841,0.5333447673327704,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9394109334910703
OLMo-2-0425-1B,842,0.5316327690298758,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9550679502030999
OLMo-2-0425-1B,843,0.4899035337631829,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9221228438104814
OLMo-2-0425-1B,844,0.5082088788870702,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8956558558017866
OLMo-2-0425-1B,845,0.5083399098255853,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9569212062287719
OLMo-2-0425-1B,846,0.5393443990582186,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.923594558519066
OLMo-2-0425-1B,847,0.5022716065759083,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9343085671659793
OLMo-2-0425-1B,848,0.5384767403894073,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9503329131342186
OLMo-2-0425-1B,849,0.5270410599234089,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9581833293809111
OLMo-2-0425-1B,850,0.5074316351514794,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8772482401065156
OLMo-2-0425-1B,851,0.4977701928257121,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.8333333333333333,0.9090596722909693
OLMo-2-0425-1B,852,0.49454739861070995,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9143252008336491
OLMo-2-0425-1B,853,0.4974064265625686,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9427675992195867
OLMo-2-0425-1B,854,0.5077779734131525,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9065793688086821
OLMo-2-0425-1B,855,0.5014079157067242,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.924022539130297
OLMo-2-0425-1B,856,0.5406502977683164,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9098686498342462
OLMo-2-0425-1B,857,0.5071840490797546,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9465821922679984
OLMo-2-0425-1B,858,0.49567032012755663,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9466829492519497
OLMo-2-0425-1B,859,0.5248399599823235,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9660841850344941
OLMo-2-0425-1B,860,0.521185138899737,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9469954038591181
OLMo-2-0425-1B,861,0.5139076432733598,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.964844881872638
OLMo-2-0425-1B,862,0.4975495142058438,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9300119543616435
OLMo-2-0425-1B,863,0.5010406736104118,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.909271279002665
OLMo-2-0425-1B,864,0.48842125240115114,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8910327415884577
OLMo-2-0425-1B,865,0.490581916557406,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9039933335459399
OLMo-2-0425-1B,866,0.49781024137759716,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9332951493254636
OLMo-2-0425-1B,867,0.5455363464828515,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9785806092438358
OLMo-2-0425-1B,868,0.5057262988064608,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9085923500089683
OLMo-2-0425-1B,869,0.5219312275089965,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.931277847966805
OLMo-2-0425-1B,870,0.4976632882882882,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9447797120073087
OLMo-2-0425-1B,871,0.5145912968731576,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9531299693966298
OLMo-2-0425-1B,872,0.5106376762739481,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9025404458750569
OLMo-2-0425-1B,873,0.5181750381839265,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9563356075715495
OLMo-2-0425-1B,874,0.5177870398885357,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9487023104978366
OLMo-2-0425-1B,875,0.5417678176745535,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9666383189465145
OLMo-2-0425-1B,876,0.5204947835778626,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9228988535712694
OLMo-2-0425-1B,877,0.49485973883399786,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9271016501591691
OLMo-2-0425-1B,878,0.5182005533823109,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9476493963690024
OLMo-2-0425-1B,879,0.5182135667288617,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9619577127132695
OLMo-2-0425-1B,880,0.49874264289012415,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.958782236221087
OLMo-2-0425-1B,881,0.5209724038392691,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9502555570483736
OLMo-2-0425-1B,882,0.49873297510017656,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8785334392345749
OLMo-2-0425-1B,883,0.49535866502925674,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.943502002144037
OLMo-2-0425-1B,884,0.49306304974227355,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9134880717853083
OLMo-2-0425-1B,885,0.5033935812064417,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9157292123436782
OLMo-2-0425-1B,886,0.5081108627536065,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9508676505531585
OLMo-2-0425-1B,887,0.5091428203569914,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9577185710006283
OLMo-2-0425-1B,888,0.47661305302102713,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8738411549454415
OLMo-2-0425-1B,889,0.514881395596213,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9582182186961969
OLMo-2-0425-1B,890,0.5145569419660789,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9309013988918956
OLMo-2-0425-1B,891,0.5203482932827243,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9505772107976812
OLMo-2-0425-1B,892,0.48643384698651226,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9043414197951493
OLMo-2-0425-1B,893,0.5147187018756064,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9298850765566975
OLMo-2-0425-1B,894,0.48774054770862885,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.92483614309638
OLMo-2-0425-1B,895,0.5297314889164659,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9654765197718339
OLMo-2-0425-1B,896,0.5233076631448343,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9690782515462174
OLMo-2-0425-1B,897,0.4800080951823015,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8987855250627358
OLMo-2-0425-1B,898,0.5039347600778223,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9229151220946706
OLMo-2-0425-1B,899,0.5062082908414292,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.960554795263957
OLMo-2-0425-1B,900,0.5179265668666799,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9544592890138692
OLMo-2-0425-1B,901,0.5066653738434517,0.21428571428571427,0.6666666666666666,1.0,0.5,1.0,0.9382957277348415
OLMo-2-0425-1B,902,0.5226253571748933,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9765563492087069
OLMo-2-0425-1B,903,0.5069578662543487,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9580792861512428
OLMo-2-0425-1B,904,0.4827266768814159,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9150723264083916
OLMo-2-0425-1B,905,0.5132892822987455,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9430001960546767
OLMo-2-0425-1B,906,0.5267493993547191,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8692108450922664
OLMo-2-0425-1B,907,0.5180375368912937,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9660277186027383
OLMo-2-0425-1B,908,0.5093101703491314,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9501966686109186
OLMo-2-0425-1B,909,0.5259760376918641,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9688009199955736
OLMo-2-0425-1B,910,0.5023714163709452,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9527521027266657
OLMo-2-0425-1B,911,0.48845616589281504,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9083495632640751
OLMo-2-0425-1B,912,0.5244709667933405,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9239358920365397
OLMo-2-0425-1B,913,0.5436905809321309,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9604932729922993
OLMo-2-0425-1B,914,0.5171019166136798,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9549079090985166
OLMo-2-0425-1B,915,0.5207888424289192,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.94279605648663
OLMo-2-0425-1B,916,0.5077851992745609,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9282357224004966
OLMo-2-0425-1B,917,0.4893887652851796,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9164355478832659
OLMo-2-0425-1B,918,0.5049904205691687,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8943405212333374
OLMo-2-0425-1B,919,0.5469280540831033,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9312670462943864
OLMo-2-0425-1B,920,0.5101646914515577,0.21428571428571427,0.6666666666666666,1.0,0.8333333333333333,1.0,0.8764532058191843
OLMo-2-0425-1B,921,0.5104415551044156,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9513349456455766
OLMo-2-0425-1B,922,0.5014681555004137,0.21428571428571427,0.6666666666666666,1.0,0.6666666666666666,1.0,0.9326868518838919
OLMo-2-0425-1B,923,0.5263836937019128,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.961080902608271
OLMo-2-0425-1B,924,0.5450897667511887,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9593065387703291
OLMo-2-0425-1B,925,0.4990400885070936,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9372833871750099
OLMo-2-0425-1B,926,0.5121337894790725,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9060824108300519
OLMo-2-0425-1B,927,0.5038886278195488,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9382692158969399
OLMo-2-0425-1B,928,0.49020796197266786,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.8785430501053294
OLMo-2-0425-1B,929,0.4997072005869658,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9456659319769125
OLMo-2-0425-1B,930,0.4808882077901381,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9069047221672512
OLMo-2-0425-1B,931,0.5114541070783842,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9574480852623187
OLMo-2-0425-1B,932,0.5049419841388163,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.8961297775825069
OLMo-2-0425-1B,933,0.5146198469737591,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8989363452742897
OLMo-2-0425-1B,934,0.5257892273655549,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9170001996824132
OLMo-2-0425-1B,935,0.5046545705136363,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9202540098240434
OLMo-2-0425-1B,936,0.49314243732318797,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9211751864141685
OLMo-2-0425-1B,937,0.510582151757555,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9351436163533541
OLMo-2-0425-1B,938,0.5194539333095316,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9514649287444439
OLMo-2-0425-1B,939,0.5228304507777557,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9417583366041676
OLMo-2-0425-1B,940,0.49597475604976493,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9282784025209214
OLMo-2-0425-1B,941,0.4920791370043039,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9456190135619471
OLMo-2-0425-1B,942,0.4760828827989968,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9438672606447377
OLMo-2-0425-1B,943,0.5051834672686428,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9442808947472531
OLMo-2-0425-1B,944,0.5221714595978204,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9263682928193854
OLMo-2-0425-1B,945,0.5437130555352843,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9379540878288253
OLMo-2-0425-1B,946,0.5188223357993849,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9362116826624485
OLMo-2-0425-1B,947,0.4959848321527006,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.8946837776087271
OLMo-2-0425-1B,948,0.5320348178202658,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9331968328456484
OLMo-2-0425-1B,949,0.5235130654964674,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9360782766730174
OLMo-2-0425-1B,950,0.528740157480315,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9741192141384187
OLMo-2-0425-1B,951,0.5125684029934628,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9490175543445558
OLMo-2-0425-1B,952,0.4958164606743135,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.91263878332434
OLMo-2-0425-1B,953,0.4899488132662286,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9685281020254392
OLMo-2-0425-1B,954,0.5101646914515577,0.21428571428571427,0.6666666666666666,1.0,0.8333333333333333,1.0,0.8764532058191843
OLMo-2-0425-1B,955,0.5054613707647716,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9603014748885783
OLMo-2-0425-1B,956,0.5112940171080881,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9514146666394967
OLMo-2-0425-1B,957,0.5054999643074505,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9462716838172374
OLMo-2-0425-1B,958,0.5153952804938084,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9393656220012433
OLMo-2-0425-1B,959,0.5404648956356737,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9405806798912276
OLMo-2-0425-1B,960,0.5141378527782705,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9617595830376304
OLMo-2-0425-1B,961,0.5112356478950247,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9660037968589464
OLMo-2-0425-1B,962,0.5118968902491843,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9354101872690335
OLMo-2-0425-1B,963,0.4951602747978283,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.94659126679577
OLMo-2-0425-1B,964,0.4959454091984212,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8973170459105448
OLMo-2-0425-1B,965,0.5011784938169688,0.21428571428571427,0.8333333333333333,1.0,0.5,1.0,0.9471911444434609
OLMo-2-0425-1B,966,0.49602669604662825,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9134287098137231
OLMo-2-0425-1B,967,0.5234000920810313,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.967451218718008
OLMo-2-0425-1B,968,0.4867375910226318,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9513486340972872
OLMo-2-0425-1B,969,0.5003378378378379,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.8990194483532552
OLMo-2-0425-1B,970,0.5125947148522332,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9378697909015098
OLMo-2-0425-1B,971,0.5019667691655981,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9502868654818714
OLMo-2-0425-1B,972,0.4783121585831672,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.896715802518516
OLMo-2-0425-1B,973,0.5184135676685345,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9222228681915278
OLMo-2-0425-1B,974,0.5073776711373612,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9309976777186614
OLMo-2-0425-1B,975,0.49992234095427435,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9388585174710928
OLMo-2-0425-1B,976,0.5060524930006077,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9368461459538646
OLMo-2-0425-1B,977,0.5036313579431021,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9504037684054574
OLMo-2-0425-1B,978,0.5035863760591888,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9271874970471391
OLMo-2-0425-1B,979,0.5006019381131048,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8945646353338614
OLMo-2-0425-1B,980,0.5112585281967887,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9534708993354106
OLMo-2-0425-1B,981,0.5289588070386909,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9259271070331927
OLMo-2-0425-1B,982,0.5259077793025705,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9457070015489797
OLMo-2-0425-1B,983,0.5178204038793851,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.933752809581383
OLMo-2-0425-1B,984,0.4987411174600682,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9107905039001445
OLMo-2-0425-1B,985,0.5206531268264172,0.21428571428571427,0.6666666666666666,1.0,0.3333333333333333,1.0,0.9417932244565046
OLMo-2-0425-1B,986,0.5161401057172368,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.9450383997530898
OLMo-2-0425-1B,987,0.493699271352149,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9106608879850651
OLMo-2-0425-1B,988,0.5067549852716646,0.21428571428571427,0.8333333333333333,1.0,0.6666666666666666,1.0,0.928116074336212
OLMo-2-0425-1B,989,0.4883838486103719,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9233719263220397
OLMo-2-0425-1B,990,0.5164405895395852,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9480503257869216
OLMo-2-0425-1B,991,0.5443417294603792,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9628315748529983
OLMo-2-0425-1B,992,0.5243807550644568,0.21428571428571427,1.0,1.0,0.6666666666666666,1.0,0.9460968435950475
OLMo-2-0425-1B,993,0.509206123399498,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9647239226444939
OLMo-2-0425-1B,994,0.5273762134227249,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9600713915008234
OLMo-2-0425-1B,995,0.529998762906506,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9365827749539052
OLMo-2-0425-1B,996,0.49423695708418813,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9211550362297481
OLMo-2-0425-1B,997,0.5109451554473379,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.8333333333333333,0.9472188381662859
OLMo-2-0425-1B,998,0.5089697454351592,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8837003569796713
OLMo-2-0425-1B,999,0.5185153120707369,0.21428571428571427,1.0,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9737169310770981
OLMo-2-0425-1B__code,0,0.5479279704332782,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9597171128091273
OLMo-2-0425-1B__code,1,0.5405017833883161,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9649358487029243
OLMo-2-0425-1B__code,2,0.5436060634012853,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9210311830542893
OLMo-2-0425-1B__code,3,0.5334488520329228,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.954231225274382
OLMo-2-0425-1B__code,4,0.5348535643308937,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9327303567124449
OLMo-2-0425-1B__code,5,0.5313737725476827,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8972246034263804
OLMo-2-0425-1B__code,6,0.5466850983020554,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9367902808034766
OLMo-2-0425-1B__code,7,0.5396904583020284,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9369006868885782
OLMo-2-0425-1B__code,8,0.5367610733564682,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9177876636402844
OLMo-2-0425-1B__code,9,0.5438900613003719,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9304502806351034
OLMo-2-0425-1B__code,10,0.5469017475699252,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8944574725656701
OLMo-2-0425-1B__code,11,0.5449702724614893,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9824357553555254
OLMo-2-0425-1B__code,12,0.5431965686310365,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9507586239017166
OLMo-2-0425-1B__code,13,0.5449630581235247,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9631553022866034
OLMo-2-0425-1B__code,14,0.5279454723634114,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9124131871167884
OLMo-2-0425-1B__code,15,0.5415360666885058,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9271902035445723
OLMo-2-0425-1B__code,16,0.5381393425279397,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8756927930013008
OLMo-2-0425-1B__code,17,0.5400552773344585,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9386641555522786
OLMo-2-0425-1B__code,18,0.5477996974599662,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.926799062769334
OLMo-2-0425-1B__code,19,0.5457842304234857,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.929667525863436
OLMo-2-0425-1B__code,20,0.5479821150423816,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9557420347398009
OLMo-2-0425-1B__code,21,0.5347889247269766,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9443068195271959
OLMo-2-0425-1B__code,22,0.5402356034842718,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9551958132569434
OLMo-2-0425-1B__code,23,0.5450250077457619,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9179902644907518
OLMo-2-0425-1B__code,24,0.5380298713632046,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9481605655527571
OLMo-2-0425-1B__code,25,0.5449463283488363,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9493284614865195
OLMo-2-0425-1B__code,26,0.545526500468058,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9823970094162826
OLMo-2-0425-1B__code,27,0.5389692833836478,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.910299969304022
OLMo-2-0425-1B__code,28,0.5446103396340364,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9672348417253471
OLMo-2-0425-1B__code,29,0.5448174130570735,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9562052421149838
OLMo-2-0425-1B__code,30,0.5253502415034277,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8933465855603553
OLMo-2-0425-1B__code,31,0.5415099012605578,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9554313521349804
OLMo-2-0425-1B__code,32,0.5394247877096721,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9430892221610035
OLMo-2-0425-1B__code,33,0.5403569684445526,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9380945836650387
OLMo-2-0425-1B__code,34,0.5438423612082312,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9590179555696646
OLMo-2-0425-1B__code,35,0.5456460882004734,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9570261729135753
OLMo-2-0425-1B__code,36,0.5307226797018765,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9141038828545734
OLMo-2-0425-1B__code,37,0.5239146798792429,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9240736899478668
OLMo-2-0425-1B__code,38,0.5376555938205098,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9219105861948399
OLMo-2-0425-1B__code,39,0.5405957227126161,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9437635480869455
OLMo-2-0425-1B__code,40,0.5443173102833572,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9555357169572031
OLMo-2-0425-1B__code,41,0.5399560654284922,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9390058942691077
OLMo-2-0425-1B__code,42,0.5411680543459747,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9569529648177267
OLMo-2-0425-1B__code,43,0.5457358629581875,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9227024152787814
OLMo-2-0425-1B__code,44,0.5453122863383426,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.943109865227869
OLMo-2-0425-1B__code,45,0.544161496657529,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9647347806339396
OLMo-2-0425-1B__code,46,0.5447602843296591,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9396359012851606
OLMo-2-0425-1B__code,47,0.5441489518151137,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9645860899100438
OLMo-2-0425-1B__code,48,0.5320860781730348,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8972280500333407
OLMo-2-0425-1B__code,49,0.5454425848939909,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.951689370653845
OLMo-2-0425-1B__code,50,0.5321829899746613,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.943742885570444
OLMo-2-0425-1B__code,51,0.5306435924171279,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9423064930001498
OLMo-2-0425-1B__code,52,0.5447956128559208,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9282959309657659
OLMo-2-0425-1B__code,53,0.5305284975423196,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9473227708991179
OLMo-2-0425-1B__code,54,0.5455471261965215,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9484928344583928
OLMo-2-0425-1B__code,55,0.5436612944253323,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8784907746196735
OLMo-2-0425-1B__code,56,0.5360765586106129,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9432528078115777
OLMo-2-0425-1B__code,57,0.5452652176434227,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9455978195703498
OLMo-2-0425-1B__code,58,0.5401312792935747,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9603701273367687
OLMo-2-0425-1B__code,59,0.5400353149622963,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.945206179910955
OLMo-2-0425-1B__code,60,0.5435429360243718,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9468393091059769
OLMo-2-0425-1B__code,61,0.5317980211132729,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9282125314960845
OLMo-2-0425-1B__code,62,0.5427538702982568,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9594227087124365
OLMo-2-0425-1B__code,63,0.5344702295148096,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9540674239415043
OLMo-2-0425-1B__code,64,0.5446718076348549,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8977847411981228
OLMo-2-0425-1B__code,65,0.539135523845919,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9188671312794432
OLMo-2-0425-1B__code,66,0.5459237353989614,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9383197974967704
OLMo-2-0425-1B__code,67,0.5458290374616455,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9461369618849707
OLMo-2-0425-1B__code,68,0.5462809521705186,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9783615628826513
OLMo-2-0425-1B__code,69,0.5441064306484675,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9621702378261412
OLMo-2-0425-1B__code,70,0.5270433558435209,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9219540922544561
OLMo-2-0425-1B__code,71,0.5333853947161828,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9209867140680787
OLMo-2-0425-1B__code,72,0.5358927400574284,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9545981732047275
OLMo-2-0425-1B__code,73,0.5444968376120285,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9266685413992679
OLMo-2-0425-1B__code,74,0.53879926577295,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9334343254373979
OLMo-2-0425-1B__code,75,0.5459268805534829,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9099917499928402
OLMo-2-0425-1B__code,76,0.5499595844240595,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9317697537044463
OLMo-2-0425-1B__code,77,0.5433399020676242,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9640577527338715
OLMo-2-0425-1B__code,78,0.525265480861754,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9071682544128304
OLMo-2-0425-1B__code,79,0.535435292719874,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.944614071831968
OLMo-2-0425-1B__code,80,0.5407780324852025,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9585820179731944
OLMo-2-0425-1B__code,81,0.5359653506580042,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9498927410747766
OLMo-2-0425-1B__code,82,0.5401051063778259,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9155185513493226
OLMo-2-0425-1B__code,83,0.5327752683488817,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9284878777139545
OLMo-2-0425-1B__code,84,0.5402554387754481,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9440071396800486
OLMo-2-0425-1B__code,85,0.5445039098851683,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9405558614030983
OLMo-2-0425-1B__code,86,0.5388041164801419,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9734752922221424
OLMo-2-0425-1B__code,87,0.5442712731083674,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9232097223501259
OLMo-2-0425-1B__code,88,0.5409327935301027,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9450675916951449
OLMo-2-0425-1B__code,89,0.5426012429697042,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9757779322261617
OLMo-2-0425-1B__code,90,0.533538352886612,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8782919927397264
OLMo-2-0425-1B__code,91,0.5385611202874263,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9111465345291966
OLMo-2-0425-1B__code,92,0.5464664902682188,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9473465847807387
OLMo-2-0425-1B__code,93,0.5251142921082499,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9173417303464596
OLMo-2-0425-1B__code,94,0.5294871414411794,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9164147510573378
OLMo-2-0425-1B__code,95,0.5427190445554284,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9712347715810096
OLMo-2-0425-1B__code,96,0.5403007990370952,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9393540071572958
OLMo-2-0425-1B__code,97,0.5501400461109269,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9665307954310989
OLMo-2-0425-1B__code,98,0.5279932749378031,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9272526242272687
OLMo-2-0425-1B__code,99,0.5422749847425604,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9822143736110313
OLMo-2-0425-1B__code,100,0.5427246605243541,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9084942006556135
OLMo-2-0425-1B__code,101,0.544643053811758,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9339251826432767
OLMo-2-0425-1B__code,102,0.5298298065401753,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9340231927841146
OLMo-2-0425-1B__code,103,0.5420426646497245,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9523330028619078
OLMo-2-0425-1B__code,104,0.5411790881721369,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.935182169361035
OLMo-2-0425-1B__code,105,0.5448935535596977,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.968373787831297
OLMo-2-0425-1B__code,106,0.5360209648345242,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.936770690745454
OLMo-2-0425-1B__code,107,0.535137921912389,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9438042470595595
OLMo-2-0425-1B__code,108,0.5455060683377583,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9803696595031964
OLMo-2-0425-1B__code,109,0.5397823273154027,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9557301750455974
OLMo-2-0425-1B__code,110,0.5469211236801947,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9665924789359328
OLMo-2-0425-1B__code,111,0.5316286187233871,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.947819433125609
OLMo-2-0425-1B__code,112,0.540935603516606,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.947333607180108
OLMo-2-0425-1B__code,113,0.5356793392747936,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.895669927446021
OLMo-2-0425-1B__code,114,0.5426140047414817,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9383612144339822
OLMo-2-0425-1B__code,115,0.5403133626639061,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9416177543117924
OLMo-2-0425-1B__code,116,0.52776875571155,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8929836292346619
OLMo-2-0425-1B__code,117,0.5415095696957175,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9522204038784823
OLMo-2-0425-1B__code,118,0.5356642716526074,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9473744883357729
OLMo-2-0425-1B__code,119,0.5405054750527192,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8582621198191646
OLMo-2-0425-1B__code,120,0.5230880313966826,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8681604312680284
OLMo-2-0425-1B__code,121,0.5378685825475229,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9260300995327857
OLMo-2-0425-1B__code,122,0.5333322789777906,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9487143766791395
OLMo-2-0425-1B__code,123,0.5369582003717503,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9336503326216999
OLMo-2-0425-1B__code,124,0.5372430900070871,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9296108474162238
OLMo-2-0425-1B__code,125,0.5350416510363636,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9555134766958527
OLMo-2-0425-1B__code,126,0.5324040432875717,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8717194164941222
OLMo-2-0425-1B__code,127,0.5444017922956967,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.910956649830317
OLMo-2-0425-1B__code,128,0.5426298797842063,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9123911916334853
OLMo-2-0425-1B__code,129,0.5405381150201064,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9667422600383839
OLMo-2-0425-1B__code,130,0.5332390660773247,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9096440843510019
OLMo-2-0425-1B__code,131,0.5449463283488363,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9493284614865195
OLMo-2-0425-1B__code,132,0.5433416164548239,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9694236618702315
OLMo-2-0425-1B__code,133,0.5420967963050808,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9394624588576417
OLMo-2-0425-1B__code,134,0.537261121295649,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9701918281974581
OLMo-2-0425-1B__code,135,0.5370802756730038,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9415707738845341
OLMo-2-0425-1B__code,136,0.5447054139637459,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9479776271991867
OLMo-2-0425-1B__code,137,0.5374966267068864,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9335824545128386
OLMo-2-0425-1B__code,138,0.5421807917861774,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9757884998334097
OLMo-2-0425-1B__code,139,0.5441934228569312,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9133330041913068
OLMo-2-0425-1B__code,140,0.5332475986439401,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9306495977825111
OLMo-2-0425-1B__code,141,0.545685075859349,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9521092613337092
OLMo-2-0425-1B__code,142,0.5387720332835297,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9210502153674892
OLMo-2-0425-1B__code,143,0.5460310897455677,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9496823261133462
OLMo-2-0425-1B__code,144,0.5441353178376864,0.21428571428571427,0.8333333333333333,1.0,0.8333333333333333,0.6666666666666666,0.9865899599878195
OLMo-2-0425-1B__code,145,0.5379035041979887,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9622171376042813
OLMo-2-0425-1B__code,146,0.5439861984931158,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9555016318434052
OLMo-2-0425-1B__code,147,0.5413035976971833,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9552064171364291
OLMo-2-0425-1B__code,148,0.5386827092401434,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9244966071683082
OLMo-2-0425-1B__code,149,0.5344462524345782,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9199930658840415
OLMo-2-0425-1B__code,150,0.5443009795191451,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9541540510211992
OLMo-2-0425-1B__code,151,0.5388209929569501,0.21428571428571427,1.0,0.6666666666666666,1.0,0.6666666666666666,0.9514785745320591
OLMo-2-0425-1B__code,152,0.5287534037141468,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9140174210176495
OLMo-2-0425-1B__code,153,0.5419389105025034,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.924267362189101
OLMo-2-0425-1B__code,154,0.5241903509870207,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8697251599435321
OLMo-2-0425-1B__code,155,0.5461635703671943,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9587346888968539
OLMo-2-0425-1B__code,156,0.5483791299144157,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9573718809429788
OLMo-2-0425-1B__code,157,0.5272299702186387,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9096336988776768
OLMo-2-0425-1B__code,158,0.5375944178748916,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9432812764020269
OLMo-2-0425-1B__code,159,0.5393769170626089,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.941312084526605
OLMo-2-0425-1B__code,160,0.5457637705358751,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9681957262964194
OLMo-2-0425-1B__code,161,0.5418765007699999,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.945121021930905
OLMo-2-0425-1B__code,162,0.5413690393189421,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9352586943931472
OLMo-2-0425-1B__code,163,0.5441325279038389,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9697688234935344
OLMo-2-0425-1B__code,164,0.543431638320597,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9647943554296745
OLMo-2-0425-1B__code,165,0.539811307633186,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9549472255260362
OLMo-2-0425-1B__code,166,0.5414710884353742,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9465258030099987
OLMo-2-0425-1B__code,167,0.5362777225533047,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.930204468889732
OLMo-2-0425-1B__code,168,0.5432409420424276,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9295475202228427
OLMo-2-0425-1B__code,169,0.5403642043580339,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9132879295862486
OLMo-2-0425-1B__code,170,0.5360831247001456,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9446498191629492
OLMo-2-0425-1B__code,171,0.5420956139019578,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9438768493493584
OLMo-2-0425-1B__code,172,0.5431641261005535,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.935097204357494
OLMo-2-0425-1B__code,173,0.5370242859719506,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9094434720138854
OLMo-2-0425-1B__code,174,0.5373387723387724,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9350777309224355
OLMo-2-0425-1B__code,175,0.5297382854522688,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9010961094909171
OLMo-2-0425-1B__code,176,0.5372745410727351,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9551605423738797
OLMo-2-0425-1B__code,177,0.5420975565113937,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9468474259443369
OLMo-2-0425-1B__code,178,0.5458660941653191,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9553620520945622
OLMo-2-0425-1B__code,179,0.5394333211095937,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9773519433292235
OLMo-2-0425-1B__code,180,0.5404278517591898,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9482954491192467
OLMo-2-0425-1B__code,181,0.5431488073743693,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9343380183565234
OLMo-2-0425-1B__code,182,0.5415676036670511,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9566439098747974
OLMo-2-0425-1B__code,183,0.5383545614060252,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9311638677302913
OLMo-2-0425-1B__code,184,0.5336376700878762,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.934132423198411
OLMo-2-0425-1B__code,185,0.5312382821654558,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9315021931961477
OLMo-2-0425-1B__code,186,0.5438947292871985,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9544302338760351
OLMo-2-0425-1B__code,187,0.5435648446686644,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.957506652021444
OLMo-2-0425-1B__code,188,0.5369607395435354,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9209271152409337
OLMo-2-0425-1B__code,189,0.5442929875462998,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9218967412798708
OLMo-2-0425-1B__code,190,0.5396963492867342,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9563586454637708
OLMo-2-0425-1B__code,191,0.5435689172889882,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9636437466005965
OLMo-2-0425-1B__code,192,0.541043189182536,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9359767417449212
OLMo-2-0425-1B__code,193,0.5446709140508996,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9513783584127249
OLMo-2-0425-1B__code,194,0.5362355324487358,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9341998066574655
OLMo-2-0425-1B__code,195,0.5355941887915106,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9505140847428509
OLMo-2-0425-1B__code,196,0.5303741591110218,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.930998311903291
OLMo-2-0425-1B__code,197,0.5417919289698215,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9294276298747427
OLMo-2-0425-1B__code,198,0.5348519984035038,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.949056681047811
OLMo-2-0425-1B__code,199,0.5453369481688082,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9097236741444603
OLMo-2-0425-1B__code,200,0.5378776082217378,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9442429644741392
OLMo-2-0425-1B__code,201,0.5408131793140045,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9066493766218794
OLMo-2-0425-1B__code,202,0.5404690647341747,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9592275298451128
OLMo-2-0425-1B__code,203,0.5289371061944699,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8548466275840987
OLMo-2-0425-1B__code,204,0.5430337845592543,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9687167854044167
OLMo-2-0425-1B__code,205,0.5351742616209031,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9395731119744849
OLMo-2-0425-1B__code,206,0.5346859597905609,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9156907829489187
OLMo-2-0425-1B__code,207,0.53462677479991,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.5,0.9608459251626379
OLMo-2-0425-1B__code,208,0.5354664928948802,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9368980370707903
OLMo-2-0425-1B__code,209,0.5347084851020932,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9192100321117642
OLMo-2-0425-1B__code,210,0.5344565462018642,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8592735661544125
OLMo-2-0425-1B__code,211,0.5445935768266614,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9563756644396484
OLMo-2-0425-1B__code,212,0.534202437111104,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9412301443793823
OLMo-2-0425-1B__code,213,0.5392373795127563,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9292062832072941
OLMo-2-0425-1B__code,214,0.5369037502595893,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9323841065810669
OLMo-2-0425-1B__code,215,0.54076571934334,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9565593904602956
OLMo-2-0425-1B__code,216,0.5414313988008617,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9588345441890761
OLMo-2-0425-1B__code,217,0.545324758794935,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9310826864961523
OLMo-2-0425-1B__code,218,0.535593717277487,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8907882775941042
OLMo-2-0425-1B__code,219,0.5400140311814814,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9356254051412616
OLMo-2-0425-1B__code,220,0.5316615535362255,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9059699647604139
OLMo-2-0425-1B__code,221,0.540018091068558,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.928585766957457
OLMo-2-0425-1B__code,222,0.5446183674525548,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9460043089287214
OLMo-2-0425-1B__code,223,0.5420526800444143,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9568660806167533
OLMo-2-0425-1B__code,224,0.5364341709141852,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9259178410645971
OLMo-2-0425-1B__code,225,0.5392416225749559,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9227923812506963
OLMo-2-0425-1B__code,226,0.5301169930688003,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9160379142984709
OLMo-2-0425-1B__code,227,0.5334763276516244,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9796451559089074
OLMo-2-0425-1B__code,228,0.5458192653272079,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9394183690541896
OLMo-2-0425-1B__code,229,0.531019067576379,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8945552949010794
OLMo-2-0425-1B__code,230,0.5423956108903234,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9667994571262212
OLMo-2-0425-1B__code,231,0.5431977240815489,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9294509888317085
OLMo-2-0425-1B__code,232,0.544086126923242,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.958894378730115
OLMo-2-0425-1B__code,233,0.533130040508139,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.946987856805124
OLMo-2-0425-1B__code,234,0.5371712492528391,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9722994607520383
OLMo-2-0425-1B__code,235,0.5277724057027118,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9043416404022844
OLMo-2-0425-1B__code,236,0.5342660527067876,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9319565222647187
OLMo-2-0425-1B__code,237,0.5414185673273065,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9746388582369442
OLMo-2-0425-1B__code,238,0.5344314990929971,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.959445619067705
OLMo-2-0425-1B__code,239,0.5487214846238042,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9361844280208919
OLMo-2-0425-1B__code,240,0.5336301646166258,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9527926691675204
OLMo-2-0425-1B__code,241,0.5443414940673477,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9543783419752995
OLMo-2-0425-1B__code,242,0.5407834829208782,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9543258224019991
OLMo-2-0425-1B__code,243,0.5434752863763961,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9501866225971639
OLMo-2-0425-1B__code,244,0.5339939972914607,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9551713971306208
OLMo-2-0425-1B__code,245,0.5282309496076327,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.954430305997103
OLMo-2-0425-1B__code,246,0.5392220608740255,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9441497616300103
OLMo-2-0425-1B__code,247,0.5439501891085305,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8898435161273948
OLMo-2-0425-1B__code,248,0.52706932063206,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9348055445869248
OLMo-2-0425-1B__code,249,0.5388643233158823,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9532455539288947
OLMo-2-0425-1B__code,250,0.5475219829581031,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.98538927654375
OLMo-2-0425-1B__code,251,0.5318373626373626,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9213768942183099
OLMo-2-0425-1B__code,252,0.5307151107844167,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9327259735786616
OLMo-2-0425-1B__code,253,0.538382306184092,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9449505909070413
OLMo-2-0425-1B__code,254,0.5427512782541395,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9284329244572013
OLMo-2-0425-1B__code,255,0.5432420905423314,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9525429286489803
OLMo-2-0425-1B__code,256,0.5354045445648499,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9693998904011181
OLMo-2-0425-1B__code,257,0.5468686466732122,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9397868898132918
OLMo-2-0425-1B__code,258,0.5409162518919549,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9522966730690102
OLMo-2-0425-1B__code,259,0.5444205601022134,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9463212998315419
OLMo-2-0425-1B__code,260,0.538925513770715,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9497729035977032
OLMo-2-0425-1B__code,261,0.5402947006177343,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.897461489398207
OLMo-2-0425-1B__code,262,0.5452576467821395,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9439231398702008
OLMo-2-0425-1B__code,263,0.5408998802615823,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9471693947475174
OLMo-2-0425-1B__code,264,0.5456930169230656,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9110677604746493
OLMo-2-0425-1B__code,265,0.5435777760036357,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9594230206974688
OLMo-2-0425-1B__code,266,0.5251827871359405,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9429699810141374
OLMo-2-0425-1B__code,267,0.5440262454161617,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9522678944159327
OLMo-2-0425-1B__code,268,0.5507806250705345,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9460169939276007
OLMo-2-0425-1B__code,269,0.5457552771546712,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9553288444611477
OLMo-2-0425-1B__code,270,0.5452225243159385,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9505980605328141
OLMo-2-0425-1B__code,271,0.5342854987101395,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.928959690664486
OLMo-2-0425-1B__code,272,0.5448768579905316,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9495640917300937
OLMo-2-0425-1B__code,273,0.53159978324352,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9301067226146376
OLMo-2-0425-1B__code,274,0.5402848570095875,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9459605531347067
OLMo-2-0425-1B__code,275,0.5291342017089951,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.932212018853655
OLMo-2-0425-1B__code,276,0.5484711482148785,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9682421333910877
OLMo-2-0425-1B__code,277,0.5489672550333904,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9621509623234906
OLMo-2-0425-1B__code,278,0.537710199478497,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9216920681813509
OLMo-2-0425-1B__code,279,0.5456708712767742,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9356366471126096
OLMo-2-0425-1B__code,280,0.5314666121897929,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9508187277371604
OLMo-2-0425-1B__code,281,0.5372110934370777,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9406476550129019
OLMo-2-0425-1B__code,282,0.5402274641954508,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9349565314182374
OLMo-2-0425-1B__code,283,0.5377031700804616,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9294631009325811
OLMo-2-0425-1B__code,284,0.5379345211115372,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9324517420572481
OLMo-2-0425-1B__code,285,0.5383968687119269,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9296375527578983
OLMo-2-0425-1B__code,286,0.5418553401609364,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9450374603474506
OLMo-2-0425-1B__code,287,0.535622426455738,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8762000578662398
OLMo-2-0425-1B__code,288,0.5454792773540404,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9282171469850288
OLMo-2-0425-1B__code,289,0.5428416373533418,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9467066831701612
OLMo-2-0425-1B__code,290,0.5473927168198196,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9570832173134747
OLMo-2-0425-1B__code,291,0.5380390561432058,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9238031614142299
OLMo-2-0425-1B__code,292,0.5356289128510014,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9605605883554496
OLMo-2-0425-1B__code,293,0.5285251173889975,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9038602261321218
OLMo-2-0425-1B__code,294,0.5386499015227939,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9482997693613929
OLMo-2-0425-1B__code,295,0.5330331676455151,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9380086954745184
OLMo-2-0425-1B__code,296,0.5451047100251741,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9290999607483368
OLMo-2-0425-1B__code,297,0.5424611252229101,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9424423375685025
OLMo-2-0425-1B__code,298,0.5378250591016547,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9376426932010353
OLMo-2-0425-1B__code,299,0.5465754765125278,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9422230212718697
OLMo-2-0425-1B__code,300,0.5406872639765294,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.942006775173244
OLMo-2-0425-1B__code,301,0.5303834433428025,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9605161834822444
OLMo-2-0425-1B__code,302,0.5441353178376864,0.21428571428571427,0.8333333333333333,1.0,0.8333333333333333,0.6666666666666666,0.9865899599878195
OLMo-2-0425-1B__code,303,0.5355756945476156,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9381242081636848
OLMo-2-0425-1B__code,304,0.5315425612735072,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9407841670088154
OLMo-2-0425-1B__code,305,0.5305037126816126,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9377566210293746
OLMo-2-0425-1B__code,306,0.5424022733268843,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9560185853337083
OLMo-2-0425-1B__code,307,0.5365971692284248,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.956601344309169
OLMo-2-0425-1B__code,308,0.5459756496863581,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9085928401450364
OLMo-2-0425-1B__code,309,0.5363745234758784,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8541797418076114
OLMo-2-0425-1B__code,310,0.5429569546862916,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8995174913162849
OLMo-2-0425-1B__code,311,0.5295646325058089,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9604963554775015
OLMo-2-0425-1B__code,312,0.5465619857664454,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.955194320341676
OLMo-2-0425-1B__code,313,0.5360998803016492,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9400478328045406
OLMo-2-0425-1B__code,314,0.5360530913545994,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9437036626338767
OLMo-2-0425-1B__code,315,0.5345883431159798,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9078634195347222
OLMo-2-0425-1B__code,316,0.5448234838424082,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9469529087814358
OLMo-2-0425-1B__code,317,0.5481546064901157,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9300821117754424
OLMo-2-0425-1B__code,318,0.5286471801725892,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9023685274215995
OLMo-2-0425-1B__code,319,0.5331692535818148,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.918648860315814
OLMo-2-0425-1B__code,320,0.5339805395372561,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9419473320957089
OLMo-2-0425-1B__code,321,0.5328655106624143,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9382410963813855
OLMo-2-0425-1B__code,322,0.539874252671845,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9279825258480261
OLMo-2-0425-1B__code,323,0.5380613530598908,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.962512213071599
OLMo-2-0425-1B__code,324,0.5458069325611853,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9503913748100258
OLMo-2-0425-1B__code,325,0.5374458991074476,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9282548981116208
OLMo-2-0425-1B__code,326,0.5494483745477972,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9519541310987412
OLMo-2-0425-1B__code,327,0.5405197131099468,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.944861265662277
OLMo-2-0425-1B__code,328,0.5411364225814819,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9482330140236551
OLMo-2-0425-1B__code,329,0.5427538702982568,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9594227087124365
OLMo-2-0425-1B__code,330,0.5371864389328148,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.976550830070932
OLMo-2-0425-1B__code,331,0.5424557588920487,0.21428571428571427,1.0,1.0,1.0,0.6666666666666666,0.9691143292490051
OLMo-2-0425-1B__code,332,0.5338877397784263,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9454783902977957
OLMo-2-0425-1B__code,333,0.5464763963830783,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9591997505282044
OLMo-2-0425-1B__code,334,0.5406519789281804,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9239425070499161
OLMo-2-0425-1B__code,335,0.5438797849313579,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9187856508802599
OLMo-2-0425-1B__code,336,0.5369479219216426,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9157940846499968
OLMo-2-0425-1B__code,337,0.5244001382273841,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.891414582779569
OLMo-2-0425-1B__code,338,0.545215116029683,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9400474356105761
OLMo-2-0425-1B__code,339,0.5406237158203657,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9252073982822322
OLMo-2-0425-1B__code,340,0.5430997667619328,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9371620602371278
OLMo-2-0425-1B__code,341,0.5334574208986215,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9480621921951577
OLMo-2-0425-1B__code,342,0.5352521987637395,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9204022928313342
OLMo-2-0425-1B__code,343,0.536639632333063,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9729941969635502
OLMo-2-0425-1B__code,344,0.5359340106293999,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9148519549991135
OLMo-2-0425-1B__code,345,0.5392760277912145,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9619719281015424
OLMo-2-0425-1B__code,346,0.5405884012116305,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9405324987410565
OLMo-2-0425-1B__code,347,0.530148369508231,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9122969470365161
OLMo-2-0425-1B__code,348,0.5424794730063325,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9692850159314091
OLMo-2-0425-1B__code,349,0.5447062131425315,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9262086506223168
OLMo-2-0425-1B__code,350,0.5420375315007065,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9378614875478658
OLMo-2-0425-1B__code,351,0.534475112177815,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9343772029983284
OLMo-2-0425-1B__code,352,0.5345058688223939,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9442529575094294
OLMo-2-0425-1B__code,353,0.5354826888216804,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9697164898737318
OLMo-2-0425-1B__code,354,0.5373965657607866,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9407446137580228
OLMo-2-0425-1B__code,355,0.5346191099615758,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9049551351349644
OLMo-2-0425-1B__code,356,0.5455677287783078,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9439428355917606
OLMo-2-0425-1B__code,357,0.5451016748973458,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9371975050472419
OLMo-2-0425-1B__code,358,0.5378688135373725,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9342660950092854
OLMo-2-0425-1B__code,359,0.537010886032117,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9378113475568645
OLMo-2-0425-1B__code,360,0.5462048128124573,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9665175915361784
OLMo-2-0425-1B__code,361,0.5430553738668682,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9323478563627906
OLMo-2-0425-1B__code,362,0.5438359099954079,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9111591276979505
OLMo-2-0425-1B__code,363,0.5368903232274528,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9438339164353238
OLMo-2-0425-1B__code,364,0.5409609929937697,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9606966305881446
OLMo-2-0425-1B__code,365,0.5430930104567968,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9387706618870598
OLMo-2-0425-1B__code,366,0.5294314269772143,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.936943971282908
OLMo-2-0425-1B__code,367,0.535622426455738,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8762000578662398
OLMo-2-0425-1B__code,368,0.5422683878648911,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9630725233518113
OLMo-2-0425-1B__code,369,0.5461009986149875,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9782592380714766
OLMo-2-0425-1B__code,370,0.5428077513252683,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9415528493923491
OLMo-2-0425-1B__code,371,0.542038027332145,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9207503314536218
OLMo-2-0425-1B__code,372,0.5440466590782257,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.93025772142144
OLMo-2-0425-1B__code,373,0.5351754492342153,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.9371595502258927
OLMo-2-0425-1B__code,374,0.5246919346022652,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8973440420444847
OLMo-2-0425-1B__code,375,0.5346805496128499,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8876150026996571
OLMo-2-0425-1B__code,376,0.5460516591874781,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9383278210148965
OLMo-2-0425-1B__code,377,0.539196716770246,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.963308225903748
OLMo-2-0425-1B__code,378,0.5313520189003436,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9315775289471704
OLMo-2-0425-1B__code,379,0.5352311784252486,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.926277021420342
OLMo-2-0425-1B__code,380,0.5457080544734125,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9531229816158965
OLMo-2-0425-1B__code,381,0.5332841981132076,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9545350428133853
OLMo-2-0425-1B__code,382,0.540197150590908,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9310099618342249
OLMo-2-0425-1B__code,383,0.5389018329516443,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9258918836063158
OLMo-2-0425-1B__code,384,0.5317134802105583,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9470200915665103
OLMo-2-0425-1B__code,385,0.5401354180990083,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9478940370598692
OLMo-2-0425-1B__code,386,0.5156725108365142,0.21428571428571427,0.6666666666666666,0.5,0.6666666666666666,0.5,0.8414037828012756
OLMo-2-0425-1B__code,387,0.5308667271609635,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9334474704260863
OLMo-2-0425-1B__code,388,0.5443550997721762,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9482434508140384
OLMo-2-0425-1B__code,389,0.5361756967319139,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.960542443965573
OLMo-2-0425-1B__code,390,0.5396157749133212,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9208580116720991
OLMo-2-0425-1B__code,391,0.5359860791614296,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9086103407725997
OLMo-2-0425-1B__code,392,0.5391395303580695,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9485023692166176
OLMo-2-0425-1B__code,393,0.5337812513584993,0.21428571428571427,1.0,0.6666666666666666,1.0,0.6666666666666666,0.916920485664672
OLMo-2-0425-1B__code,394,0.5297795509935712,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8988870010269973
OLMo-2-0425-1B__code,395,0.543906704718389,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9630155066016377
OLMo-2-0425-1B__code,396,0.5436780991623252,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9498902704829755
OLMo-2-0425-1B__code,397,0.5404045973111667,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9386626894358402
OLMo-2-0425-1B__code,398,0.5283622606068596,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.9016386376040832
OLMo-2-0425-1B__code,399,0.539874252671845,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9279825258480261
OLMo-2-0425-1B__code,400,0.5374943240925156,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9602638292796303
OLMo-2-0425-1B__code,401,0.5434218155771954,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.956492197686334
OLMo-2-0425-1B__code,402,0.5410143722028283,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9565899632990005
OLMo-2-0425-1B__code,403,0.5368592936942699,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9501102997765815
OLMo-2-0425-1B__code,404,0.5448463573463573,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.95672372785453
OLMo-2-0425-1B__code,405,0.5487041424144393,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9296634798041326
OLMo-2-0425-1B__code,406,0.5359407146156108,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9010441279974433
OLMo-2-0425-1B__code,407,0.5375215848042976,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8502720757320477
OLMo-2-0425-1B__code,408,0.5383879822538993,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9330324838067758
OLMo-2-0425-1B__code,409,0.5410924162717563,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9290209085260285
OLMo-2-0425-1B__code,410,0.5403985309625106,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9508571159118493
OLMo-2-0425-1B__code,411,0.5483098809339725,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9414965375789742
OLMo-2-0425-1B__code,412,0.5448463573463573,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.95672372785453
OLMo-2-0425-1B__code,413,0.52991650259771,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9404126177958761
OLMo-2-0425-1B__code,414,0.5350060745100234,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9182803748666531
OLMo-2-0425-1B__code,415,0.5393769327751796,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9125678863476825
OLMo-2-0425-1B__code,416,0.540019703682738,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9558161662143635
OLMo-2-0425-1B__code,417,0.5379616794337712,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9472296746676053
OLMo-2-0425-1B__code,418,0.5354963781023632,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9349971695409733
OLMo-2-0425-1B__code,419,0.5378205191741583,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8195727114502623
OLMo-2-0425-1B__code,420,0.5403428995619135,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9331711943932574
OLMo-2-0425-1B__code,421,0.5347199058880916,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9309252025046254
OLMo-2-0425-1B__code,422,0.5414814805621301,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9368545446907532
OLMo-2-0425-1B__code,423,0.5395417256216051,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9727763636914598
OLMo-2-0425-1B__code,424,0.5445283665005137,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9474746969170424
OLMo-2-0425-1B__code,425,0.539747414478918,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9459578149106913
OLMo-2-0425-1B__code,426,0.5444701920512136,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9274249372521951
OLMo-2-0425-1B__code,427,0.5354638591953442,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9198520820779212
OLMo-2-0425-1B__code,428,0.5332612429121928,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9273273443157994
OLMo-2-0425-1B__code,429,0.5432409516113235,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9556057167074181
OLMo-2-0425-1B__code,430,0.5336312791312032,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9542295768379233
OLMo-2-0425-1B__code,431,0.5445067016889238,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9520609330342777
OLMo-2-0425-1B__code,432,0.5363561778001923,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8999319496483527
OLMo-2-0425-1B__code,433,0.5345799350175718,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9533758313275809
OLMo-2-0425-1B__code,434,0.5389902705842491,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9685621680645923
OLMo-2-0425-1B__code,435,0.5397523174360968,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9492338908891356
OLMo-2-0425-1B__code,436,0.5335783661718717,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.959081018613083
OLMo-2-0425-1B__code,437,0.5399836619955191,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8988484289965943
OLMo-2-0425-1B__code,438,0.5390682318415261,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9326209061113802
OLMo-2-0425-1B__code,439,0.5419544984740491,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.929405543262067
OLMo-2-0425-1B__code,440,0.5449154918443824,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9725357391345719
OLMo-2-0425-1B__code,441,0.5377456696533327,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9256163716907622
OLMo-2-0425-1B__code,442,0.532300059587036,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.928376947712673
OLMo-2-0425-1B__code,443,0.528759756614988,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8807725580517719
OLMo-2-0425-1B__code,444,0.545786293260984,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9163912712369134
OLMo-2-0425-1B__code,445,0.5367661325093418,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9121513246936799
OLMo-2-0425-1B__code,446,0.5339261637433265,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.86255182617805
OLMo-2-0425-1B__code,447,0.543236451462757,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9618505814295172
OLMo-2-0425-1B__code,448,0.5404599280555382,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.92184137626942
OLMo-2-0425-1B__code,449,0.5452609925620628,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9589947246637482
OLMo-2-0425-1B__code,450,0.5432913685786707,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9556118912753333
OLMo-2-0425-1B__code,451,0.5327900121175473,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9228375146698505
OLMo-2-0425-1B__code,452,0.5421529122561795,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9537974275269427
OLMo-2-0425-1B__code,453,0.533458985470912,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8678655069248454
OLMo-2-0425-1B__code,454,0.5340215917893106,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8971693519614882
OLMo-2-0425-1B__code,455,0.5408469705145851,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9504578877023343
OLMo-2-0425-1B__code,456,0.5413408232350488,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8722767449733054
OLMo-2-0425-1B__code,457,0.5348750496260609,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8763107256114575
OLMo-2-0425-1B__code,458,0.5476658842815094,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.951444929333958
OLMo-2-0425-1B__code,459,0.5492592721760607,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9548446760692183
OLMo-2-0425-1B__code,460,0.5384444123522758,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9225636774169678
OLMo-2-0425-1B__code,461,0.5398984396751039,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9356933220379042
OLMo-2-0425-1B__code,462,0.537754076290202,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9354257295790943
OLMo-2-0425-1B__code,463,0.5382506365684361,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9694765084974427
OLMo-2-0425-1B__code,464,0.5339031047947973,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9677736340327592
OLMo-2-0425-1B__code,465,0.5356268734702858,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8714757328804982
OLMo-2-0425-1B__code,466,0.545742945193063,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9231204496543067
OLMo-2-0425-1B__code,467,0.5359049781846792,0.21428571428571427,0.8333333333333333,1.0,0.8333333333333333,0.6666666666666666,0.9356837758531402
OLMo-2-0425-1B__code,468,0.5271906640171145,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9102261760116411
OLMo-2-0425-1B__code,469,0.5439572407143188,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9358283317670056
OLMo-2-0425-1B__code,470,0.528721113946907,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.938169891715059
OLMo-2-0425-1B__code,471,0.5340068925088376,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9628271830223355
OLMo-2-0425-1B__code,472,0.535418680177449,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.944726991642045
OLMo-2-0425-1B__code,473,0.5432145247657296,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9627556438943412
OLMo-2-0425-1B__code,474,0.5358157448244396,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9055407012276029
OLMo-2-0425-1B__code,475,0.5462870890136328,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9427554319186491
OLMo-2-0425-1B__code,476,0.5426057470256366,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9599883309367497
OLMo-2-0425-1B__code,477,0.545696262633114,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9744517429165237
OLMo-2-0425-1B__code,478,0.542067085172518,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9127930840843875
OLMo-2-0425-1B__code,479,0.5424191615442988,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8943876204854393
OLMo-2-0425-1B__code,480,0.5294956457900564,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9233802952203544
OLMo-2-0425-1B__code,481,0.5428291652600178,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.916750124721543
OLMo-2-0425-1B__code,482,0.5443286201793118,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9388259888711272
OLMo-2-0425-1B__code,483,0.5481785046844638,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9558925215487292
OLMo-2-0425-1B__code,484,0.534726929738855,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9434744492449495
OLMo-2-0425-1B__code,485,0.5287269854235683,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9225954787711417
OLMo-2-0425-1B__code,486,0.5448455058077338,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9434013309388422
OLMo-2-0425-1B__code,487,0.5419952984798821,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9699166085813078
OLMo-2-0425-1B__code,488,0.5409714484087969,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9620884313579835
OLMo-2-0425-1B__code,489,0.5322307868292768,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9632365897485025
OLMo-2-0425-1B__code,490,0.5438156841448449,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9793686540842328
OLMo-2-0425-1B__code,491,0.5377785833471687,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8917418561930985
OLMo-2-0425-1B__code,492,0.5316977721441283,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9284896482677905
OLMo-2-0425-1B__code,493,0.5423170042427417,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9552249856085859
OLMo-2-0425-1B__code,494,0.5451716014078853,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.938488148508735
OLMo-2-0425-1B__code,495,0.5460812313059287,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9574613162314101
OLMo-2-0425-1B__code,496,0.5434136536355236,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9737291342990715
OLMo-2-0425-1B__code,497,0.543431638320597,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9647943554296745
OLMo-2-0425-1B__code,498,0.5322285451988207,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9406107131453555
OLMo-2-0425-1B__code,499,0.5300660726192641,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9472657313199877
OLMo-2-0425-1B__code,500,0.5428688086651366,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9493001421564813
OLMo-2-0425-1B__code,501,0.5425082225272992,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9547963696830696
OLMo-2-0425-1B__code,502,0.5335846144959109,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9401085743167115
OLMo-2-0425-1B__code,503,0.5453762130964275,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9694777835800606
OLMo-2-0425-1B__code,504,0.5354444509407823,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.932918764606954
OLMo-2-0425-1B__code,505,0.5474921916347997,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9483271011728995
OLMo-2-0425-1B__code,506,0.5371083331539304,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9290045031665322
OLMo-2-0425-1B__code,507,0.5325931737610734,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9614972791989277
OLMo-2-0425-1B__code,508,0.5460055884290733,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9239419906419233
OLMo-2-0425-1B__code,509,0.5350600996567589,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9482935504187407
OLMo-2-0425-1B__code,510,0.5385187895222006,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9442775615819233
OLMo-2-0425-1B__code,511,0.5367709606541672,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8947010144573273
OLMo-2-0425-1B__code,512,0.5349532153612137,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9477784110264625
OLMo-2-0425-1B__code,513,0.5267092286572583,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9090414648949235
OLMo-2-0425-1B__code,514,0.5365762540583542,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9487229640012963
OLMo-2-0425-1B__code,515,0.5390060240963856,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9469676869311647
OLMo-2-0425-1B__code,516,0.5336977577678387,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9219892372507191
OLMo-2-0425-1B__code,517,0.5332697391942776,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9330237335067182
OLMo-2-0425-1B__code,518,0.5381205381708681,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9260791483246239
OLMo-2-0425-1B__code,519,0.5462819512637214,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9603635102171671
OLMo-2-0425-1B__code,520,0.5202543415443597,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.86917088370432
OLMo-2-0425-1B__code,521,0.5409018566034082,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9190281579789367
OLMo-2-0425-1B__code,522,0.5279346418136723,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8777005744094752
OLMo-2-0425-1B__code,523,0.5456476938900852,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9515901592735743
OLMo-2-0425-1B__code,524,0.5461347427407031,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9111587741685289
OLMo-2-0425-1B__code,525,0.5354917144405464,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9363553185017334
OLMo-2-0425-1B__code,526,0.541684214779102,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9349712042281318
OLMo-2-0425-1B__code,527,0.5405516480519037,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9289446557286807
OLMo-2-0425-1B__code,528,0.5388548977990937,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9743944743645505
OLMo-2-0425-1B__code,529,0.5384260596432955,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9423879258790349
OLMo-2-0425-1B__code,530,0.5365055762081784,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9392853782270876
OLMo-2-0425-1B__code,531,0.547385529704223,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9423096314843491
OLMo-2-0425-1B__code,532,0.5452664179196375,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9657604789850218
OLMo-2-0425-1B__code,533,0.5468568487293184,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9570839215657638
OLMo-2-0425-1B__code,534,0.5455657135663134,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9455036716664602
OLMo-2-0425-1B__code,535,0.543197526262077,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9268360108512761
OLMo-2-0425-1B__code,536,0.5351077225151237,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9049535350578679
OLMo-2-0425-1B__code,537,0.545392188807512,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9691037346745325
OLMo-2-0425-1B__code,538,0.5419128456486662,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9737685834399454
OLMo-2-0425-1B__code,539,0.5302755620014503,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8812284375563041
OLMo-2-0425-1B__code,540,0.530748438566105,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8776052268840068
OLMo-2-0425-1B__code,541,0.5358744555592783,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9601825532096472
OLMo-2-0425-1B__code,542,0.5380802240080131,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9479946633838414
OLMo-2-0425-1B__code,543,0.5431013029871001,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9659340206045495
OLMo-2-0425-1B__code,544,0.5437599114881062,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9121260721250959
OLMo-2-0425-1B__code,545,0.5302952974621243,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9170304799855123
OLMo-2-0425-1B__code,546,0.5451211130946234,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9418031358863205
OLMo-2-0425-1B__code,547,0.5432408262596942,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9394048146299689
OLMo-2-0425-1B__code,548,0.5324827243174106,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9346769272432582
OLMo-2-0425-1B__code,549,0.5434468978968606,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9793008159111856
OLMo-2-0425-1B__code,550,0.5347886317182386,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9336715382508737
OLMo-2-0425-1B__code,551,0.5408954369032606,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9365808985840837
OLMo-2-0425-1B__code,552,0.5492658338544517,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9278052243403628
OLMo-2-0425-1B__code,553,0.5384054233467532,0.21428571428571427,0.8333333333333333,1.0,0.8333333333333333,0.6666666666666666,0.95131082532495
OLMo-2-0425-1B__code,554,0.5527743861077195,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9446763073405867
OLMo-2-0425-1B__code,555,0.5442446176688938,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9308970865346767
OLMo-2-0425-1B__code,556,0.5421956078576723,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9412846784521879
OLMo-2-0425-1B__code,557,0.5405337189051587,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9211450236131611
OLMo-2-0425-1B__code,558,0.5348217439234533,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8954954292134492
OLMo-2-0425-1B__code,559,0.5443082727370594,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9637402874211569
OLMo-2-0425-1B__code,560,0.5375689446485907,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9613500966963455
OLMo-2-0425-1B__code,561,0.5497267646915514,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9198729291887704
OLMo-2-0425-1B__code,562,0.5394654874320013,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9315656368223098
OLMo-2-0425-1B__code,563,0.5450355912772188,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9002114492082324
OLMo-2-0425-1B__code,564,0.5436352301343461,0.21428571428571427,0.6666666666666666,1.0,0.6666666666666666,0.6666666666666666,0.9537230754347704
OLMo-2-0425-1B__code,565,0.5363398158552294,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9595724855455785
OLMo-2-0425-1B__code,566,0.5321670562546034,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9002982989393253
OLMo-2-0425-1B__code,567,0.5306435924171279,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9423064930001498
OLMo-2-0425-1B__code,568,0.5309167782644546,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9340188093823435
OLMo-2-0425-1B__code,569,0.5442734551033128,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9753751385070261
OLMo-2-0425-1B__code,570,0.5356493697037233,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9573143339131298
OLMo-2-0425-1B__code,571,0.5300070076834243,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8415584415390531
OLMo-2-0425-1B__code,572,0.5485070129573208,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9779299977636653
OLMo-2-0425-1B__code,573,0.53371710331741,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9336816592735824
OLMo-2-0425-1B__code,574,0.5370600462615653,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9199364571957853
OLMo-2-0425-1B__code,575,0.5420761442982354,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9395623981534804
OLMo-2-0425-1B__code,576,0.5461358534896892,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.931522794681986
OLMo-2-0425-1B__code,577,0.5416664139499621,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9516356701654104
OLMo-2-0425-1B__code,578,0.5292053541506496,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.913783783136008
OLMo-2-0425-1B__code,579,0.5408849633789004,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9566472909466932
OLMo-2-0425-1B__code,580,0.5423377994611519,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9662070537153069
OLMo-2-0425-1B__code,581,0.5422842549979301,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9640611289769061
OLMo-2-0425-1B__code,582,0.5434807101566135,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9408388099875615
OLMo-2-0425-1B__code,583,0.5364673124647829,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9415662735010647
OLMo-2-0425-1B__code,584,0.5270099233150041,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.898249741584209
OLMo-2-0425-1B__code,585,0.5460630216417975,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9297616714288236
OLMo-2-0425-1B__code,586,0.538938705577942,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9388977787893228
OLMo-2-0425-1B__code,587,0.5392169622070675,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9470259403253888
OLMo-2-0425-1B__code,588,0.5193699744941452,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.873325071561714
OLMo-2-0425-1B__code,589,0.5316820000163804,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9150954641700173
OLMo-2-0425-1B__code,590,0.5212625538020086,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9337737726294576
OLMo-2-0425-1B__code,591,0.5356954249070431,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9266694751698759
OLMo-2-0425-1B__code,592,0.5448707718823579,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.929383811094338
OLMo-2-0425-1B__code,593,0.5424195149017508,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9659677079878402
OLMo-2-0425-1B__code,594,0.524417261852461,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9251937451748905
OLMo-2-0425-1B__code,595,0.5438169707500724,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9467836441402981
OLMo-2-0425-1B__code,596,0.5456927487976323,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9198516084555038
OLMo-2-0425-1B__code,597,0.5412474375057369,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9354140070720273
OLMo-2-0425-1B__code,598,0.5351205386487591,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9094601982571424
OLMo-2-0425-1B__code,599,0.544243967463552,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9487649941869594
OLMo-2-0425-1B__code,600,0.5432755217661465,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9337216358124791
OLMo-2-0425-1B__code,601,0.5444218635507493,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9207210878636231
OLMo-2-0425-1B__code,602,0.544934546998763,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9408212957728634
OLMo-2-0425-1B__code,603,0.5415926838520918,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.951362351258188
OLMo-2-0425-1B__code,604,0.5390863331754521,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9357423345829692
OLMo-2-0425-1B__code,605,0.5285459223861787,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8768374895312205
OLMo-2-0425-1B__code,606,0.5444798754921889,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9197084331798632
OLMo-2-0425-1B__code,607,0.5457157974841542,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9593479160610352
OLMo-2-0425-1B__code,608,0.5386076632487857,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9364376027232314
OLMo-2-0425-1B__code,609,0.5403595497207485,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9568547327835558
OLMo-2-0425-1B__code,610,0.5386326560877946,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9606106996683668
OLMo-2-0425-1B__code,611,0.5524446442621109,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9559248893851838
OLMo-2-0425-1B__code,612,0.5416017719606122,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9519112488243949
OLMo-2-0425-1B__code,613,0.5427808171555082,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9527361422349355
OLMo-2-0425-1B__code,614,0.5424742710120068,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.949698934798966
OLMo-2-0425-1B__code,615,0.5440222149367577,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9284634410233853
OLMo-2-0425-1B__code,616,0.5390682702324272,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9480188077213533
OLMo-2-0425-1B__code,617,0.5417283950617282,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.90714306422801
OLMo-2-0425-1B__code,618,0.5477084394613068,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9570266895912568
OLMo-2-0425-1B__code,619,0.5468784524283,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9615304807647121
OLMo-2-0425-1B__code,620,0.5433720437503453,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9074866040049195
OLMo-2-0425-1B__code,621,0.5431257315053593,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9559880424659334
OLMo-2-0425-1B__code,622,0.5439468600351655,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9700685705045822
OLMo-2-0425-1B__code,623,0.5345165131425744,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9056657615482615
OLMo-2-0425-1B__code,624,0.5337154617708268,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9236299516728778
OLMo-2-0425-1B__code,625,0.5377828663793103,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.957621231144723
OLMo-2-0425-1B__code,626,0.5416133489531705,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9320625604509006
OLMo-2-0425-1B__code,627,0.5401502619244555,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9557442619735793
OLMo-2-0425-1B__code,628,0.5440290226467379,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9693966521350098
OLMo-2-0425-1B__code,629,0.545775039789865,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9401341994057321
OLMo-2-0425-1B__code,630,0.5434158020750199,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8639966635302881
OLMo-2-0425-1B__code,631,0.5395558667080642,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9360980856001548
OLMo-2-0425-1B__code,632,0.5424852497546673,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9701623431936844
OLMo-2-0425-1B__code,633,0.5441590606684423,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9351783160327366
OLMo-2-0425-1B__code,634,0.5457920868450186,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9647027696947152
OLMo-2-0425-1B__code,635,0.5441178993758325,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9782295165427229
OLMo-2-0425-1B__code,636,0.5457378849036449,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9335882231616724
OLMo-2-0425-1B__code,637,0.5317077922077922,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9063175289840384
OLMo-2-0425-1B__code,638,0.5437956115523905,0.21428571428571427,0.6666666666666666,1.0,0.6666666666666666,0.6666666666666666,0.9354861871865687
OLMo-2-0425-1B__code,639,0.544448440065082,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.90716693199759
OLMo-2-0425-1B__code,640,0.5413484123796659,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9691187884834491
OLMo-2-0425-1B__code,641,0.5341985362491917,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9455290842352061
OLMo-2-0425-1B__code,642,0.5385416553980554,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9561746484941399
OLMo-2-0425-1B__code,643,0.5434096130870325,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.918940169576428
OLMo-2-0425-1B__code,644,0.539137262387104,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9314279078533104
OLMo-2-0425-1B__code,645,0.5465794805900813,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9041764173648092
OLMo-2-0425-1B__code,646,0.5452664179196375,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9657604789850218
OLMo-2-0425-1B__code,647,0.5381030413782826,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8934534089285887
OLMo-2-0425-1B__code,648,0.5475215301359686,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8995423962759369
OLMo-2-0425-1B__code,649,0.5315304763351286,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9306754237964304
OLMo-2-0425-1B__code,650,0.5311196683523043,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8602922499504365
OLMo-2-0425-1B__code,651,0.5373202586191406,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9544644646527307
OLMo-2-0425-1B__code,652,0.5277096306573313,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9322606511022842
OLMo-2-0425-1B__code,653,0.5326543023825153,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9504060251921094
OLMo-2-0425-1B__code,654,0.5467195790656083,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9548255086717133
OLMo-2-0425-1B__code,655,0.5360586990871621,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9474127627663476
OLMo-2-0425-1B__code,656,0.5332839992452475,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9390182159111162
OLMo-2-0425-1B__code,657,0.5257902460858307,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9665242217189703
OLMo-2-0425-1B__code,658,0.5410687661369504,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9513917451959802
OLMo-2-0425-1B__code,659,0.5404071734716895,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9500869785489123
OLMo-2-0425-1B__code,660,0.544864980062062,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9714972687734997
OLMo-2-0425-1B__code,661,0.5397529969502068,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9625084140935042
OLMo-2-0425-1B__code,662,0.5399949364702243,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9601511015477212
OLMo-2-0425-1B__code,663,0.5417612158815884,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.927418486051768
OLMo-2-0425-1B__code,664,0.5442498084291187,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9523928701554477
OLMo-2-0425-1B__code,665,0.5382806468099913,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9343912640648329
OLMo-2-0425-1B__code,666,0.5445103565890711,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9368914095350056
OLMo-2-0425-1B__code,667,0.5450461138252961,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.95481540312441
OLMo-2-0425-1B__code,668,0.5413618104432881,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9180627676487597
OLMo-2-0425-1B__code,669,0.5409104359834287,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9796992610616296
OLMo-2-0425-1B__code,670,0.5320558812497151,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.914473825109242
OLMo-2-0425-1B__code,671,0.5449663600249597,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9195928552420881
OLMo-2-0425-1B__code,672,0.5395454847739212,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9594408629509923
OLMo-2-0425-1B__code,673,0.5318813306027563,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9129732500339572
OLMo-2-0425-1B__code,674,0.5458837178940834,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9502378102845729
OLMo-2-0425-1B__code,675,0.5363572788953694,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8941002751051534
OLMo-2-0425-1B__code,676,0.5314358147995648,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8708765353198549
OLMo-2-0425-1B__code,677,0.5491823949128992,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9381272332413928
OLMo-2-0425-1B__code,678,0.5457853845412848,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9534972892648044
OLMo-2-0425-1B__code,679,0.5415667444143918,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.935037066011833
OLMo-2-0425-1B__code,680,0.5356481198355284,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9273876127478872
OLMo-2-0425-1B__code,681,0.5367679097782905,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8885298325446018
OLMo-2-0425-1B__code,682,0.5336907189842874,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8531187057049798
OLMo-2-0425-1B__code,683,0.5434986761593132,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9547596985822319
OLMo-2-0425-1B__code,684,0.5371982389585639,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9612346332090841
OLMo-2-0425-1B__code,685,0.5340457176113034,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.877720733721199
OLMo-2-0425-1B__code,686,0.5427064694494148,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9642048422998807
OLMo-2-0425-1B__code,687,0.5449127726507748,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9278727325553259
OLMo-2-0425-1B__code,688,0.5339036755386565,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.949470754886223
OLMo-2-0425-1B__code,689,0.5454533725392376,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9708216085332729
OLMo-2-0425-1B__code,690,0.5471000814271967,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.936564976767727
OLMo-2-0425-1B__code,691,0.5461034901140261,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.939431954982305
OLMo-2-0425-1B__code,692,0.5422567536923111,0.21428571428571427,0.6666666666666666,1.0,0.6666666666666666,0.6666666666666666,0.9596595803489939
OLMo-2-0425-1B__code,693,0.5464150396192173,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.928219144459328
OLMo-2-0425-1B__code,694,0.5401437615164286,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9628067662908185
OLMo-2-0425-1B__code,695,0.5362106406080347,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.949665313458751
OLMo-2-0425-1B__code,696,0.5450447227191414,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9373785968563425
OLMo-2-0425-1B__code,697,0.5267415607355734,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9038728266382243
OLMo-2-0425-1B__code,698,0.5374487351649548,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9411131263308217
OLMo-2-0425-1B__code,699,0.5265682828071885,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9071441225238741
OLMo-2-0425-1B__code,700,0.5448450088256466,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9472087614397147
OLMo-2-0425-1B__code,701,0.5406522864058536,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.928735296403985
OLMo-2-0425-1B__code,702,0.5440238846911856,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9373506056201628
OLMo-2-0425-1B__code,703,0.5324038521533374,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8593893947596316
OLMo-2-0425-1B__code,704,0.5438886423319005,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9546753178595649
OLMo-2-0425-1B__code,705,0.5393071249631949,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9356823400950545
OLMo-2-0425-1B__code,706,0.5519705670184654,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9511593928210478
OLMo-2-0425-1B__code,707,0.5307247378384063,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8343951116977936
OLMo-2-0425-1B__code,708,0.5328837792632313,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9049294378776721
OLMo-2-0425-1B__code,709,0.5481546064901157,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9300821117754424
OLMo-2-0425-1B__code,710,0.5376224915547815,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9512197429323738
OLMo-2-0425-1B__code,711,0.5381859576756669,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9520381969721423
OLMo-2-0425-1B__code,712,0.5482872227275212,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9765284281504237
OLMo-2-0425-1B__code,713,0.5344421723275867,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9676167500039679
OLMo-2-0425-1B__code,714,0.5454881210991027,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9486720927598538
OLMo-2-0425-1B__code,715,0.5434136536355236,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9737291342990715
OLMo-2-0425-1B__code,716,0.5346602931039649,0.21428571428571427,0.6666666666666666,1.0,0.6666666666666666,0.6666666666666666,0.9112543825034115
OLMo-2-0425-1B__code,717,0.5381775597366734,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9681964372721776
OLMo-2-0425-1B__code,718,0.5439859068627451,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9388988485309328
OLMo-2-0425-1B__code,719,0.5321032951481659,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8260000628733485
OLMo-2-0425-1B__code,720,0.5408140133951571,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.928252179387309
OLMo-2-0425-1B__code,721,0.5414691060138663,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9500050190049629
OLMo-2-0425-1B__code,722,0.543871429850479,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9465852349035682
OLMo-2-0425-1B__code,723,0.5453172596020064,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9396754533408755
OLMo-2-0425-1B__code,724,0.5391595769931913,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9222663460229201
OLMo-2-0425-1B__code,725,0.5449645390070923,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9237617690489265
OLMo-2-0425-1B__code,726,0.5457408435072142,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9167759755906583
OLMo-2-0425-1B__code,727,0.5413520640116385,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9519415300965522
OLMo-2-0425-1B__code,728,0.5441297578299922,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9712533530065919
OLMo-2-0425-1B__code,729,0.5433653128859866,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9561669075703703
OLMo-2-0425-1B__code,730,0.5412126952613031,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9362049002291181
OLMo-2-0425-1B__code,731,0.5285733849255836,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9429523848221553
OLMo-2-0425-1B__code,732,0.5360545120106693,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.923578211779076
OLMo-2-0425-1B__code,733,0.5452700135178068,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9628813979111327
OLMo-2-0425-1B__code,734,0.5450208867392577,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9520468303160097
OLMo-2-0425-1B__code,735,0.547561650865678,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.934037516142556
OLMo-2-0425-1B__code,736,0.5324953769069891,0.21428571428571427,1.0,0.6666666666666666,1.0,0.8333333333333333,0.9086388821680207
OLMo-2-0425-1B__code,737,0.5389581602054431,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9431762071030421
OLMo-2-0425-1B__code,738,0.5371627774343047,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.941468055488788
OLMo-2-0425-1B__code,739,0.5414095671981778,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9699662832776432
OLMo-2-0425-1B__code,740,0.5425995423340961,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9481063131610317
OLMo-2-0425-1B__code,741,0.532993928661776,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8578283855376022
OLMo-2-0425-1B__code,742,0.5452733955817597,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9547426971502354
OLMo-2-0425-1B__code,743,0.5228823346613916,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9078397722788997
OLMo-2-0425-1B__code,744,0.5436387348841316,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8971561224993349
OLMo-2-0425-1B__code,745,0.5449127726507748,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9278727325553259
OLMo-2-0425-1B__code,746,0.5404438929945303,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9407001822066365
OLMo-2-0425-1B__code,747,0.5413922589160328,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9589944846400815
OLMo-2-0425-1B__code,748,0.5426871155843118,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.946530425539767
OLMo-2-0425-1B__code,749,0.5418856696727711,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9527633187249506
OLMo-2-0425-1B__code,750,0.5387174808165839,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9530116973144901
OLMo-2-0425-1B__code,751,0.5391400097743944,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9290383841898201
OLMo-2-0425-1B__code,752,0.5446153676042391,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.95871624283972
OLMo-2-0425-1B__code,753,0.546294627425806,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9577435461810396
OLMo-2-0425-1B__code,754,0.538451805829117,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.889673310538118
OLMo-2-0425-1B__code,755,0.5385472625442908,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9212084703714929
OLMo-2-0425-1B__code,756,0.5360591424909954,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9350977435582499
OLMo-2-0425-1B__code,757,0.5371217431595956,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9553081155966452
OLMo-2-0425-1B__code,758,0.545047274306991,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9429544304138677
OLMo-2-0425-1B__code,759,0.5446702728012025,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9339862004603808
OLMo-2-0425-1B__code,760,0.5247088536634115,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.8848072349272995
OLMo-2-0425-1B__code,761,0.5431589345473072,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9377675427866277
OLMo-2-0425-1B__code,762,0.5342326193092763,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9014560194658643
OLMo-2-0425-1B__code,763,0.5288829161067183,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9232157370010856
OLMo-2-0425-1B__code,764,0.5447883035490018,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9666982136769516
OLMo-2-0425-1B__code,765,0.5372021416278004,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9087997349480518
OLMo-2-0425-1B__code,766,0.5441064306484675,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9621702378261412
OLMo-2-0425-1B__code,767,0.5464763963830783,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9591997505282044
OLMo-2-0425-1B__code,768,0.5369768209932144,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9285429153004754
OLMo-2-0425-1B__code,769,0.5277837369623612,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9021408062290248
OLMo-2-0425-1B__code,770,0.5457470253657861,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.95744558532167
OLMo-2-0425-1B__code,771,0.5355585269420671,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9475191487804748
OLMo-2-0425-1B__code,772,0.5433925567703952,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9609161858693859
OLMo-2-0425-1B__code,773,0.5418192271244577,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9384879985956279
OLMo-2-0425-1B__code,774,0.5441653314089314,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9542736110600075
OLMo-2-0425-1B__code,775,0.5309691260482349,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9019309760316179
OLMo-2-0425-1B__code,776,0.5407815033361261,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8997939679675317
OLMo-2-0425-1B__code,777,0.5436397229767761,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9289496285404413
OLMo-2-0425-1B__code,778,0.5426380211063142,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9425779947552422
OLMo-2-0425-1B__code,779,0.5408140133951571,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.928252179387309
OLMo-2-0425-1B__code,780,0.5410540098477079,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9615743065616199
OLMo-2-0425-1B__code,781,0.5431956840965899,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9441417563753858
OLMo-2-0425-1B__code,782,0.541946866607038,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.945070334584586
OLMo-2-0425-1B__code,783,0.5315201408007504,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8747313905118896
OLMo-2-0425-1B__code,784,0.5462529187342962,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9499813915111324
OLMo-2-0425-1B__code,785,0.5323925000885258,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8940248073415807
OLMo-2-0425-1B__code,786,0.5459895427745021,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9570994282594263
OLMo-2-0425-1B__code,787,0.5278178822420947,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9405603125973974
OLMo-2-0425-1B__code,788,0.5381656891209882,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.924521942692298
OLMo-2-0425-1B__code,789,0.5336298513244961,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8868945378652845
OLMo-2-0425-1B__code,790,0.5463257575757576,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9767806177456009
OLMo-2-0425-1B__code,791,0.5228947144196086,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.912089909678593
OLMo-2-0425-1B__code,792,0.5394172095610551,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9121832044485313
OLMo-2-0425-1B__code,793,0.5333603271723866,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9269853401947348
OLMo-2-0425-1B__code,794,0.5290625909752547,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9212617779692706
OLMo-2-0425-1B__code,795,0.5370618544376435,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9598140156354346
OLMo-2-0425-1B__code,796,0.5410503903477644,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.8608697690399564
OLMo-2-0425-1B__code,797,0.5397299209598511,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9502427133569986
OLMo-2-0425-1B__code,798,0.5454672716800222,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9507218727424412
OLMo-2-0425-1B__code,799,0.5335898911257289,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9623532807072539
OLMo-2-0425-1B__code,800,0.5406050199115853,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9458192733962353
OLMo-2-0425-1B__code,801,0.5366281390111689,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9597261499654526
OLMo-2-0425-1B__code,802,0.5361260257801641,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9623954393145993
OLMo-2-0425-1B__code,803,0.5422161448927089,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9387196966072522
OLMo-2-0425-1B__code,804,0.5381825776562619,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9291287985040578
OLMo-2-0425-1B__code,805,0.5317159337961989,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.901780951973091
OLMo-2-0425-1B__code,806,0.5322056828766419,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.910364628863681
OLMo-2-0425-1B__code,807,0.5402138209460601,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9411253853791616
OLMo-2-0425-1B__code,808,0.5395746329181343,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9479412611070624
OLMo-2-0425-1B__code,809,0.5413484123796659,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9691187884834491
OLMo-2-0425-1B__code,810,0.5444005176445214,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9408264419384226
OLMo-2-0425-1B__code,811,0.5269402297736197,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9099265045161736
OLMo-2-0425-1B__code,812,0.5395107989612034,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8876501365519679
OLMo-2-0425-1B__code,813,0.5409836613338486,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9439619958646008
OLMo-2-0425-1B__code,814,0.5473323202851738,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9506901076088415
OLMo-2-0425-1B__code,815,0.5343383897731724,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9601496347571794
OLMo-2-0425-1B__code,816,0.5445948716311935,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9443403708193625
OLMo-2-0425-1B__code,817,0.5395107989612034,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8876501365519679
OLMo-2-0425-1B__code,818,0.5431756746027384,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8680560897481241
OLMo-2-0425-1B__code,819,0.5355121433103085,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9447691423846901
OLMo-2-0425-1B__code,820,0.5469588855963199,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.971259924337103
OLMo-2-0425-1B__code,821,0.5431900267684918,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9310289894471676
OLMo-2-0425-1B__code,822,0.5335219459543536,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9402059099800211
OLMo-2-0425-1B__code,823,0.5440335377048815,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.894183517474797
OLMo-2-0425-1B__code,824,0.5245741753457103,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.87041405960381
OLMo-2-0425-1B__code,825,0.5435675409429311,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9383662106570854
OLMo-2-0425-1B__code,826,0.5313233521726846,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9035686503348177
OLMo-2-0425-1B__code,827,0.5395433777808945,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9473080536319088
OLMo-2-0425-1B__code,828,0.5445471709957057,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9389859395043101
OLMo-2-0425-1B__code,829,0.5363209507188564,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9021041031593411
OLMo-2-0425-1B__code,830,0.5466425579664256,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9390685562366521
OLMo-2-0425-1B__code,831,0.5406904859645008,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8776815262070069
OLMo-2-0425-1B__code,832,0.545215116029683,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9400474356105761
OLMo-2-0425-1B__code,833,0.5343652282676674,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9386885207435264
OLMo-2-0425-1B__code,834,0.5432562067177451,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9312811488176963
OLMo-2-0425-1B__code,835,0.54144725211083,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9436931507456999
OLMo-2-0425-1B__code,836,0.5381775597366734,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9681964372721776
OLMo-2-0425-1B__code,837,0.5413556443909859,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9189841367902069
OLMo-2-0425-1B__code,838,0.541541271273977,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9416916805006896
OLMo-2-0425-1B__code,839,0.5384613999236378,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9069688625629503
OLMo-2-0425-1B__code,840,0.5239390694570905,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9291996367430582
OLMo-2-0425-1B__code,841,0.5437389333177669,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9475114157106296
OLMo-2-0425-1B__code,842,0.5319362675556818,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8878632729252514
OLMo-2-0425-1B__code,843,0.5391515195057116,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9314109132476259
OLMo-2-0425-1B__code,844,0.5320558918119893,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9401899641191027
OLMo-2-0425-1B__code,845,0.5525336387951449,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9471459014738534
OLMo-2-0425-1B__code,846,0.5354927371373781,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9288748793797058
OLMo-2-0425-1B__code,847,0.5329042810160635,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9558212651506237
OLMo-2-0425-1B__code,848,0.5427202083600188,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9182924607936355
OLMo-2-0425-1B__code,849,0.5379269696803552,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9226699603302033
OLMo-2-0425-1B__code,850,0.5407500308652162,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9584498172769081
OLMo-2-0425-1B__code,851,0.5388633682586894,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9473734810786686
OLMo-2-0425-1B__code,852,0.5307366083139504,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9233617512076512
OLMo-2-0425-1B__code,853,0.542416101187476,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9549175537811629
OLMo-2-0425-1B__code,854,0.5350608908413502,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8482946031352949
OLMo-2-0425-1B__code,855,0.5470391191130879,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9225686177316283
OLMo-2-0425-1B__code,856,0.5382739512027113,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8410227764222948
OLMo-2-0425-1B__code,857,0.532391234477721,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9312101002092662
OLMo-2-0425-1B__code,858,0.5313392519789445,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9102293816479424
OLMo-2-0425-1B__code,859,0.53294563360253,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9530537895950572
OLMo-2-0425-1B__code,860,0.5401076490019723,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9590324979052777
OLMo-2-0425-1B__code,861,0.5447054139637459,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9479776271991867
OLMo-2-0425-1B__code,862,0.5448361927185008,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9326269351163432
OLMo-2-0425-1B__code,863,0.5379732073697534,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9010506243855652
OLMo-2-0425-1B__code,864,0.5384629241549925,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9596025363915163
OLMo-2-0425-1B__code,865,0.5343652282676674,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9386885207435264
OLMo-2-0425-1B__code,866,0.5456476938900852,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9515901592735743
OLMo-2-0425-1B__code,867,0.5363415928776509,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.928342611178825
OLMo-2-0425-1B__code,868,0.54789732141208,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9428257064350211
OLMo-2-0425-1B__code,869,0.5402008167547114,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9326160558384197
OLMo-2-0425-1B__code,870,0.539711632453568,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9578224445761464
OLMo-2-0425-1B__code,871,0.5391068656658857,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.92594595470288
OLMo-2-0425-1B__code,872,0.5362375719518576,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9082941266440155
OLMo-2-0425-1B__code,873,0.545237409485007,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9492958389494274
OLMo-2-0425-1B__code,874,0.536781643492272,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9516903037675831
OLMo-2-0425-1B__code,875,0.5335357612884568,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.890895035441525
OLMo-2-0425-1B__code,876,0.5277758918296893,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9151254595701743
OLMo-2-0425-1B__code,877,0.5169091532699733,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9052436282567236
OLMo-2-0425-1B__code,878,0.5299055830421564,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9268232859574421
OLMo-2-0425-1B__code,879,0.5396588349434698,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9408105320357893
OLMo-2-0425-1B__code,880,0.5457829720640628,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9754083247125835
OLMo-2-0425-1B__code,881,0.538253738630623,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9619381066174357
OLMo-2-0425-1B__code,882,0.5412488024159323,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9670109795964961
OLMo-2-0425-1B__code,883,0.5293804771941892,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.916716204334346
OLMo-2-0425-1B__code,884,0.5440208410408188,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9528643642184422
OLMo-2-0425-1B__code,885,0.5461153305203937,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9334712232119007
OLMo-2-0425-1B__code,886,0.5390610385300063,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9224024055489122
OLMo-2-0425-1B__code,887,0.539107142857143,0.21428571428571427,0.8333333333333333,1.0,0.8333333333333333,0.6666666666666666,0.97961809012544
OLMo-2-0425-1B__code,888,0.5350056689342403,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.8990350911132945
OLMo-2-0425-1B__code,889,0.5297797283946561,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9470899729406953
OLMo-2-0425-1B__code,890,0.540489462617965,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9121489494745115
OLMo-2-0425-1B__code,891,0.5440900414295826,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9507886275473124
OLMo-2-0425-1B__code,892,0.5353703207361744,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9125514074649275
OLMo-2-0425-1B__code,893,0.5476156982353491,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9338565624340053
OLMo-2-0425-1B__code,894,0.5439357056048828,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9473586233313713
OLMo-2-0425-1B__code,895,0.5364472108542302,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9514532286946172
OLMo-2-0425-1B__code,896,0.5393525709792195,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9565524789978124
OLMo-2-0425-1B__code,897,0.5438982679048929,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9759416124053771
OLMo-2-0425-1B__code,898,0.5411792229264929,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.920421884950069
OLMo-2-0425-1B__code,899,0.5385784900059085,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9433024999466192
OLMo-2-0425-1B__code,900,0.5435783008112416,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9539752649616886
OLMo-2-0425-1B__code,901,0.5311496787971083,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9742029905312669
OLMo-2-0425-1B__code,902,0.5445929369709257,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9161146651497112
OLMo-2-0425-1B__code,903,0.531111626126743,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9208902578011899
OLMo-2-0425-1B__code,904,0.5420737616730893,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9277743146386782
OLMo-2-0425-1B__code,905,0.542800292745403,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9204180972144739
OLMo-2-0425-1B__code,906,0.5399934310424912,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9184696785282379
OLMo-2-0425-1B__code,907,0.5367466967450855,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.9262959496623573
OLMo-2-0425-1B__code,908,0.5346989698886891,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.92872597692592
OLMo-2-0425-1B__code,909,0.5376088324862015,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9013179758987331
OLMo-2-0425-1B__code,910,0.5367593248029399,0.21428571428571427,1.0,0.6666666666666666,1.0,0.6666666666666666,0.8873342275291067
OLMo-2-0425-1B__code,911,0.541148370447692,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.952348035558868
OLMo-2-0425-1B__code,912,0.5302052523875296,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9486326595029448
OLMo-2-0425-1B__code,913,0.5450231501413363,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9703533307560264
OLMo-2-0425-1B__code,914,0.5384232018069313,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9184906706562328
OLMo-2-0425-1B__code,915,0.5334302529660917,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9352492211275542
OLMo-2-0425-1B__code,916,0.5368963188112126,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9468956593012823
OLMo-2-0425-1B__code,917,0.5427392793805006,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.921276858937335
OLMo-2-0425-1B__code,918,0.5410578248567075,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9520193923517681
OLMo-2-0425-1B__code,919,0.5342600975282455,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.8736375670915857
OLMo-2-0425-1B__code,920,0.5452849177878353,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.942172191507523
OLMo-2-0425-1B__code,921,0.5345264699082993,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9549835256721662
OLMo-2-0425-1B__code,922,0.5335102191957145,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9169165434626617
OLMo-2-0425-1B__code,923,0.5391178288658748,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.8789841324979268
OLMo-2-0425-1B__code,924,0.5340546498639991,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9312120211836522
OLMo-2-0425-1B__code,925,0.5375379535563161,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9618914826113203
OLMo-2-0425-1B__code,926,0.541145359762381,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9609394482453754
OLMo-2-0425-1B__code,927,0.5249655382363103,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9070841671785445
OLMo-2-0425-1B__code,928,0.5423377994611519,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9662070537153069
OLMo-2-0425-1B__code,929,0.5404546414456812,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9215419668107605
OLMo-2-0425-1B__code,930,0.5446833135722051,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9454404220066083
OLMo-2-0425-1B__code,931,0.5319669163099358,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.942557190556982
OLMo-2-0425-1B__code,932,0.5482872227275212,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9765284281504237
OLMo-2-0425-1B__code,933,0.5416189832626712,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9382584882174546
OLMo-2-0425-1B__code,934,0.5354944782526823,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9063475140102175
OLMo-2-0425-1B__code,935,0.5433815421856011,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.925089761373995
OLMo-2-0425-1B__code,936,0.5301459023425397,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9077804566131334
OLMo-2-0425-1B__code,937,0.543957736301957,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9358390844126198
OLMo-2-0425-1B__code,938,0.5402485540456459,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8640384046800854
OLMo-2-0425-1B__code,939,0.5431673670747305,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9226893583058708
OLMo-2-0425-1B__code,940,0.5459744842661488,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9146937698154554
OLMo-2-0425-1B__code,941,0.543915894297309,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.959909030732077
OLMo-2-0425-1B__code,942,0.5357002119148531,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8983570504808667
OLMo-2-0425-1B__code,943,0.5450193909662515,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9552202895305915
OLMo-2-0425-1B__code,944,0.5369159195184328,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9314001460688206
OLMo-2-0425-1B__code,945,0.5413237503847059,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9619085914893952
OLMo-2-0425-1B__code,946,0.5400104561699205,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9261115256684593
OLMo-2-0425-1B__code,947,0.5292833039589513,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.911333858994048
OLMo-2-0425-1B__code,948,0.5367044597510215,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9423762751072007
OLMo-2-0425-1B__code,949,0.5272103136438173,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9391877094267491
OLMo-2-0425-1B__code,950,0.5428422812260555,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9431078078220823
OLMo-2-0425-1B__code,951,0.5460559394481044,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9319419161319291
OLMo-2-0425-1B__code,952,0.5309370586018266,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9089817525751187
OLMo-2-0425-1B__code,953,0.5502648424035704,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9483828490834105
OLMo-2-0425-1B__code,954,0.5431441123551684,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9402288190612851
OLMo-2-0425-1B__code,955,0.5408551844195408,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9301548849831709
OLMo-2-0425-1B__code,956,0.5374499125437886,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9658874720694326
OLMo-2-0425-1B__code,957,0.5364670254514177,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9589109284257534
OLMo-2-0425-1B__code,958,0.5369980259598814,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.931544739976135
OLMo-2-0425-1B__code,959,0.5457195506005755,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9596650794773361
OLMo-2-0425-1B__code,960,0.5377428730332441,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9189196027573967
OLMo-2-0425-1B__code,961,0.5227473445108437,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.8936247408618156
OLMo-2-0425-1B__code,962,0.5399677433785063,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9312384609527422
OLMo-2-0425-1B__code,963,0.5397547525236548,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9434778755535665
OLMo-2-0425-1B__code,964,0.5465472471294681,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9749653884273373
OLMo-2-0425-1B__code,965,0.5354608147470288,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9065438361980651
OLMo-2-0425-1B__code,966,0.5452770312240542,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9548217743824345
OLMo-2-0425-1B__code,967,0.5376755637356652,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9292916103898161
OLMo-2-0425-1B__code,968,0.5321949530415175,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9139758879673242
OLMo-2-0425-1B__code,969,0.543244792277042,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9530993163055551
OLMo-2-0425-1B__code,970,0.5407425353015752,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9402401290348779
OLMo-2-0425-1B__code,971,0.5426817063406822,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9067179796426713
OLMo-2-0425-1B__code,972,0.5285639695242732,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9133852439799959
OLMo-2-0425-1B__code,973,0.5474882236385934,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9357995531797149
OLMo-2-0425-1B__code,974,0.5423767498478392,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.950398851901456
OLMo-2-0425-1B__code,975,0.5411787031012795,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9343723714175158
OLMo-2-0425-1B__code,976,0.5454922492429566,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9177035083074666
OLMo-2-0425-1B__code,977,0.53547007207016,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.8883911049818607
OLMo-2-0425-1B__code,978,0.5331693296902202,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.940189544257555
OLMo-2-0425-1B__code,979,0.5377025960986805,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9080003070026276
OLMo-2-0425-1B__code,980,0.536805393188372,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9539915688820864
OLMo-2-0425-1B__code,981,0.5412634750870045,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9235456357294487
OLMo-2-0425-1B__code,982,0.5372680604804996,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.947029692360944
OLMo-2-0425-1B__code,983,0.5458548808608762,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9669395818804587
OLMo-2-0425-1B__code,984,0.5485514264932907,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9808655969659285
OLMo-2-0425-1B__code,985,0.5361524080833259,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9597409697779328
OLMo-2-0425-1B__code,986,0.545371870301812,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9674825843303718
OLMo-2-0425-1B__code,987,0.5392367888382852,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9683935563356286
OLMo-2-0425-1B__code,988,0.5320039896893539,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9251019902096017
OLMo-2-0425-1B__code,989,0.5441247302181419,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9603062388689503
OLMo-2-0425-1B__code,990,0.5397223198042405,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9491279424348652
OLMo-2-0425-1B__code,991,0.5357078157812563,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9547563411502844
OLMo-2-0425-1B__code,992,0.5487041424144394,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9763351993541869
OLMo-2-0425-1B__code,993,0.54649766361259,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9425050467918654
OLMo-2-0425-1B__code,994,0.5415042868277473,0.21428571428571427,1.0,0.8333333333333333,1.0,0.6666666666666666,0.9432184854252336
OLMo-2-0425-1B__code,995,0.5354461444482328,0.21428571428571427,1.0,0.8333333333333333,1.0,0.8333333333333333,0.9315162816006607
OLMo-2-0425-1B__code,996,0.5414242338396276,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.8333333333333333,0.9150504635128273
OLMo-2-0425-1B__code,997,0.5438399409337547,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.6666666666666666,0.9027075843898269
OLMo-2-0425-1B__code,998,0.540463282524116,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.8333333333333333,0.9648714668156142
OLMo-2-0425-1B__code,999,0.5376176780110572,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.6666666666666666,0.6666666666666666,0.9199482122822095
OLMo-2-0425-1B__math,0,0.5452019427402862,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9359529745446173
OLMo-2-0425-1B__math,1,0.5454876413761712,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9255834922107145
OLMo-2-0425-1B__math,2,0.5315389345317811,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.969755012905062
OLMo-2-0425-1B__math,3,0.5215682322112476,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9347572882879728
OLMo-2-0425-1B__math,4,0.4858160435017443,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9427558729701134
OLMo-2-0425-1B__math,5,0.5141330725838723,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9358243977510519
OLMo-2-0425-1B__math,6,0.49959923281710716,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9286946948844073
OLMo-2-0425-1B__math,7,0.5073060904009898,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9191244309341983
OLMo-2-0425-1B__math,8,0.5284295540334746,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9545393063320804
OLMo-2-0425-1B__math,9,0.4396973792560238,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9308713769186936
OLMo-2-0425-1B__math,10,0.47968870926132945,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9137904898011774
OLMo-2-0425-1B__math,11,0.5215353498360273,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9095217816450935
OLMo-2-0425-1B__math,12,0.5011675824175823,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9333980422275587
OLMo-2-0425-1B__math,13,0.5246913580246912,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.9789173214486363
OLMo-2-0425-1B__math,14,0.5429944543702955,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.965174428089602
OLMo-2-0425-1B__math,15,0.5223104441148242,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.92294470610722
OLMo-2-0425-1B__math,16,0.5006833432568844,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9257032503265819
OLMo-2-0425-1B__math,17,0.5341016496633437,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9512546108300753
OLMo-2-0425-1B__math,18,0.542534462672104,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9638767656901753
OLMo-2-0425-1B__math,19,0.5443194133983608,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8634653172123979
OLMo-2-0425-1B__math,20,0.4492041054637085,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9096663770973711
OLMo-2-0425-1B__math,21,0.5035139279325327,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9052744130943654
OLMo-2-0425-1B__math,22,0.49537622927047914,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8803777011690653
OLMo-2-0425-1B__math,23,0.49227688810999604,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9407650979777427
OLMo-2-0425-1B__math,24,0.5134415972527202,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9323514436462628
OLMo-2-0425-1B__math,25,0.4866850074275468,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9445502957975968
OLMo-2-0425-1B__math,26,0.4938515865869396,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8780100155639612
OLMo-2-0425-1B__math,27,0.5155935983121123,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9069728723386629
OLMo-2-0425-1B__math,28,0.5335167575543986,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9375218552439201
OLMo-2-0425-1B__math,29,0.48352358302331266,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9362679447050313
OLMo-2-0425-1B__math,30,0.5467012753433618,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.944255944085335
OLMo-2-0425-1B__math,31,0.541843089884004,0.21428571428571427,0.8333333333333333,1.0,0.3333333333333333,0.3333333333333333,0.9459634409146318
OLMo-2-0425-1B__math,32,0.5316852155932617,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.92658525636734
OLMo-2-0425-1B__math,33,0.46898814718558124,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9513184132711189
OLMo-2-0425-1B__math,34,0.4368283847092469,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9412633408447928
OLMo-2-0425-1B__math,35,0.5251891428258997,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9487717918025291
OLMo-2-0425-1B__math,36,0.49915843117544967,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9440799018814696
OLMo-2-0425-1B__math,37,0.510575071209084,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9206626936277287
OLMo-2-0425-1B__math,38,0.5281763354273827,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9162883152819488
OLMo-2-0425-1B__math,39,0.4751782954397332,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9198724791137317
OLMo-2-0425-1B__math,40,0.5324422096537769,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9128594369412424
OLMo-2-0425-1B__math,41,0.5350478418713243,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.936168776390604
OLMo-2-0425-1B__math,42,0.526058300086237,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9204870833097161
OLMo-2-0425-1B__math,43,0.4919608689899976,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.942312631193415
OLMo-2-0425-1B__math,44,0.5307581444664697,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9361964483946771
OLMo-2-0425-1B__math,45,0.5055858232771075,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9258433229325074
OLMo-2-0425-1B__math,46,0.5273125147351952,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9299718915256976
OLMo-2-0425-1B__math,47,0.541231343283582,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9080345125007854
OLMo-2-0425-1B__math,48,0.5056098401519449,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9501037790035634
OLMo-2-0425-1B__math,49,0.5257956661587947,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9469303161004564
OLMo-2-0425-1B__math,50,0.47473520551938575,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8860475221625067
OLMo-2-0425-1B__math,51,0.5146595366820026,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9227686845661087
OLMo-2-0425-1B__math,52,0.5383936823343016,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9577815055762118
OLMo-2-0425-1B__math,53,0.4822098633074242,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9135441058776222
OLMo-2-0425-1B__math,54,0.5424908455672388,0.21428571428571427,0.8333333333333333,1.0,0.3333333333333333,0.3333333333333333,0.9626157522251843
OLMo-2-0425-1B__math,55,0.5250128003018177,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9460796009081297
OLMo-2-0425-1B__math,56,0.5291600329611569,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9248030927897083
OLMo-2-0425-1B__math,57,0.5435905493336015,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9662947202995519
OLMo-2-0425-1B__math,58,0.48954757026218065,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8974260942942613
OLMo-2-0425-1B__math,59,0.49213023063558803,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9372885193739195
OLMo-2-0425-1B__math,60,0.540602189781022,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9588765867864792
OLMo-2-0425-1B__math,61,0.5233074361820199,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.960622459807204
OLMo-2-0425-1B__math,62,0.5370182555780932,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9505573061111693
OLMo-2-0425-1B__math,63,0.5088919288645691,0.21428571428571427,0.6666666666666666,0.5,0.5,0.6666666666666666,0.8964441368138862
OLMo-2-0425-1B__math,64,0.5029324739300108,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9204991299064192
OLMo-2-0425-1B__math,65,0.514361656833526,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9622821859116555
OLMo-2-0425-1B__math,66,0.5211212893201076,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9471356657270653
OLMo-2-0425-1B__math,67,0.5042443544907226,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9140490411815463
OLMo-2-0425-1B__math,68,0.438760366652117,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9152002512276903
OLMo-2-0425-1B__math,69,0.5365683412359419,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9225232977585002
OLMo-2-0425-1B__math,70,0.5362032404749909,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9323253810703255
OLMo-2-0425-1B__math,71,0.4678717385434821,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9222678929685569
OLMo-2-0425-1B__math,72,0.4975318406196307,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9332640445004107
OLMo-2-0425-1B__math,73,0.4887048507642263,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9305836726064306
OLMo-2-0425-1B__math,74,0.48554242739126896,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9250769828103088
OLMo-2-0425-1B__math,75,0.4678696614251865,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9144670801708245
OLMo-2-0425-1B__math,76,0.5473176669333434,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9295038744889255
OLMo-2-0425-1B__math,77,0.523826323507534,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.927864609779233
OLMo-2-0425-1B__math,78,0.5470036848111532,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9304778772017118
OLMo-2-0425-1B__math,79,0.5079575187818318,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8962382101599972
OLMo-2-0425-1B__math,80,0.5411359512358402,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9006267995763367
OLMo-2-0425-1B__math,81,0.5371371034029262,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.8333333333333333,0.8588195566104673
OLMo-2-0425-1B__math,82,0.5113720217043709,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9216846786823681
OLMo-2-0425-1B__math,83,0.5211147342561069,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9435936684346459
OLMo-2-0425-1B__math,84,0.49576265447773826,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9042497342899442
OLMo-2-0425-1B__math,85,0.496070119119129,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9076105230301188
OLMo-2-0425-1B__math,86,0.5281518856946643,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9381171926467894
OLMo-2-0425-1B__math,87,0.5251123213820725,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9212740429263946
OLMo-2-0425-1B__math,88,0.49682231045890446,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8726961839360785
OLMo-2-0425-1B__math,89,0.5220047768510296,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.16666666666666666,0.956669228273331
OLMo-2-0425-1B__math,90,0.49551474436692966,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.921078124380822
OLMo-2-0425-1B__math,91,0.5012606445149441,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9479294661467785
OLMo-2-0425-1B__math,92,0.5490857319290541,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9519168473093317
OLMo-2-0425-1B__math,93,0.48079750682490396,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9441450093990442
OLMo-2-0425-1B__math,94,0.5275699627831827,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9483213840665027
OLMo-2-0425-1B__math,95,0.5132413100950975,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8968260592582354
OLMo-2-0425-1B__math,96,0.538354409455327,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9560046584451929
OLMo-2-0425-1B__math,97,0.5178319577134868,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9064603948397302
OLMo-2-0425-1B__math,98,0.488958832097236,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9507764525543214
OLMo-2-0425-1B__math,99,0.5212092071923558,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8914850363652438
OLMo-2-0425-1B__math,100,0.5429541253570829,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9588364944142982
OLMo-2-0425-1B__math,101,0.5438490045417468,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9296237431125023
OLMo-2-0425-1B__math,102,0.547502779646127,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9270026131707924
OLMo-2-0425-1B__math,103,0.5179977488837595,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.919947710947293
OLMo-2-0425-1B__math,104,0.5449148745519713,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9709551801227669
OLMo-2-0425-1B__math,105,0.48630447085455575,0.21428571428571427,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.5,0.8734346420375615
OLMo-2-0425-1B__math,106,0.499549375074366,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9436087071805445
OLMo-2-0425-1B__math,107,0.48162130251056434,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9232986870137279
OLMo-2-0425-1B__math,108,0.5441382346392838,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.937990100606038
OLMo-2-0425-1B__math,109,0.4913480281901335,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8765163545401191
OLMo-2-0425-1B__math,110,0.508449328196418,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9803499477402647
OLMo-2-0425-1B__math,111,0.5311958475291786,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9255016703266343
OLMo-2-0425-1B__math,112,0.5027993503820988,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8849887996933306
OLMo-2-0425-1B__math,113,0.5105429250652915,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9123429002151879
OLMo-2-0425-1B__math,114,0.5064833329897547,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9346571792340673
OLMo-2-0425-1B__math,115,0.49902935135493287,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9376131107446751
OLMo-2-0425-1B__math,116,0.47165259486728534,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8659465880316137
OLMo-2-0425-1B__math,117,0.5392764857881136,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9220802839256191
OLMo-2-0425-1B__math,118,0.4586303865652725,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8640762881801057
OLMo-2-0425-1B__math,119,0.49906961679643347,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9254747896513539
OLMo-2-0425-1B__math,120,0.5347728812234583,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9220288210154214
OLMo-2-0425-1B__math,121,0.48363129676772365,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9292916081357454
OLMo-2-0425-1B__math,122,0.5169590108223978,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9527228098290467
OLMo-2-0425-1B__math,123,0.5243472328947575,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9466112072123534
OLMo-2-0425-1B__math,124,0.5103386692907231,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8867311958940708
OLMo-2-0425-1B__math,125,0.49320956664841875,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9059689066267228
OLMo-2-0425-1B__math,126,0.5190364603854656,0.21428571428571427,0.5,1.0,0.3333333333333333,0.3333333333333333,0.9020383656522865
OLMo-2-0425-1B__math,127,0.5381506535198348,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9393296981418477
OLMo-2-0425-1B__math,128,0.5203085517798341,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9427007937240682
OLMo-2-0425-1B__math,129,0.4748909142547314,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.8333333333333333,0.8868698482784887
OLMo-2-0425-1B__math,130,0.5400496812898388,0.21428571428571427,0.8333333333333333,1.0,0.3333333333333333,0.3333333333333333,0.9458865682535926
OLMo-2-0425-1B__math,131,0.5055033424039392,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9172312512373771
OLMo-2-0425-1B__math,132,0.49152900155959756,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9261670748351084
OLMo-2-0425-1B__math,133,0.47388315157125355,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9330822592250227
OLMo-2-0425-1B__math,134,0.4718512071600387,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9094009518600122
OLMo-2-0425-1B__math,135,0.4926755252651531,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.92902350529734
OLMo-2-0425-1B__math,136,0.4987107148713727,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9333902211735737
OLMo-2-0425-1B__math,137,0.544405890822067,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8818586472574449
OLMo-2-0425-1B__math,138,0.5229379038960599,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.16666666666666666,0.9454312740764939
OLMo-2-0425-1B__math,139,0.478788826349802,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9316520991963109
OLMo-2-0425-1B__math,140,0.541569200779727,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9461657773138749
OLMo-2-0425-1B__math,141,0.520190044040276,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9712940352704057
OLMo-2-0425-1B__math,142,0.5388318015092863,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9447907784196026
OLMo-2-0425-1B__math,143,0.4960822787967476,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9379973612777602
OLMo-2-0425-1B__math,144,0.5450777802887761,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9637936553964712
OLMo-2-0425-1B__math,145,0.46986724803226165,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8961137488962896
OLMo-2-0425-1B__math,146,0.5470507341213039,0.21428571428571427,1.0,0.5,0.3333333333333333,0.3333333333333333,0.97071831218606
OLMo-2-0425-1B__math,147,0.5488485676361807,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9570220277667668
OLMo-2-0425-1B__math,148,0.5367597222085794,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9367570834391289
OLMo-2-0425-1B__math,149,0.46014852553862096,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9416658661842974
OLMo-2-0425-1B__math,150,0.546724578820698,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9580004739314315
OLMo-2-0425-1B__math,151,0.5090193052441545,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9263459727372406
OLMo-2-0425-1B__math,152,0.5414167266188554,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9372810535013665
OLMo-2-0425-1B__math,153,0.4878215760887241,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9218658043197065
OLMo-2-0425-1B__math,154,0.46458055868592696,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9397841057538944
OLMo-2-0425-1B__math,155,0.4418493394253039,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9411026882534064
OLMo-2-0425-1B__math,156,0.5306933472738538,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9195841387965891
OLMo-2-0425-1B__math,157,0.46521964735023147,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.954538415338371
OLMo-2-0425-1B__math,158,0.4985122370858719,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9042430128790514
OLMo-2-0425-1B__math,159,0.5016740150026291,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9213462534269067
OLMo-2-0425-1B__math,160,0.49443202155765414,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.16666666666666666,0.975221431040801
OLMo-2-0425-1B__math,161,0.5475417376022846,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9472892417492061
OLMo-2-0425-1B__math,162,0.4904685331243488,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9634233976817431
OLMo-2-0425-1B__math,163,0.538336074414367,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.969321485351624
OLMo-2-0425-1B__math,164,0.47200597019108803,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9216616379316865
OLMo-2-0425-1B__math,165,0.5127356335642976,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9495100328103945
OLMo-2-0425-1B__math,166,0.511631154293806,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9342067990795317
OLMo-2-0425-1B__math,167,0.5330113593946794,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.8937919578854202
OLMo-2-0425-1B__math,168,0.5083161988073239,0.21428571428571427,1.0,0.3333333333333333,0.3333333333333333,0.5,0.9367220814728365
OLMo-2-0425-1B__math,169,0.5089453840807127,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9356030783795174
OLMo-2-0425-1B__math,170,0.47383976267275824,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9295880439416933
OLMo-2-0425-1B__math,171,0.4943883762655389,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9350115940682691
OLMo-2-0425-1B__math,172,0.525648293591273,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9099230595773377
OLMo-2-0425-1B__math,173,0.542157283732984,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9676794937917691
OLMo-2-0425-1B__math,174,0.4977655764394908,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9156804450931384
OLMo-2-0425-1B__math,175,0.5362056730598648,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9351323247089552
OLMo-2-0425-1B__math,176,0.5471261104332767,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9817026596844811
OLMo-2-0425-1B__math,177,0.49955237242614126,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.8968945505275577
OLMo-2-0425-1B__math,178,0.450446311367813,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8607380595689873
OLMo-2-0425-1B__math,179,0.5253739107159542,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.899619329266319
OLMo-2-0425-1B__math,180,0.5287316133467446,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.6666666666666666,0.9328700681029357
OLMo-2-0425-1B__math,181,0.4986241847643381,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.891722209291117
OLMo-2-0425-1B__math,182,0.5208396641745127,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.917975472865668
OLMo-2-0425-1B__math,183,0.5378613043001814,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.976432558291669
OLMo-2-0425-1B__math,184,0.5487952751253022,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9565098283694015
OLMo-2-0425-1B__math,185,0.5006962055519197,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.938427827963192
OLMo-2-0425-1B__math,186,0.4940312213039486,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9018608076026079
OLMo-2-0425-1B__math,187,0.531552940773473,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9500344044407188
OLMo-2-0425-1B__math,188,0.5134195574162679,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9562003851860966
OLMo-2-0425-1B__math,189,0.5360188154695156,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9455304180212769
OLMo-2-0425-1B__math,190,0.4807185557457432,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9125152299396567
OLMo-2-0425-1B__math,191,0.5212706432277503,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9563563684183813
OLMo-2-0425-1B__math,192,0.5480771205586363,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9564051294993487
OLMo-2-0425-1B__math,193,0.5249833393917364,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9473639809894344
OLMo-2-0425-1B__math,194,0.5424981326040994,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.970693601819147
OLMo-2-0425-1B__math,195,0.4967035353424443,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.16666666666666666,0.9556574124348722
OLMo-2-0425-1B__math,196,0.5248751110871732,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8066893812220555
OLMo-2-0425-1B__math,197,0.49372878854950564,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9339543231203095
OLMo-2-0425-1B__math,198,0.4512027596757994,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8882136840143958
OLMo-2-0425-1B__math,199,0.5301130006712911,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9287364031816845
OLMo-2-0425-1B__math,200,0.5350700616961204,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.901543000380447
OLMo-2-0425-1B__math,201,0.5380809161629891,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9657376201336109
OLMo-2-0425-1B__math,202,0.5256187328776232,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.942637662824899
OLMo-2-0425-1B__math,203,0.4908080270983497,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9380273956027254
OLMo-2-0425-1B__math,204,0.5462371508705521,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9640131909633951
OLMo-2-0425-1B__math,205,0.5027659493171098,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9032392665232573
OLMo-2-0425-1B__math,206,0.4900103618989139,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8797557953495354
OLMo-2-0425-1B__math,207,0.5373765270545545,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9469045854301941
OLMo-2-0425-1B__math,208,0.5210085496941783,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9172907957634711
OLMo-2-0425-1B__math,209,0.5296906650187112,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9646148625966325
OLMo-2-0425-1B__math,210,0.5141681901279709,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9685089860009338
OLMo-2-0425-1B__math,211,0.5241205941190008,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9419481920823374
OLMo-2-0425-1B__math,212,0.5091257172816332,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9281633656723399
OLMo-2-0425-1B__math,213,0.5372876502759064,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9268957548314317
OLMo-2-0425-1B__math,214,0.5051511481115016,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9089232873736895
OLMo-2-0425-1B__math,215,0.5049569490747423,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9215960281311292
OLMo-2-0425-1B__math,216,0.5062696263345907,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8025325697960148
OLMo-2-0425-1B__math,217,0.4921018541008826,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9271928057058041
OLMo-2-0425-1B__math,218,0.5498966538182224,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9588684707363463
OLMo-2-0425-1B__math,219,0.5344179567698342,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.8454757702473843
OLMo-2-0425-1B__math,220,0.5163704675572519,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.9117259090108063
OLMo-2-0425-1B__math,221,0.5018285513244266,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9552321235426776
OLMo-2-0425-1B__math,222,0.4698843485944707,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9401150699113883
OLMo-2-0425-1B__math,223,0.5430456657640491,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8966815205210257
OLMo-2-0425-1B__math,224,0.4965780279117781,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9218274511743557
OLMo-2-0425-1B__math,225,0.4951206318294926,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.8522530721479064
OLMo-2-0425-1B__math,226,0.5240322895032228,0.21428571428571427,1.0,0.5,0.3333333333333333,0.3333333333333333,0.9284979481156962
OLMo-2-0425-1B__math,227,0.5400324108701071,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.16666666666666666,0.9640162287950291
OLMo-2-0425-1B__math,228,0.5467643293015148,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9425400157390802
OLMo-2-0425-1B__math,229,0.48888327926352326,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.9425968447847725
OLMo-2-0425-1B__math,230,0.5376679841897232,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9479885725016048
OLMo-2-0425-1B__math,231,0.5383032162961872,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.933475769671005
OLMo-2-0425-1B__math,232,0.5269886902428847,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.886090846980741
OLMo-2-0425-1B__math,233,0.5390569675925353,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9682913120498723
OLMo-2-0425-1B__math,234,0.5395722119690686,0.21428571428571427,0.6666666666666666,0.5,0.5,0.3333333333333333,0.9400985298189984
OLMo-2-0425-1B__math,235,0.4695107379299209,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9302024213828906
OLMo-2-0425-1B__math,236,0.519297986702293,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9481374807900997
OLMo-2-0425-1B__math,237,0.522575733297245,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9322061427646418
OLMo-2-0425-1B__math,238,0.49989983800962046,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9459071236042581
OLMo-2-0425-1B__math,239,0.5323062558356677,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9517800190829445
OLMo-2-0425-1B__math,240,0.5016009852216747,0.21428571428571427,1.0,0.5,0.3333333333333333,0.5,0.9094570787049211
OLMo-2-0425-1B__math,241,0.521311853999687,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9371015538300778
OLMo-2-0425-1B__math,242,0.5127594968286534,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9240084774569413
OLMo-2-0425-1B__math,243,0.541427515573857,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9633321861050841
OLMo-2-0425-1B__math,244,0.5496984337134849,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9826818268101657
OLMo-2-0425-1B__math,245,0.5466064175898951,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9427010522254442
OLMo-2-0425-1B__math,246,0.5070169495005493,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9377796563910435
OLMo-2-0425-1B__math,247,0.5394371228961576,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9623368872926082
OLMo-2-0425-1B__math,248,0.5425410037588363,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9624132736396027
OLMo-2-0425-1B__math,249,0.534870013383069,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9212946796872387
OLMo-2-0425-1B__math,250,0.5271254253916668,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9604492846385864
OLMo-2-0425-1B__math,251,0.535885810449267,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9758153746838933
OLMo-2-0425-1B__math,252,0.46766932678534884,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9213178293794231
OLMo-2-0425-1B__math,253,0.513731172288304,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.5,0.9029194476090183
OLMo-2-0425-1B__math,254,0.5435898944395885,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9647323909694595
OLMo-2-0425-1B__math,255,0.5001219487579729,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9058926276383145
OLMo-2-0425-1B__math,256,0.5331151249095093,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9221725164573555
OLMo-2-0425-1B__math,257,0.5131826527423302,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9259226763607179
OLMo-2-0425-1B__math,258,0.5298806710725282,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9108533814879433
OLMo-2-0425-1B__math,259,0.5178317379333183,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.891648877937108
OLMo-2-0425-1B__math,260,0.5014802731688316,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.8860922587505649
OLMo-2-0425-1B__math,261,0.541231343283582,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9080345125007854
OLMo-2-0425-1B__math,262,0.4819778891858922,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9649843394718696
OLMo-2-0425-1B__math,263,0.5411114072494669,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9624429057006854
OLMo-2-0425-1B__math,264,0.4979653868681378,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.3333333333333333,0.907304604620292
OLMo-2-0425-1B__math,265,0.5373119200293209,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8868067213393417
OLMo-2-0425-1B__math,266,0.48076351752822344,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9622414823245246
OLMo-2-0425-1B__math,267,0.5118992782418296,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.5,0.9131521507566254
OLMo-2-0425-1B__math,268,0.5054806138899441,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9204409784814883
OLMo-2-0425-1B__math,269,0.5169059749884206,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9611937125215397
OLMo-2-0425-1B__math,270,0.5069148082785175,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8830163177695709
OLMo-2-0425-1B__math,271,0.46859500784184366,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9374439984481002
OLMo-2-0425-1B__math,272,0.5396000490062483,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9110717206897402
OLMo-2-0425-1B__math,273,0.5488290383165749,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9565262448658399
OLMo-2-0425-1B__math,274,0.517768755932603,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9329896432057248
OLMo-2-0425-1B__math,275,0.5254697252493629,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9457052905606038
OLMo-2-0425-1B__math,276,0.5399237662530963,0.21428571428571427,1.0,0.5,0.3333333333333333,0.16666666666666666,0.9587025022862292
OLMo-2-0425-1B__math,277,0.48552933898904205,0.21428571428571427,1.0,0.5,0.3333333333333333,0.5,0.9553169322932449
OLMo-2-0425-1B__math,278,0.5387892293407613,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9312116030731232
OLMo-2-0425-1B__math,279,0.5217929239132216,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9250495037902625
OLMo-2-0425-1B__math,280,0.526399205145283,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.96905243164878
OLMo-2-0425-1B__math,281,0.5247277691305064,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9527948954069421
OLMo-2-0425-1B__math,282,0.5304393710743127,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9496134562128373
OLMo-2-0425-1B__math,283,0.5399597238204833,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9424940106966078
OLMo-2-0425-1B__math,284,0.5147123979041455,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.935221954754559
OLMo-2-0425-1B__math,285,0.5398854906327515,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9460534313647104
OLMo-2-0425-1B__math,286,0.5232954545454546,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9150834666119205
OLMo-2-0425-1B__math,287,0.48787151853101124,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9156829933643662
OLMo-2-0425-1B__math,288,0.5075614366729679,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9292764698880437
OLMo-2-0425-1B__math,289,0.5054597281038886,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.8674621706826388
OLMo-2-0425-1B__math,290,0.4908080270983497,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9380273956027254
OLMo-2-0425-1B__math,291,0.5411257857370672,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9633299493889214
OLMo-2-0425-1B__math,292,0.5084777919150558,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.90230633599679
OLMo-2-0425-1B__math,293,0.5282201086956521,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9588866636365432
OLMo-2-0425-1B__math,294,0.5458693759860727,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9693095275370364
OLMo-2-0425-1B__math,295,0.5265175499130863,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9140082057019152
OLMo-2-0425-1B__math,296,0.481632229839401,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9666323184118407
OLMo-2-0425-1B__math,297,0.48684210526315785,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9290518804934492
OLMo-2-0425-1B__math,298,0.5039810633926081,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9188044291945151
OLMo-2-0425-1B__math,299,0.551882392223278,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9344562070989548
OLMo-2-0425-1B__math,300,0.5046676154166009,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9224825233223762
OLMo-2-0425-1B__math,301,0.5276270567222343,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9149487874364692
OLMo-2-0425-1B__math,302,0.5010171776181132,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9042627026284947
OLMo-2-0425-1B__math,303,0.5299174509700825,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9553807502533798
OLMo-2-0425-1B__math,304,0.4507891369259208,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8565292430444227
OLMo-2-0425-1B__math,305,0.5369708625431685,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9606445972919938
OLMo-2-0425-1B__math,306,0.5183394174404339,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.6666666666666666,0.8384109119903069
OLMo-2-0425-1B__math,307,0.5089453840807127,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9356030783795174
OLMo-2-0425-1B__math,308,0.5178048298589062,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.922391837461906
OLMo-2-0425-1B__math,309,0.5214991432301583,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.924989902564995
OLMo-2-0425-1B__math,310,0.5217247938704632,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9330849952854936
OLMo-2-0425-1B__math,311,0.5213594276094276,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.929339816932103
OLMo-2-0425-1B__math,312,0.5045713456445236,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9125881428073459
OLMo-2-0425-1B__math,313,0.524165536557466,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9582989796592079
OLMo-2-0425-1B__math,314,0.5148572034938304,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9070573094961291
OLMo-2-0425-1B__math,315,0.5350208113107824,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9562718028198814
OLMo-2-0425-1B__math,316,0.4976811497770977,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.938296715238239
OLMo-2-0425-1B__math,317,0.5152914515781621,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.948632962767519
OLMo-2-0425-1B__math,318,0.49493175586160154,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8983226076460921
OLMo-2-0425-1B__math,319,0.45321824507607034,0.21428571428571427,0.5,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8555973184924219
OLMo-2-0425-1B__math,320,0.49935507508230936,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9333162107992939
OLMo-2-0425-1B__math,321,0.5280804507017587,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9681075578401287
OLMo-2-0425-1B__math,322,0.47133024427896497,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.8982316987075157
OLMo-2-0425-1B__math,323,0.5472446450299244,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.9026360523117404
OLMo-2-0425-1B__math,324,0.4864242182183959,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.8634290788861768
OLMo-2-0425-1B__math,325,0.5486907541724355,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9459466809833076
OLMo-2-0425-1B__math,326,0.532897018030513,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8860888336203777
OLMo-2-0425-1B__math,327,0.5002036454107166,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.8161971471454994
OLMo-2-0425-1B__math,328,0.5014678578394248,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9323082375951897
OLMo-2-0425-1B__math,329,0.5324495315367526,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.883771308224275
OLMo-2-0425-1B__math,330,0.5372267728650948,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9094826700880595
OLMo-2-0425-1B__math,331,0.5053548506923664,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.90023910894866
OLMo-2-0425-1B__math,332,0.5401388612712932,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9459722139882968
OLMo-2-0425-1B__math,333,0.5450542631732243,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9436824927857455
OLMo-2-0425-1B__math,334,0.5087096798064186,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9478258452857435
OLMo-2-0425-1B__math,335,0.5364755765132305,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9670685993851932
OLMo-2-0425-1B__math,336,0.48469979794694074,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9053270413374127
OLMo-2-0425-1B__math,337,0.4841734206155411,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.938363870676477
OLMo-2-0425-1B__math,338,0.47637002341920365,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9461447811649919
OLMo-2-0425-1B__math,339,0.5411743442510564,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9470373249317382
OLMo-2-0425-1B__math,340,0.5273931703676059,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9483709039045551
OLMo-2-0425-1B__math,341,0.5243680079638107,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9072922496314284
OLMo-2-0425-1B__math,342,0.5308190684328041,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9629660689576178
OLMo-2-0425-1B__math,343,0.5087794108134424,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9427577536036201
OLMo-2-0425-1B__math,344,0.5071604873091087,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.943830178777803
OLMo-2-0425-1B__math,345,0.49232021247216295,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9172174727648928
OLMo-2-0425-1B__math,346,0.5294060588035714,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9410935770246811
OLMo-2-0425-1B__math,347,0.5190444766080837,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9132087488823949
OLMo-2-0425-1B__math,348,0.5317396858288341,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8675127486936896
OLMo-2-0425-1B__math,349,0.5286735377644469,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.16666666666666666,0.9341539235898636
OLMo-2-0425-1B__math,350,0.5295263331808245,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.95221365875844
OLMo-2-0425-1B__math,351,0.5407489856560411,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9339299063637596
OLMo-2-0425-1B__math,352,0.5043050322877423,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9376760451604704
OLMo-2-0425-1B__math,353,0.48795668637996004,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8953657598873973
OLMo-2-0425-1B__math,354,0.5138864409766943,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9519315387456916
OLMo-2-0425-1B__math,355,0.5406254497019836,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9410285707354933
OLMo-2-0425-1B__math,356,0.5145652944605013,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.902988329623048
OLMo-2-0425-1B__math,357,0.5444954568654878,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9643721496151952
OLMo-2-0425-1B__math,358,0.5131950400228703,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9293702300529724
OLMo-2-0425-1B__math,359,0.5225662447257384,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9610858019674051
OLMo-2-0425-1B__math,360,0.5506401052883465,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9322327212265513
OLMo-2-0425-1B__math,361,0.5053858903845321,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9471904121404454
OLMo-2-0425-1B__math,362,0.5367769408753016,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9599679232428535
OLMo-2-0425-1B__math,363,0.43958025880772617,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9215076678618445
OLMo-2-0425-1B__math,364,0.5358999139049618,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9139133286987203
OLMo-2-0425-1B__math,365,0.527954457423603,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9785772928757438
OLMo-2-0425-1B__math,366,0.5216981348446892,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9565699656545145
OLMo-2-0425-1B__math,367,0.49586637999681477,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9189202578811368
OLMo-2-0425-1B__math,368,0.5186099607093555,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.5,0.946811722624389
OLMo-2-0425-1B__math,369,0.5373294168043572,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9511340857998819
OLMo-2-0425-1B__math,370,0.5444199059081165,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.947803987935003
OLMo-2-0425-1B__math,371,0.513828675766985,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9253486129681222
OLMo-2-0425-1B__math,372,0.525639452443281,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9656762568019412
OLMo-2-0425-1B__math,373,0.4979892305941511,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9572106091484583
OLMo-2-0425-1B__math,374,0.5392930068981951,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9229843363234109
OLMo-2-0425-1B__math,375,0.5450737292360139,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9708356457832186
OLMo-2-0425-1B__math,376,0.510870435233625,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9419603979279965
OLMo-2-0425-1B__math,377,0.4979653868681378,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.3333333333333333,0.907304604620292
OLMo-2-0425-1B__math,378,0.48172905525846704,0.21428571428571427,0.6666666666666666,0.5,0.5,0.5,0.8675624471424132
OLMo-2-0425-1B__math,379,0.4549809499170968,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9217230848116913
OLMo-2-0425-1B__math,380,0.4970224437987265,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8875154495509936
OLMo-2-0425-1B__math,381,0.47624787389872514,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8682708681711664
OLMo-2-0425-1B__math,382,0.5211536962764458,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9216000681759224
OLMo-2-0425-1B__math,383,0.4658668292202355,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9299813524071053
OLMo-2-0425-1B__math,384,0.5248998536549003,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9290165008486587
OLMo-2-0425-1B__math,385,0.4954681392104976,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.8878923818934938
OLMo-2-0425-1B__math,386,0.5078374497785104,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.955255748166556
OLMo-2-0425-1B__math,387,0.4892982204656687,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9608617574955376
OLMo-2-0425-1B__math,388,0.533057257832896,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9159615991930485
OLMo-2-0425-1B__math,389,0.4997405526465207,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8662475535314984
OLMo-2-0425-1B__math,390,0.5455936007911798,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9627226794446045
OLMo-2-0425-1B__math,391,0.5098717686932577,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.923033349859323
OLMo-2-0425-1B__math,392,0.48507549723702453,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9046836940413363
OLMo-2-0425-1B__math,393,0.547068223672123,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9645078682609425
OLMo-2-0425-1B__math,394,0.5205599040691545,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9347145064811293
OLMo-2-0425-1B__math,395,0.49045117685516826,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9149952399720016
OLMo-2-0425-1B__math,396,0.5437816716268791,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.8774472917597852
OLMo-2-0425-1B__math,397,0.5060216873624543,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9040350704073324
OLMo-2-0425-1B__math,398,0.48786049631120054,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9450025763614195
OLMo-2-0425-1B__math,399,0.5063635063635064,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9344756336883607
OLMo-2-0425-1B__math,400,0.49566453157639695,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9509803028118062
OLMo-2-0425-1B__math,401,0.5375723044242178,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9292771239031123
OLMo-2-0425-1B__math,402,0.5012321319693788,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9123331028156054
OLMo-2-0425-1B__math,403,0.458128736797065,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8389662688141589
OLMo-2-0425-1B__math,404,0.528355003184222,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.947464688611092
OLMo-2-0425-1B__math,405,0.5174220110463308,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9408316030395375
OLMo-2-0425-1B__math,406,0.5353309831570703,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9298839105485159
OLMo-2-0425-1B__math,407,0.5026525136509131,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8619870056217884
OLMo-2-0425-1B__math,408,0.5348124072925098,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9427735687099031
OLMo-2-0425-1B__math,409,0.5438913562455174,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9328809105069775
OLMo-2-0425-1B__math,410,0.4983454237128456,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9329569357831357
OLMo-2-0425-1B__math,411,0.49685647126029264,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9554095049133641
OLMo-2-0425-1B__math,412,0.5075065964714129,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9198023633791051
OLMo-2-0425-1B__math,413,0.5124587881628313,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9355405826422944
OLMo-2-0425-1B__math,414,0.5101049955582437,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.920643784102544
OLMo-2-0425-1B__math,415,0.5271952302856362,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.960157307575238
OLMo-2-0425-1B__math,416,0.5466264668639416,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9399824812584965
OLMo-2-0425-1B__math,417,0.5201060676437411,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.952290714780387
OLMo-2-0425-1B__math,418,0.5215854598770897,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9434691688022886
OLMo-2-0425-1B__math,419,0.5105135902636917,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.3333333333333333,0.9416680830567029
OLMo-2-0425-1B__math,420,0.4678696614251865,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9144670801708245
OLMo-2-0425-1B__math,421,0.5489188899603556,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9730052655502431
OLMo-2-0425-1B__math,422,0.5272515429153144,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9329971073028911
OLMo-2-0425-1B__math,423,0.5304662427973763,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9320716606012087
OLMo-2-0425-1B__math,424,0.49491144042698526,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.5,0.8813759162516829
OLMo-2-0425-1B__math,425,0.49937904935971794,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9300904786962899
OLMo-2-0425-1B__math,426,0.48619022437108106,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9189336121628916
OLMo-2-0425-1B__math,427,0.503476459403468,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.849778533991774
OLMo-2-0425-1B__math,428,0.5418179724386779,0.21428571428571427,0.8333333333333333,1.0,0.3333333333333333,0.3333333333333333,0.9584089639740736
OLMo-2-0425-1B__math,429,0.4941626872255144,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9514098983044688
OLMo-2-0425-1B__math,430,0.464067743535279,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9325474518225612
OLMo-2-0425-1B__math,431,0.5429493025581971,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9415752260290168
OLMo-2-0425-1B__math,432,0.517768755932603,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9329896432057248
OLMo-2-0425-1B__math,433,0.5456208959579746,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9182984786324787
OLMo-2-0425-1B__math,434,0.5092576187101346,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9345301661565802
OLMo-2-0425-1B__math,435,0.5415984352065092,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9538501884307439
OLMo-2-0425-1B__math,436,0.49390711862657843,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.90446480302326
OLMo-2-0425-1B__math,437,0.5080514321431387,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9279623658848957
OLMo-2-0425-1B__math,438,0.5299659747861789,0.21428571428571427,1.0,1.0,0.3333333333333333,0.3333333333333333,0.9732735977951359
OLMo-2-0425-1B__math,439,0.5526820642211727,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9362942617678384
OLMo-2-0425-1B__math,440,0.4906809325672016,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9371187357752773
OLMo-2-0425-1B__math,441,0.539354716572465,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.951756434691638
OLMo-2-0425-1B__math,442,0.49230576126521897,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.3333333333333333,0.9422131762698123
OLMo-2-0425-1B__math,443,0.5026343371577232,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9419262100742876
OLMo-2-0425-1B__math,444,0.5063762989294904,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9320954481991721
OLMo-2-0425-1B__math,445,0.497311297587514,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9041472974936196
OLMo-2-0425-1B__math,446,0.5220310652423685,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9151661618471663
OLMo-2-0425-1B__math,447,0.5357587910096067,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9184314382696741
OLMo-2-0425-1B__math,448,0.5458166822982508,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9627663184457815
OLMo-2-0425-1B__math,449,0.5318746071210393,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9488900337462907
OLMo-2-0425-1B__math,450,0.5491553124139829,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9098769675153892
OLMo-2-0425-1B__math,451,0.48360608061372073,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9245518535019663
OLMo-2-0425-1B__math,452,0.49382711888399416,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.867669159330906
OLMo-2-0425-1B__math,453,0.5180706415566149,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9061772664963169
OLMo-2-0425-1B__math,454,0.5152852477910105,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9129623438246574
OLMo-2-0425-1B__math,455,0.4870323657076677,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9330875609445441
OLMo-2-0425-1B__math,456,0.5240641711229947,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.16666666666666666,0.9535805717209133
OLMo-2-0425-1B__math,457,0.47672190791715363,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.8992262534551156
OLMo-2-0425-1B__math,458,0.5210355011255445,0.21428571428571427,1.0,0.5,0.3333333333333333,0.5,0.9302126297288124
OLMo-2-0425-1B__math,459,0.5506401052883465,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9322327212265513
OLMo-2-0425-1B__math,460,0.5089973631744806,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9427435676962374
OLMo-2-0425-1B__math,461,0.5143816633586453,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.5,0.5,0.9329415073425988
OLMo-2-0425-1B__math,462,0.5015611713435374,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9473504898157794
OLMo-2-0425-1B__math,463,0.48747022910188553,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9243826871313707
OLMo-2-0425-1B__math,464,0.5287792536369387,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9579212413652989
OLMo-2-0425-1B__math,465,0.5197277918696568,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9267482411255755
OLMo-2-0425-1B__math,466,0.5174395725532659,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9345379609139085
OLMo-2-0425-1B__math,467,0.5193845162918251,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9630466783098849
OLMo-2-0425-1B__math,468,0.510010803447709,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8912452814620456
OLMo-2-0425-1B__math,469,0.49594220684679113,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9486573457373232
OLMo-2-0425-1B__math,470,0.491357392105229,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9299432485074263
OLMo-2-0425-1B__math,471,0.5489899350233509,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9472113978580969
OLMo-2-0425-1B__math,472,0.46946616381431283,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8765611475726152
OLMo-2-0425-1B__math,473,0.5094217753481713,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9227154173414344
OLMo-2-0425-1B__math,474,0.46148553507424483,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9281718737552797
OLMo-2-0425-1B__math,475,0.557279966157114,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9411768746718232
OLMo-2-0425-1B__math,476,0.5455936007911798,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9627226794446045
OLMo-2-0425-1B__math,477,0.545050334077988,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9751913928143316
OLMo-2-0425-1B__math,478,0.5259548042471807,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9359921261106282
OLMo-2-0425-1B__math,479,0.52192316955684,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9237251606314673
OLMo-2-0425-1B__math,480,0.5381497056349874,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.942667017470308
OLMo-2-0425-1B__math,481,0.5138852888191915,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9322629679327451
OLMo-2-0425-1B__math,482,0.5326923266133397,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9531160081906838
OLMo-2-0425-1B__math,483,0.5315471665700358,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9576845112029015
OLMo-2-0425-1B__math,484,0.5383630701013512,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9074550885399322
OLMo-2-0425-1B__math,485,0.5235391697248679,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.93242440428056
OLMo-2-0425-1B__math,486,0.5400929380745269,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.8939620445875254
OLMo-2-0425-1B__math,487,0.5429545148927588,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9786981661845138
OLMo-2-0425-1B__math,488,0.5057215264597787,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.863516341913921
OLMo-2-0425-1B__math,489,0.5390624159101165,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9328961618108097
OLMo-2-0425-1B__math,490,0.5204458543368677,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9568879147704451
OLMo-2-0425-1B__math,491,0.5171577103307536,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.95120392777638
OLMo-2-0425-1B__math,492,0.4784128284642516,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9218163512885164
OLMo-2-0425-1B__math,493,0.523828482918103,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.8776560403396059
OLMo-2-0425-1B__math,494,0.49247626484131557,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.953307004082124
OLMo-2-0425-1B__math,495,0.5230680228534693,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9317950695028042
OLMo-2-0425-1B__math,496,0.5363930582115906,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9521453547346292
OLMo-2-0425-1B__math,497,0.5020727238592058,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.903168806119948
OLMo-2-0425-1B__math,498,0.5464823960233081,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9543378341686457
OLMo-2-0425-1B__math,499,0.49524843687873343,0.21428571428571427,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.6666666666666666,0.8822005230697577
OLMo-2-0425-1B__math,500,0.4931519049975259,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8958103401834503
OLMo-2-0425-1B__math,501,0.548189028131876,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.16666666666666666,0.9714867402384324
OLMo-2-0425-1B__math,502,0.486445773896405,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9681914078586897
OLMo-2-0425-1B__math,503,0.5247515589851647,0.21428571428571427,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.6666666666666666,0.8724770774710544
OLMo-2-0425-1B__math,504,0.5076123687211949,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9659225624661634
OLMo-2-0425-1B__math,505,0.4749028463998715,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8802140077261152
OLMo-2-0425-1B__math,506,0.5451865336603275,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9594519139222829
OLMo-2-0425-1B__math,507,0.463590061814581,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9087489687654399
OLMo-2-0425-1B__math,508,0.5419841618086463,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9316951002369849
OLMo-2-0425-1B__math,509,0.5479497456451365,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9692018249675395
OLMo-2-0425-1B__math,510,0.49686257741953244,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.5,0.9104619107906721
OLMo-2-0425-1B__math,511,0.5054473666599746,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9756180983048388
OLMo-2-0425-1B__math,512,0.5243214028344942,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8903935455873098
OLMo-2-0425-1B__math,513,0.5306737347650765,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.6666666666666666,0.9309036808000891
OLMo-2-0425-1B__math,514,0.5157232961992134,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9524871439691711
OLMo-2-0425-1B__math,515,0.5295191821759563,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9635540327253941
OLMo-2-0425-1B__math,516,0.5038441288441289,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.911439203355213
OLMo-2-0425-1B__math,517,0.5402749164949898,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9670256240112167
OLMo-2-0425-1B__math,518,0.4886451994319386,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.3333333333333333,0.9496757918965167
OLMo-2-0425-1B__math,519,0.48696246393199094,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9421635697349424
OLMo-2-0425-1B__math,520,0.4886351799165358,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9055830904614413
OLMo-2-0425-1B__math,521,0.5340658150680813,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.6666666666666666,0.8382521913932085
OLMo-2-0425-1B__math,522,0.48716914207966155,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.3333333333333333,0.9079435355480668
OLMo-2-0425-1B__math,523,0.49528402976372915,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9315074149948093
OLMo-2-0425-1B__math,524,0.5508561630510067,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9764648288254895
OLMo-2-0425-1B__math,525,0.4812619768631499,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9583656867001273
OLMo-2-0425-1B__math,526,0.5321459726664728,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9609515693480363
OLMo-2-0425-1B__math,527,0.5044360128012852,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9521832768505534
OLMo-2-0425-1B__math,528,0.5317907945999819,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8610781687827835
OLMo-2-0425-1B__math,529,0.5237417473706134,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9536973916940602
OLMo-2-0425-1B__math,530,0.5448648753903973,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9578086054631043
OLMo-2-0425-1B__math,531,0.46998961016231444,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8976154841596716
OLMo-2-0425-1B__math,532,0.5125568965306844,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.865478518691877
OLMo-2-0425-1B__math,533,0.44127318555286743,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9286621270260057
OLMo-2-0425-1B__math,534,0.49254430756104794,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9554179075204798
OLMo-2-0425-1B__math,535,0.49817975197055886,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9182747923609802
OLMo-2-0425-1B__math,536,0.5386987468540269,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9294006151770111
OLMo-2-0425-1B__math,537,0.508449328196418,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9803499477402647
OLMo-2-0425-1B__math,538,0.5430867311916528,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.3333333333333333,0.9569299660842924
OLMo-2-0425-1B__math,539,0.47883191949912063,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.8937124995850065
OLMo-2-0425-1B__math,540,0.5324892593229078,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9291039515898449
OLMo-2-0425-1B__math,541,0.5122936610318995,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9198354064119755
OLMo-2-0425-1B__math,542,0.5464407142093446,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9596501629736233
OLMo-2-0425-1B__math,543,0.507680873176569,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9003729096451634
OLMo-2-0425-1B__math,544,0.498751551522601,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8970049479117427
OLMo-2-0425-1B__math,545,0.5150027847396268,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9306885975526736
OLMo-2-0425-1B__math,546,0.5035588972431078,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9194102218609784
OLMo-2-0425-1B__math,547,0.475111086324776,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9005922379869282
OLMo-2-0425-1B__math,548,0.5102348326435502,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8928849253480916
OLMo-2-0425-1B__math,549,0.5205193153969803,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9083254681767826
OLMo-2-0425-1B__math,550,0.5482030796984729,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9342568652506075
OLMo-2-0425-1B__math,551,0.530485298132357,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9260686596588062
OLMo-2-0425-1B__math,552,0.528472290057208,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9611344687861014
OLMo-2-0425-1B__math,553,0.5418392125990811,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9489887497936449
OLMo-2-0425-1B__math,554,0.5280606097120135,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9250878577317477
OLMo-2-0425-1B__math,555,0.5175246147260275,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.16666666666666666,0.9613674086252009
OLMo-2-0425-1B__math,556,0.5063203222669814,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8589340903232205
OLMo-2-0425-1B__math,557,0.49327544674282986,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9160375205738884
OLMo-2-0425-1B__math,558,0.5403971981374437,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9424207358037583
OLMo-2-0425-1B__math,559,0.4977771959394962,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8953823284777314
OLMo-2-0425-1B__math,560,0.5321572162887243,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9671160586821683
OLMo-2-0425-1B__math,561,0.5426856042694047,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9248672341534514
OLMo-2-0425-1B__math,562,0.5169603295261114,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9009183710540055
OLMo-2-0425-1B__math,563,0.5421688465074453,0.21428571428571427,1.0,0.5,0.3333333333333333,0.16666666666666666,0.9449218442026942
OLMo-2-0425-1B__math,564,0.46580151013091414,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9357736133205885
OLMo-2-0425-1B__math,565,0.5000373948891988,0.21428571428571427,1.0,0.5,0.3333333333333333,0.16666666666666666,0.9492803814785306
OLMo-2-0425-1B__math,566,0.49252303224629906,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8482914455406179
OLMo-2-0425-1B__math,567,0.49842701177675786,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9332940277756465
OLMo-2-0425-1B__math,568,0.481558095862902,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8974028699664922
OLMo-2-0425-1B__math,569,0.4963780021682813,0.21428571428571427,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.5,0.8875516911873167
OLMo-2-0425-1B__math,570,0.5493419922344775,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9526511472513755
OLMo-2-0425-1B__math,571,0.5259994939271255,0.21428571428571427,0.5,0.6666666666666666,0.3333333333333333,0.5,0.9154432179980398
OLMo-2-0425-1B__math,572,0.5163156835723207,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9623638938299358
OLMo-2-0425-1B__math,573,0.49812268869555976,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9373361433403319
OLMo-2-0425-1B__math,574,0.5019708914493632,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9229425217520494
OLMo-2-0425-1B__math,575,0.5246353669120448,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8812380990001847
OLMo-2-0425-1B__math,576,0.4668712834550076,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9351812169640474
OLMo-2-0425-1B__math,577,0.5118243243243243,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9119504730089676
OLMo-2-0425-1B__math,578,0.5272643377069719,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9307466844438392
OLMo-2-0425-1B__math,579,0.4828004460671239,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9226539073507936
OLMo-2-0425-1B__math,580,0.5257915887202937,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9054593634645771
OLMo-2-0425-1B__math,581,0.49989422045071297,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8654300978136741
OLMo-2-0425-1B__math,582,0.5405481909980547,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.919817457789158
OLMo-2-0425-1B__math,583,0.5188601274666848,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9066770963905781
OLMo-2-0425-1B__math,584,0.5136657873842662,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9207674682026645
OLMo-2-0425-1B__math,585,0.5022118964205158,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9251510373851661
OLMo-2-0425-1B__math,586,0.5456777883601742,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9593835961236676
OLMo-2-0425-1B__math,587,0.5436104023916333,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9602472231096862
OLMo-2-0425-1B__math,588,0.46952090256299195,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9308481339789051
OLMo-2-0425-1B__math,589,0.5425570929185941,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9307694237407342
OLMo-2-0425-1B__math,590,0.5304966248794598,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9109663435428477
OLMo-2-0425-1B__math,591,0.5019388073266683,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.8800416443770369
OLMo-2-0425-1B__math,592,0.497359184078943,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9633078789247598
OLMo-2-0425-1B__math,593,0.5476039165541293,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9693621000896553
OLMo-2-0425-1B__math,594,0.5204920737582661,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9772788295560697
OLMo-2-0425-1B__math,595,0.5198439496560536,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9237131784770486
OLMo-2-0425-1B__math,596,0.5205175312610186,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9590000351296394
OLMo-2-0425-1B__math,597,0.4858550947260625,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.900965756565539
OLMo-2-0425-1B__math,598,0.5282950101661325,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9316564601724986
OLMo-2-0425-1B__math,599,0.5271245995672811,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9420908511372801
OLMo-2-0425-1B__math,600,0.5112694794081747,0.21428571428571427,0.5,0.6666666666666666,0.5,0.5,0.865552809591945
OLMo-2-0425-1B__math,601,0.5193068209961027,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9358272276041345
OLMo-2-0425-1B__math,602,0.5355425017108816,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.8657078906905695
OLMo-2-0425-1B__math,603,0.5122087645747095,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9067752989374959
OLMo-2-0425-1B__math,604,0.48606445390982883,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8969010395241038
OLMo-2-0425-1B__math,605,0.5482234030745325,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9388312619101525
OLMo-2-0425-1B__math,606,0.5105248440317434,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8867032353715706
OLMo-2-0425-1B__math,607,0.5170596572815699,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9307148286474991
OLMo-2-0425-1B__math,608,0.44315171088816985,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9448083924402646
OLMo-2-0425-1B__math,609,0.5343618188279282,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9383952725602421
OLMo-2-0425-1B__math,610,0.5233697298024832,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9342447005714172
OLMo-2-0425-1B__math,611,0.48793535556058587,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9010603750141999
OLMo-2-0425-1B__math,612,0.5370466877039027,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.8744663984813212
OLMo-2-0425-1B__math,613,0.5375038787891758,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9451057008347842
OLMo-2-0425-1B__math,614,0.5296741223219041,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.6666666666666666,0.9545911262190159
OLMo-2-0425-1B__math,615,0.5330234405910873,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.953111617364675
OLMo-2-0425-1B__math,616,0.515397264460667,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9409129041911116
OLMo-2-0425-1B__math,617,0.5402122602307105,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9396328848516271
OLMo-2-0425-1B__math,618,0.48109314083820665,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.896821319729597
OLMo-2-0425-1B__math,619,0.5475259021990092,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9490895861201788
OLMo-2-0425-1B__math,620,0.4614670537402107,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.919971697980121
OLMo-2-0425-1B__math,621,0.5081492255331644,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9281196706232707
OLMo-2-0425-1B__math,622,0.48714666098626047,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9360733126011809
OLMo-2-0425-1B__math,623,0.5297612379778841,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9307250139277317
OLMo-2-0425-1B__math,624,0.46992252280265345,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8964194345411478
OLMo-2-0425-1B__math,625,0.5313342621611011,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9101419009476283
OLMo-2-0425-1B__math,626,0.5429086538461537,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9345031650402509
OLMo-2-0425-1B__math,627,0.5272369699850615,0.21428571428571427,1.0,0.5,0.3333333333333333,0.5,0.9412881222934625
OLMo-2-0425-1B__math,628,0.48758546065830877,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8882896872143147
OLMo-2-0425-1B__math,629,0.5311648731670562,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9477395106991746
OLMo-2-0425-1B__math,630,0.532818041010139,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9343657961253962
OLMo-2-0425-1B__math,631,0.4877783931374232,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9264257761458762
OLMo-2-0425-1B__math,632,0.5431594457201148,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9712194534775954
OLMo-2-0425-1B__math,633,0.5433558179886209,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9451801262666514
OLMo-2-0425-1B__math,634,0.4908273893648535,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.9046527094319416
OLMo-2-0425-1B__math,635,0.48906367364981085,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9510417146891893
OLMo-2-0425-1B__math,636,0.512278911564626,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9062284718233322
OLMo-2-0425-1B__math,637,0.5016938391910897,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8987138646256205
OLMo-2-0425-1B__math,638,0.4934008048545587,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8885057469413306
OLMo-2-0425-1B__math,639,0.5454966792975594,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9275069510006803
OLMo-2-0425-1B__math,640,0.5466594769800933,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9290165515039664
OLMo-2-0425-1B__math,641,0.5189172293073269,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.3333333333333333,0.9135140932072429
OLMo-2-0425-1B__math,642,0.5064977257959714,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.5,0.928807346177465
OLMo-2-0425-1B__math,643,0.5180919424147012,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.927342793882624
OLMo-2-0425-1B__math,644,0.5431697349760384,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9527131877864156
OLMo-2-0425-1B__math,645,0.5488587857318818,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9592270891944084
OLMo-2-0425-1B__math,646,0.5452967280586789,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9606961787921906
OLMo-2-0425-1B__math,647,0.5183181009814672,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9485977861642807
OLMo-2-0425-1B__math,648,0.5183865864200552,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9498035676327646
OLMo-2-0425-1B__math,649,0.5159968605886883,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9380670260997603
OLMo-2-0425-1B__math,650,0.5126264674152112,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.16666666666666666,0.9422510701420908
OLMo-2-0425-1B__math,651,0.5461621711621711,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9759696371466895
OLMo-2-0425-1B__math,652,0.5019789747274611,0.21428571428571427,0.5,0.6666666666666666,0.3333333333333333,0.5,0.8188498115000367
OLMo-2-0425-1B__math,653,0.50008959846364,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9222439022379842
OLMo-2-0425-1B__math,654,0.4773795388454784,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9395975312359937
OLMo-2-0425-1B__math,655,0.4964780684913974,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.955252402593991
OLMo-2-0425-1B__math,656,0.5316326731503721,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9645290116825788
OLMo-2-0425-1B__math,657,0.5042178347118245,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9366956730656062
OLMo-2-0425-1B__math,658,0.473642921470975,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.8988930010697654
OLMo-2-0425-1B__math,659,0.48302038862876207,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9458145111723165
OLMo-2-0425-1B__math,660,0.5110430283224401,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9136595743671466
OLMo-2-0425-1B__math,661,0.506258688145441,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9129420539197207
OLMo-2-0425-1B__math,662,0.5225631313131314,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9461850088091641
OLMo-2-0425-1B__math,663,0.49544710401575054,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.920840815979933
OLMo-2-0425-1B__math,664,0.530225903164862,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9609897803163733
OLMo-2-0425-1B__math,665,0.5431177571032179,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9446859954932854
OLMo-2-0425-1B__math,666,0.4803038238222705,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.5,0.8927604545937515
OLMo-2-0425-1B__math,667,0.4600334680309016,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9307837921943354
OLMo-2-0425-1B__math,668,0.5216319043638631,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9608127636410265
OLMo-2-0425-1B__math,669,0.49513234494748937,0.21428571428571427,1.0,0.5,0.3333333333333333,0.3333333333333333,0.935555284284081
OLMo-2-0425-1B__math,670,0.5283554854337987,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.950537650450081
OLMo-2-0425-1B__math,671,0.5463264209734608,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9588834786008719
OLMo-2-0425-1B__math,672,0.5304275307317019,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9238714095318146
OLMo-2-0425-1B__math,673,0.5108482036234603,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9595315062857559
OLMo-2-0425-1B__math,674,0.5405029329422744,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9294623926263352
OLMo-2-0425-1B__math,675,0.5168961966102877,0.21428571428571427,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.6666666666666666,0.9034558533689504
OLMo-2-0425-1B__math,676,0.5361846231029725,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.16666666666666666,0.9313270961704111
OLMo-2-0425-1B__math,677,0.4852628979707021,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9432942648240764
OLMo-2-0425-1B__math,678,0.5494319336647342,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9237991382337163
OLMo-2-0425-1B__math,679,0.46915204678362576,0.21428571428571427,0.8333333333333333,1.0,0.3333333333333333,0.3333333333333333,0.9499788839434852
OLMo-2-0425-1B__math,680,0.49230576126521897,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.3333333333333333,0.9422131762698123
OLMo-2-0425-1B__math,681,0.5308600612519275,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9755628819161074
OLMo-2-0425-1B__math,682,0.5221163245356792,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9443639676584982
OLMo-2-0425-1B__math,683,0.5374467895686124,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9581958119002246
OLMo-2-0425-1B__math,684,0.510323743981228,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9134503465312073
OLMo-2-0425-1B__math,685,0.5316932599596145,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9450661071502388
OLMo-2-0425-1B__math,686,0.4983445426618113,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.8941480008549695
OLMo-2-0425-1B__math,687,0.5000192017204741,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.927534021333225
OLMo-2-0425-1B__math,688,0.5441501328129236,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9489791596467795
OLMo-2-0425-1B__math,689,0.5495991243625166,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9667286177503198
OLMo-2-0425-1B__math,690,0.5102945917245041,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9001013510361874
OLMo-2-0425-1B__math,691,0.5114005578941683,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.3333333333333333,0.9135533805714329
OLMo-2-0425-1B__math,692,0.5378613043001814,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.976432558291669
OLMo-2-0425-1B__math,693,0.4901574461938466,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9370155212241867
OLMo-2-0425-1B__math,694,0.4949642537174329,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9028696847752019
OLMo-2-0425-1B__math,695,0.5418871490280777,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9565152733557121
OLMo-2-0425-1B__math,696,0.479872151563328,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.863608953839699
OLMo-2-0425-1B__math,697,0.5362407540318485,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9338603557427584
OLMo-2-0425-1B__math,698,0.5275017947161968,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9370423971984256
OLMo-2-0425-1B__math,699,0.47197422672569866,0.21428571428571427,0.5,0.6666666666666666,0.3333333333333333,0.5,0.840825281140591
OLMo-2-0425-1B__math,700,0.49608181733305867,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.923334154134982
OLMo-2-0425-1B__math,701,0.4839398382561235,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9448666406147523
OLMo-2-0425-1B__math,702,0.5030044191456318,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9395263844748671
OLMo-2-0425-1B__math,703,0.5127965678983074,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8761733195939954
OLMo-2-0425-1B__math,704,0.5366836232359697,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9231363649046205
OLMo-2-0425-1B__math,705,0.5067095700272775,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9385587476872039
OLMo-2-0425-1B__math,706,0.5477384036966699,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9463082014390297
OLMo-2-0425-1B__math,707,0.5173459996055486,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.8789659105917442
OLMo-2-0425-1B__math,708,0.5147911474763568,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9335430233282036
OLMo-2-0425-1B__math,709,0.4738617331259499,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8697115092558484
OLMo-2-0425-1B__math,710,0.5355052355052357,0.21428571428571427,1.0,0.5,0.3333333333333333,0.3333333333333333,0.8574656100815446
OLMo-2-0425-1B__math,711,0.5013050393437135,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9110377354628723
OLMo-2-0425-1B__math,712,0.5231017625864252,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8797398142997919
OLMo-2-0425-1B__math,713,0.5393294216538926,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.16666666666666666,0.9458935334168491
OLMo-2-0425-1B__math,714,0.5042591179927014,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8988843299706962
OLMo-2-0425-1B__math,715,0.5012310606060606,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.90994444162228
OLMo-2-0425-1B__math,716,0.47845207174024607,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9006262050467084
OLMo-2-0425-1B__math,717,0.5362342435294822,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9492283447440382
OLMo-2-0425-1B__math,718,0.49547285861459966,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.9052593154573958
OLMo-2-0425-1B__math,719,0.5317659918749569,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9392728513553439
OLMo-2-0425-1B__math,720,0.538812682819691,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9582904675142635
OLMo-2-0425-1B__math,721,0.4812370288926333,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9039141653493282
OLMo-2-0425-1B__math,722,0.506875130705907,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9177503640431935
OLMo-2-0425-1B__math,723,0.5187702717701854,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9362601864426803
OLMo-2-0425-1B__math,724,0.48471133487926604,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.3333333333333333,0.9057574909449243
OLMo-2-0425-1B__math,725,0.5357163884236968,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8921376206333671
OLMo-2-0425-1B__math,726,0.47836746175254075,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.927720881929226
OLMo-2-0425-1B__math,727,0.5284327361989493,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9399786585734465
OLMo-2-0425-1B__math,728,0.4890532626826811,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9411200058780935
OLMo-2-0425-1B__math,729,0.5129145468042449,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9084756381956423
OLMo-2-0425-1B__math,730,0.504451929520153,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9342133751349891
OLMo-2-0425-1B__math,731,0.4985760265127556,0.21428571428571427,1.0,0.3333333333333333,0.3333333333333333,0.6666666666666666,0.9560258932022645
OLMo-2-0425-1B__math,732,0.543,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9296439370097461
OLMo-2-0425-1B__math,733,0.5278538539223908,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9359118277160746
OLMo-2-0425-1B__math,734,0.538896638767105,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9648440952420277
OLMo-2-0425-1B__math,735,0.5146541192559947,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9546423158892784
OLMo-2-0425-1B__math,736,0.5474848396365745,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9152546308620115
OLMo-2-0425-1B__math,737,0.5441508307530407,0.21428571428571427,1.0,0.5,0.3333333333333333,0.3333333333333333,0.9529313235808766
OLMo-2-0425-1B__math,738,0.5446603907278065,0.21428571428571427,0.8333333333333333,1.0,0.3333333333333333,0.3333333333333333,0.9506332813152437
OLMo-2-0425-1B__math,739,0.5095969182893003,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8945473683313147
OLMo-2-0425-1B__math,740,0.5219607057301867,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8474692035593541
OLMo-2-0425-1B__math,741,0.5210412075068457,0.21428571428571427,1.0,0.5,0.3333333333333333,0.5,0.9359983635485344
OLMo-2-0425-1B__math,742,0.5343532292084356,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9179780333524781
OLMo-2-0425-1B__math,743,0.5357944436900568,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9539714394687201
OLMo-2-0425-1B__math,744,0.4670709570957095,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.8692481606462928
OLMo-2-0425-1B__math,745,0.506092051937324,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.9264459676198797
OLMo-2-0425-1B__math,746,0.5123795457847078,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8932844895585381
OLMo-2-0425-1B__math,747,0.5355715161367695,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9605177949514108
OLMo-2-0425-1B__math,748,0.48787151853101124,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9156829933643662
OLMo-2-0425-1B__math,749,0.5006261880063574,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.949277854874144
OLMo-2-0425-1B__math,750,0.49188397441450926,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9278599651733912
OLMo-2-0425-1B__math,751,0.549045407636739,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.962189586939342
OLMo-2-0425-1B__math,752,0.4993368627301621,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9151265002119445
OLMo-2-0425-1B__math,753,0.5332159339324751,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.8963721693869509
OLMo-2-0425-1B__math,754,0.47676996776616504,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.8187884512510607
OLMo-2-0425-1B__math,755,0.5079467618314351,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.882083772848858
OLMo-2-0425-1B__math,756,0.5197247456661683,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9530155364136593
OLMo-2-0425-1B__math,757,0.5051511481115016,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9089232873736895
OLMo-2-0425-1B__math,758,0.5061174911104223,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9146054537702751
OLMo-2-0425-1B__math,759,0.5317288014255589,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9610343575865549
OLMo-2-0425-1B__math,760,0.5421662051608538,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9542444664979204
OLMo-2-0425-1B__math,761,0.5218443476739312,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9506292124709684
OLMo-2-0425-1B__math,762,0.5367503806856351,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9608345544851079
OLMo-2-0425-1B__math,763,0.48347071914253087,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8522400162645897
OLMo-2-0425-1B__math,764,0.5464237289863494,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.97208530449931
OLMo-2-0425-1B__math,765,0.4724787952846463,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8948247211846759
OLMo-2-0425-1B__math,766,0.519648842738253,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9030218675936534
OLMo-2-0425-1B__math,767,0.5139734856289275,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9120929725525582
OLMo-2-0425-1B__math,768,0.5187076193339346,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9463863007705794
OLMo-2-0425-1B__math,769,0.5480311568235905,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9834968415275626
OLMo-2-0425-1B__math,770,0.5018782760629004,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.8584752165085217
OLMo-2-0425-1B__math,771,0.5391699735449736,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9561538671601736
OLMo-2-0425-1B__math,772,0.5232710958034986,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9519679932817544
OLMo-2-0425-1B__math,773,0.5462748001717405,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9740219532288038
OLMo-2-0425-1B__math,774,0.5394036553637551,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9702025477061594
OLMo-2-0425-1B__math,775,0.5347311888321264,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9219300758396722
OLMo-2-0425-1B__math,776,0.5408922025597445,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.88163602916302
OLMo-2-0425-1B__math,777,0.5121834910986641,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9591885820890034
OLMo-2-0425-1B__math,778,0.5201418951418952,0.21428571428571427,1.0,0.5,0.3333333333333333,0.5,0.9157514716839563
OLMo-2-0425-1B__math,779,0.5226644764872086,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9501091041986716
OLMo-2-0425-1B__math,780,0.5069087534547803,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.928617546651595
OLMo-2-0425-1B__math,781,0.5227310448005422,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9566694183771985
OLMo-2-0425-1B__math,782,0.5313645086712646,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9136195710340289
OLMo-2-0425-1B__math,783,0.5135146975073379,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9330515779949732
OLMo-2-0425-1B__math,784,0.523486163798002,0.21428571428571427,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.6666666666666666,0.8969306123776714
OLMo-2-0425-1B__math,785,0.501616956517386,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9312141045407006
OLMo-2-0425-1B__math,786,0.4968935675326236,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.8821670173257221
OLMo-2-0425-1B__math,787,0.5230089479241928,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9325383714487606
OLMo-2-0425-1B__math,788,0.5217499393645404,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9437337807177196
OLMo-2-0425-1B__math,789,0.5214142638764431,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9219137581360439
OLMo-2-0425-1B__math,790,0.5352058319039451,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9248407083588868
OLMo-2-0425-1B__math,791,0.5398574312638509,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8863688809964761
OLMo-2-0425-1B__math,792,0.5246565832044502,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.920790353276309
OLMo-2-0425-1B__math,793,0.49144407698799275,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.943139544460016
OLMo-2-0425-1B__math,794,0.5385836172984068,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9294690300250399
OLMo-2-0425-1B__math,795,0.5075572883358709,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9193699099057706
OLMo-2-0425-1B__math,796,0.5052957128926407,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9651584899487133
OLMo-2-0425-1B__math,797,0.4863555032128763,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.920001704038205
OLMo-2-0425-1B__math,798,0.5021106941838649,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9015580078440852
OLMo-2-0425-1B__math,799,0.5181421993472752,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9379728741939443
OLMo-2-0425-1B__math,800,0.5043195703463036,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9311323026647178
OLMo-2-0425-1B__math,801,0.5203807947019867,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9480914037288933
OLMo-2-0425-1B__math,802,0.5198520743747403,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9685058501208358
OLMo-2-0425-1B__math,803,0.5345897274950758,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9357488764048807
OLMo-2-0425-1B__math,804,0.5322162690732779,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9502879244716435
OLMo-2-0425-1B__math,805,0.5236924377415199,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.954489636820149
OLMo-2-0425-1B__math,806,0.5069148082785175,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8830163177695709
OLMo-2-0425-1B__math,807,0.461395459641469,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.8940468555041122
OLMo-2-0425-1B__math,808,0.5116059069525584,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9327143755531683
OLMo-2-0425-1B__math,809,0.5109970884444657,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9243281950579827
OLMo-2-0425-1B__math,810,0.5277206873315363,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9528868278808955
OLMo-2-0425-1B__math,811,0.5396051758460518,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9448530403470257
OLMo-2-0425-1B__math,812,0.5293854005234873,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9613030928249675
OLMo-2-0425-1B__math,813,0.5297365900383142,0.21428571428571427,1.0,0.5,0.3333333333333333,0.16666666666666666,0.9550273466335207
OLMo-2-0425-1B__math,814,0.5154900305254271,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9305841590270992
OLMo-2-0425-1B__math,815,0.5012500850073087,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8875727022615363
OLMo-2-0425-1B__math,816,0.530555198147195,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9528865713311876
OLMo-2-0425-1B__math,817,0.541410092366748,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9150246695085231
OLMo-2-0425-1B__math,818,0.501319345096169,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9313034864439608
OLMo-2-0425-1B__math,819,0.5382971653652433,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9197011252474415
OLMo-2-0425-1B__math,820,0.5045979975249946,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8884770253642732
OLMo-2-0425-1B__math,821,0.45670555254114664,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8655524222030361
OLMo-2-0425-1B__math,822,0.5308733995233545,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9476475468533554
OLMo-2-0425-1B__math,823,0.5004851130919896,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.8930867781402867
OLMo-2-0425-1B__math,824,0.5246634788644038,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9259062903093419
OLMo-2-0425-1B__math,825,0.4835846268077343,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.5,0.3333333333333333,0.9554661814967935
OLMo-2-0425-1B__math,826,0.5167006943622521,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.93573657010616
OLMo-2-0425-1B__math,827,0.5493461538461538,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9570304368055099
OLMo-2-0425-1B__math,828,0.5321128127696291,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.94610070208637
OLMo-2-0425-1B__math,829,0.5203374891410175,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9215373758128356
OLMo-2-0425-1B__math,830,0.54913164614742,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9708550432717596
OLMo-2-0425-1B__math,831,0.5404322770162747,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9760621114320128
OLMo-2-0425-1B__math,832,0.5277726224036914,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9051902230459142
OLMo-2-0425-1B__math,833,0.5071335452775472,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9770648824287916
OLMo-2-0425-1B__math,834,0.4796479668002631,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9407341406194899
OLMo-2-0425-1B__math,835,0.5033620225927918,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.85523159929009
OLMo-2-0425-1B__math,836,0.5283301513753924,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9386792773918521
OLMo-2-0425-1B__math,837,0.5245682707805663,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.922234573011863
OLMo-2-0425-1B__math,838,0.5043034975303697,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.5,0.9144534645556512
OLMo-2-0425-1B__math,839,0.5170758664911749,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9093830849054189
OLMo-2-0425-1B__math,840,0.4898710865561695,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9122055927379119
OLMo-2-0425-1B__math,841,0.515998329156224,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9329898883462145
OLMo-2-0425-1B__math,842,0.549250656835908,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9317819243447837
OLMo-2-0425-1B__math,843,0.5493714775527698,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9581629407096878
OLMo-2-0425-1B__math,844,0.5138647006463098,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9538367361413397
OLMo-2-0425-1B__math,845,0.49345831548149777,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.90896419560556
OLMo-2-0425-1B__math,846,0.5110221031457683,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9189509343762894
OLMo-2-0425-1B__math,847,0.5039810633926081,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9188044291945151
OLMo-2-0425-1B__math,848,0.5060531556962705,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.908436424008506
OLMo-2-0425-1B__math,849,0.5376001396684849,0.21428571428571427,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.5,0.8566845396305023
OLMo-2-0425-1B__math,850,0.5318399706356272,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9139653913950696
OLMo-2-0425-1B__math,851,0.4934217674864842,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8741395251691525
OLMo-2-0425-1B__math,852,0.49935507508230936,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9333162107992939
OLMo-2-0425-1B__math,853,0.5234116649105018,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9435434390645375
OLMo-2-0425-1B__math,854,0.5418802175795446,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.3333333333333333,0.947152340509092
OLMo-2-0425-1B__math,855,0.5439915924298198,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9401107846733626
OLMo-2-0425-1B__math,856,0.5493343305908751,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9453863245229538
OLMo-2-0425-1B__math,857,0.5499443579283922,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9705885356651993
OLMo-2-0425-1B__math,858,0.5226805362674929,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9487059843155259
OLMo-2-0425-1B__math,859,0.49278267941741716,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.908150035167939
OLMo-2-0425-1B__math,860,0.5332871598772175,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.953391270340544
OLMo-2-0425-1B__math,861,0.521205550448326,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9301570201351541
OLMo-2-0425-1B__math,862,0.46685306330381576,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9282102522879407
OLMo-2-0425-1B__math,863,0.4806317610600963,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8811368316581774
OLMo-2-0425-1B__math,864,0.5295575419710368,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9255013458753061
OLMo-2-0425-1B__math,865,0.5064685217197347,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9344511360551805
OLMo-2-0425-1B__math,866,0.5435567010309278,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9331850865338991
OLMo-2-0425-1B__math,867,0.5052219551848449,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9322731890389698
OLMo-2-0425-1B__math,868,0.533059074802194,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9185326883984746
OLMo-2-0425-1B__math,869,0.4741280967283419,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8826025459638687
OLMo-2-0425-1B__math,870,0.49380839062224574,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9378598735851522
OLMo-2-0425-1B__math,871,0.505320009361427,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9273775556769676
OLMo-2-0425-1B__math,872,0.5061882414667561,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.6666666666666666,0.8600286139760058
OLMo-2-0425-1B__math,873,0.5259325145112936,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9014747229847709
OLMo-2-0425-1B__math,874,0.5248734689745927,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.8908044861152163
OLMo-2-0425-1B__math,875,0.503411306042885,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.8553029781979109
OLMo-2-0425-1B__math,876,0.5438762498822454,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9468156479231158
OLMo-2-0425-1B__math,877,0.519648842738253,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9030218675936534
OLMo-2-0425-1B__math,878,0.4953077248723027,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.6666666666666666,0.8481542716485075
OLMo-2-0425-1B__math,879,0.4979643830087781,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9090811334084887
OLMo-2-0425-1B__math,880,0.5391716585417032,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9414692383076713
OLMo-2-0425-1B__math,881,0.5444021338737657,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9308410767135262
OLMo-2-0425-1B__math,882,0.5199697745033944,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9254166936932261
OLMo-2-0425-1B__math,883,0.49597495527728086,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9035741303612661
OLMo-2-0425-1B__math,884,0.4895268072093174,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9170647732203416
OLMo-2-0425-1B__math,885,0.5470422336719871,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9294888218775019
OLMo-2-0425-1B__math,886,0.5057770215524227,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9467963180630917
OLMo-2-0425-1B__math,887,0.5071201997705338,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.8802412233125383
OLMo-2-0425-1B__math,888,0.4949655322151658,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.8646868030712413
OLMo-2-0425-1B__math,889,0.506484637101913,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9441962639173065
OLMo-2-0425-1B__math,890,0.5168817586234115,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9030113878570317
OLMo-2-0425-1B__math,891,0.5289995162601765,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.907175950873704
OLMo-2-0425-1B__math,892,0.530112246221468,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9446542474992609
OLMo-2-0425-1B__math,893,0.4916229250198901,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9561678502416202
OLMo-2-0425-1B__math,894,0.5352782558806656,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9418210287008819
OLMo-2-0425-1B__math,895,0.48359972436511534,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9178611037935812
OLMo-2-0425-1B__math,896,0.4866820700666854,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8521346475063815
OLMo-2-0425-1B__math,897,0.4878125163108721,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9593747920005138
OLMo-2-0425-1B__math,898,0.5014739438581131,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9091930422297334
OLMo-2-0425-1B__math,899,0.5074106174465447,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.5,0.5,0.8999019003216878
OLMo-2-0425-1B__math,900,0.5065371047481718,0.21428571428571427,0.5,0.6666666666666666,0.3333333333333333,0.5,0.8324695785082044
OLMo-2-0425-1B__math,901,0.5453505582438969,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9703705063259642
OLMo-2-0425-1B__math,902,0.4879507869778278,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9294746124765978
OLMo-2-0425-1B__math,903,0.5200169114965015,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9452762310199289
OLMo-2-0425-1B__math,904,0.5355684538948534,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.9322869093700897
OLMo-2-0425-1B__math,905,0.5017093154538518,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.8998750458163189
OLMo-2-0425-1B__math,906,0.5037920043091968,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9277249759700288
OLMo-2-0425-1B__math,907,0.498517329195171,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.949031856633361
OLMo-2-0425-1B__math,908,0.5219934994582881,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9525063522370139
OLMo-2-0425-1B__math,909,0.4778365769329488,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.8790813087839532
OLMo-2-0425-1B__math,910,0.5316091954022988,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.910709662161611
OLMo-2-0425-1B__math,911,0.4923898379547629,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.8905051041918638
OLMo-2-0425-1B__math,912,0.5089688287967468,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9362319878412013
OLMo-2-0425-1B__math,913,0.4903780718336484,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.8695347007129308
OLMo-2-0425-1B__math,914,0.48831766356347794,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9098327281637058
OLMo-2-0425-1B__math,915,0.5280641118926348,0.21428571428571427,1.0,0.3333333333333333,0.3333333333333333,0.5,0.9142492950021813
OLMo-2-0425-1B__math,916,0.530484068627451,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9460765307655774
OLMo-2-0425-1B__math,917,0.47893969982118584,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9356402711597316
OLMo-2-0425-1B__math,918,0.5484385931219906,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9437379030628793
OLMo-2-0425-1B__math,919,0.4933077733589468,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.5,0.3333333333333333,0.9695361425631517
OLMo-2-0425-1B__math,920,0.5106657770261345,0.21428571428571427,0.5,0.6666666666666666,0.3333333333333333,0.5,0.8941374000453612
OLMo-2-0425-1B__math,921,0.49037451984635083,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9283491153549599
OLMo-2-0425-1B__math,922,0.5029893346056907,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.8957166229330094
OLMo-2-0425-1B__math,923,0.5054127468333576,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8711876834819582
OLMo-2-0425-1B__math,924,0.5076123687211949,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9659225624661634
OLMo-2-0425-1B__math,925,0.4845150851813077,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9400241322500265
OLMo-2-0425-1B__math,926,0.47132343701301416,0.21428571428571427,0.6666666666666666,0.5,0.3333333333333333,0.5,0.8176600489151932
OLMo-2-0425-1B__math,927,0.4969797028100243,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9103267499476494
OLMo-2-0425-1B__math,928,0.5295263331808245,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.95221365875844
OLMo-2-0425-1B__math,929,0.5366633718298875,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.946665647543795
OLMo-2-0425-1B__math,930,0.5465212834020774,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9625268525113151
OLMo-2-0425-1B__math,931,0.5280938833570412,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9055769991055965
OLMo-2-0425-1B__math,932,0.5225135523841132,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9342082477407345
OLMo-2-0425-1B__math,933,0.5438233113479647,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9359345380211448
OLMo-2-0425-1B__math,934,0.4876329592392432,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8920559741443652
OLMo-2-0425-1B__math,935,0.5121460969944165,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9123735141161946
OLMo-2-0425-1B__math,936,0.5025353966333398,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.936700456430306
OLMo-2-0425-1B__math,937,0.49832971639724866,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9553338870020797
OLMo-2-0425-1B__math,938,0.5370829761983253,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9604961143355089
OLMo-2-0425-1B__math,939,0.5157713049662201,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.921731751595466
OLMo-2-0425-1B__math,940,0.5400314245810056,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9560996934224105
OLMo-2-0425-1B__math,941,0.5163517971410023,0.21428571428571427,1.0,0.8333333333333333,0.3333333333333333,0.5,0.9497884536893701
OLMo-2-0425-1B__math,942,0.5409138517390307,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9467584001190591
OLMo-2-0425-1B__math,943,0.5385845794942201,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.943245306762322
OLMo-2-0425-1B__math,944,0.5322016534168889,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9651723585228718
OLMo-2-0425-1B__math,945,0.4768052186334027,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.901302695427132
OLMo-2-0425-1B__math,946,0.49580179260486296,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9346029220521125
OLMo-2-0425-1B__math,947,0.5175732431837081,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.5,0.9496918642862388
OLMo-2-0425-1B__math,948,0.4973976857535938,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9615997658543616
OLMo-2-0425-1B__math,949,0.49373844075579343,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.932865818555398
OLMo-2-0425-1B__math,950,0.49126890476981894,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.8879988665164907
OLMo-2-0425-1B__math,951,0.5414251070756668,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9533895026668239
OLMo-2-0425-1B__math,952,0.5472604958903176,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.969206932979278
OLMo-2-0425-1B__math,953,0.508040422626048,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9091622257356213
OLMo-2-0425-1B__math,954,0.5314310938065918,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8772228154047009
OLMo-2-0425-1B__math,955,0.508257873544592,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.930004191234352
OLMo-2-0425-1B__math,956,0.5462736657634935,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.946262477258409
OLMo-2-0425-1B__math,957,0.5301797506254871,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9706495082327541
OLMo-2-0425-1B__math,958,0.5431042522034788,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9745444221378479
OLMo-2-0425-1B__math,959,0.4994023569023568,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9301140840979668
OLMo-2-0425-1B__math,960,0.4792109368947769,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9208550183800498
OLMo-2-0425-1B__math,961,0.5030841254937932,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9250392824242488
OLMo-2-0425-1B__math,962,0.4883851833670819,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9521940853897567
OLMo-2-0425-1B__math,963,0.5471761817065685,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9557427005449772
OLMo-2-0425-1B__math,964,0.5079184230530026,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9580917939763745
OLMo-2-0425-1B__math,965,0.5309498207885306,0.21428571428571427,0.8333333333333333,1.0,0.3333333333333333,0.3333333333333333,0.9434744958101439
OLMo-2-0425-1B__math,966,0.5251355906520965,0.21428571428571427,1.0,0.6666666666666666,0.3333333333333333,0.5,0.9257211644138394
OLMo-2-0425-1B__math,967,0.5182481210992588,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.9495727691509529
OLMo-2-0425-1B__math,968,0.5128480137105219,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9628433765824229
OLMo-2-0425-1B__math,969,0.500250638678135,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.927399837266857
OLMo-2-0425-1B__math,970,0.4835344593899852,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.961670991393509
OLMo-2-0425-1B__math,971,0.5061204049700134,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.5,0.902692373987037
OLMo-2-0425-1B__math,972,0.5042533129201352,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9635176289681551
OLMo-2-0425-1B__math,973,0.5297966427415043,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.8901066593253067
OLMo-2-0425-1B__math,974,0.5480245555303453,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9536829618182543
OLMo-2-0425-1B__math,975,0.4886127040439,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.5,0.9154720952816686
OLMo-2-0425-1B__math,976,0.5166050032645331,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9473033359159887
OLMo-2-0425-1B__math,977,0.5310538226556807,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9317509400993612
OLMo-2-0425-1B__math,978,0.5144602679412621,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9317897702310721
OLMo-2-0425-1B__math,979,0.5251475933366005,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9496970354682025
OLMo-2-0425-1B__math,980,0.5212213395680014,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.9199699224822352
OLMo-2-0425-1B__math,981,0.5202089268755936,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9436509691435198
OLMo-2-0425-1B__math,982,0.5291039438730332,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9690420664701387
OLMo-2-0425-1B__math,983,0.5089706064295993,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.936027616173291
OLMo-2-0425-1B__math,984,0.5356502315267724,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9152803792735121
OLMo-2-0425-1B__math,985,0.5033661481464378,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.9312718146947251
OLMo-2-0425-1B__math,986,0.5435707585665086,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9636850397636735
OLMo-2-0425-1B__math,987,0.5029979302658812,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.6666666666666666,0.8475916262198386
OLMo-2-0425-1B__math,988,0.48630447085455575,0.21428571428571427,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.5,0.8734346420375615
OLMo-2-0425-1B__math,989,0.4844842307913705,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.8978655164823901
OLMo-2-0425-1B__math,990,0.5421600336564318,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9570126859803493
OLMo-2-0425-1B__math,991,0.5404417142021354,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.5,0.8948972221851781
OLMo-2-0425-1B__math,992,0.5003329353776349,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9407079441633877
OLMo-2-0425-1B__math,993,0.5430925681887444,0.21428571428571427,0.8333333333333333,0.5,0.3333333333333333,0.3333333333333333,0.95137247820227
OLMo-2-0425-1B__math,994,0.4908507284819129,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.3333333333333333,0.9265729988256314
OLMo-2-0425-1B__math,995,0.5295465257272225,0.21428571428571427,0.8333333333333333,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.9571491993100868
OLMo-2-0425-1B__math,996,0.5409359864234897,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.5,0.3333333333333333,0.9057449251802728
OLMo-2-0425-1B__math,997,0.5047610579752485,0.21428571428571427,0.6666666666666666,0.8333333333333333,0.3333333333333333,0.16666666666666666,0.9347933716269706
OLMo-2-0425-1B__math,998,0.510315002601754,0.21428571428571427,0.8333333333333333,0.8333333333333333,0.3333333333333333,0.3333333333333333,0.9378811144665313
OLMo-2-0425-1B__math,999,0.49915248150542263,0.21428571428571427,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.5,0.9216933950026933
SmolLM2-1.7B-intermediate-checkpoints,0,0.846312428032985,0.22727272727272727,0.9,0.7,0.8,0.2,0.9960620102176879
SmolLM2-1.7B-intermediate-checkpoints,1,0.8416742967055744,0.22727272727272727,0.9,0.7,0.8,0.4,0.9930542456561354
SmolLM2-1.7B-intermediate-checkpoints,2,0.8443054882927651,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9943319795773159
SmolLM2-1.7B-intermediate-checkpoints,3,0.838503300053318,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9948995578069495
SmolLM2-1.7B-intermediate-checkpoints,4,0.8430230715957288,0.22727272727272727,0.9,0.7,0.8,0.4,0.9903774778121212
SmolLM2-1.7B-intermediate-checkpoints,5,0.8469746340110038,0.22727272727272727,0.9,0.8,0.8,0.4,0.9911545634541674
SmolLM2-1.7B-intermediate-checkpoints,6,0.8446193982874188,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9922789392208932
SmolLM2-1.7B-intermediate-checkpoints,7,0.8422965293962228,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9830456644249238
SmolLM2-1.7B-intermediate-checkpoints,8,0.8453275400822764,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9968919943920298
SmolLM2-1.7B-intermediate-checkpoints,9,0.8440313154497053,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9986233216564959
SmolLM2-1.7B-intermediate-checkpoints,10,0.8463327634064046,0.22727272727272727,0.9,0.7,0.8,0.2,0.9893354893738807
SmolLM2-1.7B-intermediate-checkpoints,11,0.8397584718149235,0.22727272727272727,0.9,0.7,0.8,0.4,0.9882851725908244
SmolLM2-1.7B-intermediate-checkpoints,12,0.8486771021791859,0.22727272727272727,0.9,0.6,0.8,0.4,0.9971622734223148
SmolLM2-1.7B-intermediate-checkpoints,13,0.8485774168529476,0.22727272727272727,0.9,0.6000000000000001,0.8,0.30000000000000004,0.9865130915865833
SmolLM2-1.7B-intermediate-checkpoints,14,0.842528407740842,0.22727272727272727,0.9,0.7,0.8,0.4,0.9963725977429043
SmolLM2-1.7B-intermediate-checkpoints,15,0.843909884399646,0.22727272727272727,0.9,0.8,0.8,0.2,0.9936984092642693
SmolLM2-1.7B-intermediate-checkpoints,16,0.8393160560026937,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9913044941860999
SmolLM2-1.7B-intermediate-checkpoints,17,0.8468618205500249,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9948213210056422
SmolLM2-1.7B-intermediate-checkpoints,18,0.8464316015218111,0.22727272727272727,0.9,0.8,0.8,0.4,0.9933027009281277
SmolLM2-1.7B-intermediate-checkpoints,19,0.8437686868394687,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9893402242862703
SmolLM2-1.7B-intermediate-checkpoints,20,0.846892714786865,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9874773418139765
SmolLM2-1.7B-intermediate-checkpoints,21,0.8454205800887307,0.22727272727272727,0.9,0.8,0.8,0.4,0.9809278413741989
SmolLM2-1.7B-intermediate-checkpoints,22,0.8365306722797299,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9966645305191351
SmolLM2-1.7B-intermediate-checkpoints,23,0.8426961567682272,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9950226188287934
SmolLM2-1.7B-intermediate-checkpoints,24,0.8409796223288254,0.22727272727272727,0.9,0.7,0.8,0.3,0.9950059651909942
SmolLM2-1.7B-intermediate-checkpoints,25,0.839270416663418,0.22727272727272727,0.9,0.8,0.8,0.4,0.9962745039441598
SmolLM2-1.7B-intermediate-checkpoints,26,0.8415119489501621,0.22727272727272727,0.9,0.9,0.8,0.2,0.9951146393715657
SmolLM2-1.7B-intermediate-checkpoints,27,0.8465231341476344,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9939021672621925
SmolLM2-1.7B-intermediate-checkpoints,28,0.8438305602590408,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9923866928746032
SmolLM2-1.7B-intermediate-checkpoints,29,0.8393132477501943,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9920852190196686
SmolLM2-1.7B-intermediate-checkpoints,30,0.8459894633612334,0.22727272727272727,0.9,0.9,0.8,0.2,0.9950296588423859
SmolLM2-1.7B-intermediate-checkpoints,31,0.8432973954889335,0.22727272727272727,0.9,0.7,0.8,0.4,0.9969990847690928
SmolLM2-1.7B-intermediate-checkpoints,32,0.8446455748978489,0.22727272727272727,1.0,0.6,0.8,0.4,0.9952617719909398
SmolLM2-1.7B-intermediate-checkpoints,33,0.8408408441699535,0.22727272727272727,0.9,0.7,0.8,0.2,0.9944758182775205
SmolLM2-1.7B-intermediate-checkpoints,34,0.8376273917182122,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9936609887717052
SmolLM2-1.7B-intermediate-checkpoints,35,0.8370695639473822,0.22727272727272727,0.9,0.7,0.8,0.2,0.9935863714263163
SmolLM2-1.7B-intermediate-checkpoints,36,0.8383491865042489,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9921478095221514
SmolLM2-1.7B-intermediate-checkpoints,37,0.841889432652156,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9931257674764059
SmolLM2-1.7B-intermediate-checkpoints,38,0.8387113120760894,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9963967874103893
SmolLM2-1.7B-intermediate-checkpoints,39,0.8433060933112151,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9931826408478057
SmolLM2-1.7B-intermediate-checkpoints,40,0.8449532185924484,0.22727272727272727,0.9,0.7,0.8,0.2,0.9917010553755218
SmolLM2-1.7B-intermediate-checkpoints,41,0.8472929910998093,0.22727272727272727,0.9,0.8,0.8,0.2,0.9978776028820003
SmolLM2-1.7B-intermediate-checkpoints,42,0.8364631022807991,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9842839618633145
SmolLM2-1.7B-intermediate-checkpoints,43,0.836573772079372,0.22727272727272727,0.9,0.9,0.8,0.2,0.995035008001595
SmolLM2-1.7B-intermediate-checkpoints,44,0.838078769050171,0.22727272727272727,0.9,0.6,0.8,0.4,0.9910863550021562
SmolLM2-1.7B-intermediate-checkpoints,45,0.8338159859682748,0.22727272727272727,0.9,0.7,0.8,0.2,0.9957724270354008
SmolLM2-1.7B-intermediate-checkpoints,46,0.8317730498717656,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9962992129886502
SmolLM2-1.7B-intermediate-checkpoints,47,0.8396968291750557,0.22727272727272727,0.9,0.8,0.8,0.1,0.994189553637881
SmolLM2-1.7B-intermediate-checkpoints,48,0.8434544165096434,0.22727272727272727,0.9,0.9,0.8,0.2,0.9965974358474837
SmolLM2-1.7B-intermediate-checkpoints,49,0.8413723619108622,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9947657262429881
SmolLM2-1.7B-intermediate-checkpoints,50,0.836642856445805,0.22727272727272727,0.9,0.7,0.8,0.4,0.9851383700988534
SmolLM2-1.7B-intermediate-checkpoints,51,0.848272364534168,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9946117373391195
SmolLM2-1.7B-intermediate-checkpoints,52,0.8487389297629331,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9897569824120428
SmolLM2-1.7B-intermediate-checkpoints,53,0.8433314851175311,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9973195236605561
SmolLM2-1.7B-intermediate-checkpoints,54,0.8447453147866986,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9949764694994714
SmolLM2-1.7B-intermediate-checkpoints,55,0.8305959489409365,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9953918191742641
SmolLM2-1.7B-intermediate-checkpoints,56,0.8437627499600185,0.22727272727272727,0.9,0.7,0.8,0.2,0.994240794517025
SmolLM2-1.7B-intermediate-checkpoints,57,0.8428930686254421,0.22727272727272727,0.9,0.7,0.8,0.2,0.9920525754931749
SmolLM2-1.7B-intermediate-checkpoints,58,0.8380651376765367,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9933063429685056
SmolLM2-1.7B-intermediate-checkpoints,59,0.8376362624086693,0.22727272727272727,0.9,0.6,0.8,0.4,0.9862006506896213
SmolLM2-1.7B-intermediate-checkpoints,60,0.8393273716004073,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.995644014212117
SmolLM2-1.7B-intermediate-checkpoints,61,0.8393445071899839,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9952620335245147
SmolLM2-1.7B-intermediate-checkpoints,62,0.8414499365648822,0.22727272727272727,0.9,0.8,0.8,0.4,0.9901100302654116
SmolLM2-1.7B-intermediate-checkpoints,63,0.8342401132729977,0.22727272727272727,1.0,0.8,0.8,0.1,0.9976497855516713
SmolLM2-1.7B-intermediate-checkpoints,64,0.8416540232290468,0.22727272727272727,0.9,0.8,0.8,0.4,0.9866655321416937
SmolLM2-1.7B-intermediate-checkpoints,65,0.8410783932496161,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9940798148884251
SmolLM2-1.7B-intermediate-checkpoints,66,0.8461437767195937,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9831369488857337
SmolLM2-1.7B-intermediate-checkpoints,67,0.8450940650331296,0.22727272727272727,0.9,0.7,0.8,0.2,0.9956157239463345
SmolLM2-1.7B-intermediate-checkpoints,68,0.8413173872139613,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9925758192600888
SmolLM2-1.7B-intermediate-checkpoints,69,0.8400691579812376,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9964294225165103
SmolLM2-1.7B-intermediate-checkpoints,70,0.8437964883290583,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9974898514433653
SmolLM2-1.7B-intermediate-checkpoints,71,0.8426357802153723,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9731484257168279
SmolLM2-1.7B-intermediate-checkpoints,72,0.8423069006758823,0.22727272727272727,0.9,0.7,0.8,0.3,0.9953618170539991
SmolLM2-1.7B-intermediate-checkpoints,73,0.8442169401138124,0.22727272727272727,1.0,0.7,0.8,0.4,0.995328230228513
SmolLM2-1.7B-intermediate-checkpoints,74,0.8479881763569594,0.22727272727272727,0.9,0.9,0.8,0.2,0.9988208808861985
SmolLM2-1.7B-intermediate-checkpoints,75,0.8478040871791248,0.22727272727272727,0.9,0.8,0.8,0.1,0.9948287019191153
SmolLM2-1.7B-intermediate-checkpoints,76,0.8458102090466983,0.22727272727272727,0.8,0.8,0.8,0.30000000000000004,0.9960071550510713
SmolLM2-1.7B-intermediate-checkpoints,77,0.8405004176861126,0.22727272727272727,0.9,0.9,0.8,0.2,0.9919289147546299
SmolLM2-1.7B-intermediate-checkpoints,78,0.8406211167953653,0.22727272727272727,0.9,0.9,0.8,0.2,0.9907356005244232
SmolLM2-1.7B-intermediate-checkpoints,79,0.8424864818690359,0.22727272727272727,0.9,0.8,0.8,0.4,0.9968427950102543
SmolLM2-1.7B-intermediate-checkpoints,80,0.8465802447210748,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.996458321552613
SmolLM2-1.7B-intermediate-checkpoints,81,0.8373874866849487,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9959331207689063
SmolLM2-1.7B-intermediate-checkpoints,82,0.8359643109126521,0.22727272727272727,0.9,0.9,0.8,0.2,0.9907186509583876
SmolLM2-1.7B-intermediate-checkpoints,83,0.8409479404608857,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9892605404631708
SmolLM2-1.7B-intermediate-checkpoints,84,0.8452094187288521,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9963444315963927
SmolLM2-1.7B-intermediate-checkpoints,85,0.8482055233173017,0.22727272727272727,1.0,0.8,0.8,0.2,0.9928534498749416
SmolLM2-1.7B-intermediate-checkpoints,86,0.8378641369334301,0.22727272727272727,0.9,0.7,0.8,0.2,0.9946481556017117
SmolLM2-1.7B-intermediate-checkpoints,87,0.8411814717729154,0.22727272727272727,1.0,0.7,0.8,0.2,0.9965570400029066
SmolLM2-1.7B-intermediate-checkpoints,88,0.8411056232455227,0.22727272727272727,1.0,0.9,0.8,0.30000000000000004,0.9946186638165321
SmolLM2-1.7B-intermediate-checkpoints,89,0.8402077480449139,0.22727272727272727,0.9,0.7,0.8,0.4,0.9963823413028668
SmolLM2-1.7B-intermediate-checkpoints,90,0.838732630234297,0.22727272727272727,0.9,0.9,0.8,0.2,0.9966912920600739
SmolLM2-1.7B-intermediate-checkpoints,91,0.8413145509251038,0.22727272727272727,0.9,0.8,0.8,0.2,0.9974120057536596
SmolLM2-1.7B-intermediate-checkpoints,92,0.8449679810546891,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9970205376420433
SmolLM2-1.7B-intermediate-checkpoints,93,0.8456687333912143,0.22727272727272727,0.9,0.7,0.8,0.2,0.9949023309085094
SmolLM2-1.7B-intermediate-checkpoints,94,0.8377864132666055,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9856258036215574
SmolLM2-1.7B-intermediate-checkpoints,95,0.8346129272786648,0.22727272727272727,0.9,0.7,0.8,0.2,0.9935925890859649
SmolLM2-1.7B-intermediate-checkpoints,96,0.8371184525661624,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9939197645733198
SmolLM2-1.7B-intermediate-checkpoints,97,0.8463309404444576,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9921449412213842
SmolLM2-1.7B-intermediate-checkpoints,98,0.8465152102621398,0.22727272727272727,0.9,0.8,0.8,0.4,0.992169688241359
SmolLM2-1.7B-intermediate-checkpoints,99,0.8391506850614867,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9893643111806063
SmolLM2-1.7B-intermediate-checkpoints,100,0.8423283321304724,0.22727272727272727,0.9,0.7,0.8,0.2,0.9848309499384134
SmolLM2-1.7B-intermediate-checkpoints,101,0.8398405043585111,0.22727272727272727,0.9,0.7,0.8,0.2,0.9929482575096452
SmolLM2-1.7B-intermediate-checkpoints,102,0.8371300791294192,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9927979533027248
SmolLM2-1.7B-intermediate-checkpoints,103,0.8382170166817251,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9957883632248588
SmolLM2-1.7B-intermediate-checkpoints,104,0.8349548388624055,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9962986111776508
SmolLM2-1.7B-intermediate-checkpoints,105,0.8446164700224836,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9915256426618465
SmolLM2-1.7B-intermediate-checkpoints,106,0.8453556438414023,0.22727272727272727,0.9,0.8,0.8,0.2,0.9945444615566676
SmolLM2-1.7B-intermediate-checkpoints,107,0.8450549885275733,0.22727272727272727,0.9,0.8,0.8,0.4,0.9940852523353132
SmolLM2-1.7B-intermediate-checkpoints,108,0.8391216336061131,0.22727272727272727,0.9,0.8,0.8,0.2,0.9974295125181655
SmolLM2-1.7B-intermediate-checkpoints,109,0.834036684397906,0.22727272727272727,1.0,0.7,0.8,0.2,0.9967800884672363
SmolLM2-1.7B-intermediate-checkpoints,110,0.8426653184679241,0.22727272727272727,0.9,0.9,0.8,0.2,0.994182490229381
SmolLM2-1.7B-intermediate-checkpoints,111,0.842593129176611,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9974878676885989
SmolLM2-1.7B-intermediate-checkpoints,112,0.8398291705545189,0.22727272727272727,1.0,0.7,0.8,0.3,0.9972651785308747
SmolLM2-1.7B-intermediate-checkpoints,113,0.8424691171124357,0.22727272727272727,0.9,0.7,0.8,0.3,0.9954418770597477
SmolLM2-1.7B-intermediate-checkpoints,114,0.8464384686349735,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9879523821539156
SmolLM2-1.7B-intermediate-checkpoints,115,0.8402406273393463,0.22727272727272727,0.9,0.9,0.8,0.2,0.9813600461792825
SmolLM2-1.7B-intermediate-checkpoints,116,0.8419362110950894,0.22727272727272727,0.9,0.8,0.8,0.2,0.9956837020413123
SmolLM2-1.7B-intermediate-checkpoints,117,0.8458779254613626,0.22727272727272727,0.9,0.8,0.8,0.4,0.9965456037043015
SmolLM2-1.7B-intermediate-checkpoints,118,0.8429198527329369,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9952509694133433
SmolLM2-1.7B-intermediate-checkpoints,119,0.838594868839629,0.22727272727272727,0.9,0.8,0.8,0.4,0.9963548112482833
SmolLM2-1.7B-intermediate-checkpoints,120,0.8407957361871436,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9970160308984851
SmolLM2-1.7B-intermediate-checkpoints,121,0.8432004577531947,0.22727272727272727,0.9,0.8,0.8,0.2,0.9907552892685698
SmolLM2-1.7B-intermediate-checkpoints,122,0.8369205586319788,0.22727272727272727,0.9,0.8,0.8,0.2,0.9958353990640567
SmolLM2-1.7B-intermediate-checkpoints,123,0.833930918703039,0.22727272727272727,0.9,0.8,0.8,0.2,0.9886533488375183
SmolLM2-1.7B-intermediate-checkpoints,124,0.8454836339705386,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9978338092098702
SmolLM2-1.7B-intermediate-checkpoints,125,0.8291657808144373,0.22727272727272727,0.9,0.9,0.8,0.2,0.9928974669408243
SmolLM2-1.7B-intermediate-checkpoints,126,0.8373028017798934,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9934405797513747
SmolLM2-1.7B-intermediate-checkpoints,127,0.8483205469758797,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9941149467202591
SmolLM2-1.7B-intermediate-checkpoints,128,0.845404554343929,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9734714943484055
SmolLM2-1.7B-intermediate-checkpoints,129,0.8435840489534581,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9893747776242688
SmolLM2-1.7B-intermediate-checkpoints,130,0.8406894507113546,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.993873070529458
SmolLM2-1.7B-intermediate-checkpoints,131,0.8462074150762581,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9970644075205318
SmolLM2-1.7B-intermediate-checkpoints,132,0.8390887896356323,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9947432409998609
SmolLM2-1.7B-intermediate-checkpoints,133,0.8458290322164808,0.22727272727272727,0.9,0.8,0.8,0.2,0.9899922674810305
SmolLM2-1.7B-intermediate-checkpoints,134,0.8493551439074774,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9944548600200085
SmolLM2-1.7B-intermediate-checkpoints,135,0.8371532939480066,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9895395062653994
SmolLM2-1.7B-intermediate-checkpoints,136,0.8376946486853916,0.22727272727272727,0.9,0.7,0.8,0.4,0.9829597898124496
SmolLM2-1.7B-intermediate-checkpoints,137,0.8349956899717432,0.22727272727272727,0.9,0.8,0.8,0.2,0.9880147942490379
SmolLM2-1.7B-intermediate-checkpoints,138,0.8406374544861925,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9920381418845097
SmolLM2-1.7B-intermediate-checkpoints,139,0.8343206799054815,0.22727272727272727,0.9,1.0,0.8,0.2,0.995677521038961
SmolLM2-1.7B-intermediate-checkpoints,140,0.8431412224946636,0.22727272727272727,0.9,0.9,0.8,0.2,0.9974825822642496
SmolLM2-1.7B-intermediate-checkpoints,141,0.8459802003626067,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9942193089898692
SmolLM2-1.7B-intermediate-checkpoints,142,0.847933821519447,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9965519303350916
SmolLM2-1.7B-intermediate-checkpoints,143,0.8370798633273926,0.22727272727272727,0.9,0.8,0.8,0.4,0.9922530771272017
SmolLM2-1.7B-intermediate-checkpoints,144,0.8406208204606782,0.22727272727272727,0.9,0.8,0.8,0.2,0.9966604837218584
SmolLM2-1.7B-intermediate-checkpoints,145,0.8393821082654321,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.995267839272274
SmolLM2-1.7B-intermediate-checkpoints,146,0.8428933976228465,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9959149772089313
SmolLM2-1.7B-intermediate-checkpoints,147,0.8428522093580211,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9909878874009244
SmolLM2-1.7B-intermediate-checkpoints,148,0.8443776832538539,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9753485677785378
SmolLM2-1.7B-intermediate-checkpoints,149,0.8455037639881682,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.989900303920461
SmolLM2-1.7B-intermediate-checkpoints,150,0.8440806464776454,0.22727272727272727,1.0,0.8,0.8,0.4,0.9930372423385113
SmolLM2-1.7B-intermediate-checkpoints,151,0.8408321687740101,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9960515161651856
SmolLM2-1.7B-intermediate-checkpoints,152,0.8397826803897452,0.22727272727272727,0.9,0.7,0.8,0.2,0.9857781196152366
SmolLM2-1.7B-intermediate-checkpoints,153,0.8424428375499906,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9962862415070083
SmolLM2-1.7B-intermediate-checkpoints,154,0.8407027066341515,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9927567838202501
SmolLM2-1.7B-intermediate-checkpoints,155,0.838614583790189,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9948918458019251
SmolLM2-1.7B-intermediate-checkpoints,156,0.8462240625932426,0.22727272727272727,0.9,0.8,0.8,0.4,0.9900767665671507
SmolLM2-1.7B-intermediate-checkpoints,157,0.8390184494468322,0.22727272727272727,0.9,0.7,0.8,0.4,0.9873584204241075
SmolLM2-1.7B-intermediate-checkpoints,158,0.8483581562261764,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9943866825545736
SmolLM2-1.7B-intermediate-checkpoints,159,0.8468305945860126,0.22727272727272727,0.9,0.7,0.8,0.2,0.9951255067590434
SmolLM2-1.7B-intermediate-checkpoints,160,0.8425020009889702,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9954079543688376
SmolLM2-1.7B-intermediate-checkpoints,161,0.838038048263215,0.22727272727272727,0.9,0.8,0.8,0.2,0.9960604603219334
SmolLM2-1.7B-intermediate-checkpoints,162,0.8397119934185981,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9969993236349178
SmolLM2-1.7B-intermediate-checkpoints,163,0.8470616338220882,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9949443866472019
SmolLM2-1.7B-intermediate-checkpoints,164,0.8377890698305018,0.22727272727272727,0.9,0.8,0.8,0.2,0.99738067213412
SmolLM2-1.7B-intermediate-checkpoints,165,0.8443509106171565,0.22727272727272727,0.9,0.8,0.8,0.4,0.9931555015460806
SmolLM2-1.7B-intermediate-checkpoints,166,0.8388739063577035,0.22727272727272727,1.0,0.8,0.8,0.2,0.9950489544197235
SmolLM2-1.7B-intermediate-checkpoints,167,0.834370530099386,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9920958011474872
SmolLM2-1.7B-intermediate-checkpoints,168,0.8387078268549619,0.22727272727272727,0.9,0.7,0.8,0.2,0.9936420746466333
SmolLM2-1.7B-intermediate-checkpoints,169,0.8428099200709751,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.989720942731608
SmolLM2-1.7B-intermediate-checkpoints,170,0.8391215156535318,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9957644225679583
SmolLM2-1.7B-intermediate-checkpoints,171,0.8377766998236829,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9969684517375202
SmolLM2-1.7B-intermediate-checkpoints,172,0.8400583022102532,0.22727272727272727,0.9,0.8,0.8,0.4,0.9948755999690566
SmolLM2-1.7B-intermediate-checkpoints,173,0.8390356904056278,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9966326403754546
SmolLM2-1.7B-intermediate-checkpoints,174,0.8384991143782156,0.22727272727272727,1.0,0.7,0.8,0.4,0.9945609518460351
SmolLM2-1.7B-intermediate-checkpoints,175,0.8443144339103494,0.22727272727272727,0.9,0.8,0.8,0.4,0.9950788654780149
SmolLM2-1.7B-intermediate-checkpoints,176,0.8405087493234924,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9949382180914974
SmolLM2-1.7B-intermediate-checkpoints,177,0.8399881206449296,0.22727272727272727,0.9,0.9,0.8,0.2,0.9924072235819058
SmolLM2-1.7B-intermediate-checkpoints,178,0.8369569487607339,0.22727272727272727,0.9,0.7,0.8,0.4,0.994501042801325
SmolLM2-1.7B-intermediate-checkpoints,179,0.8469756367822623,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9833170465000078
SmolLM2-1.7B-intermediate-checkpoints,180,0.8367234705128597,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.996220693215173
SmolLM2-1.7B-intermediate-checkpoints,181,0.8395236572289324,0.22727272727272727,0.9,0.9,0.8,0.2,0.9952073695843441
SmolLM2-1.7B-intermediate-checkpoints,182,0.8457499905040453,0.22727272727272727,0.9,0.9,0.8,0.2,0.9902994563104041
SmolLM2-1.7B-intermediate-checkpoints,183,0.8373681438028161,0.22727272727272727,0.9,0.7,0.8,0.2,0.9959173998062166
SmolLM2-1.7B-intermediate-checkpoints,184,0.8429389281075057,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9965047271022126
SmolLM2-1.7B-intermediate-checkpoints,185,0.8364103594771664,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9964686938352666
SmolLM2-1.7B-intermediate-checkpoints,186,0.8383892857450913,0.22727272727272727,0.9,0.8,0.8,0.2,0.997168596872871
SmolLM2-1.7B-intermediate-checkpoints,187,0.84155674145065,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9967362066304181
SmolLM2-1.7B-intermediate-checkpoints,188,0.8488604565635677,0.22727272727272727,0.9,0.7,0.8,0.2,0.9969553717087737
SmolLM2-1.7B-intermediate-checkpoints,189,0.8449914217720957,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.99650649326592
SmolLM2-1.7B-intermediate-checkpoints,190,0.8411969658025736,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9952758645935099
SmolLM2-1.7B-intermediate-checkpoints,191,0.8407016782181058,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9954564036966485
SmolLM2-1.7B-intermediate-checkpoints,192,0.8432723165716639,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9951294426817304
SmolLM2-1.7B-intermediate-checkpoints,193,0.8386633977265996,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9945263681722201
SmolLM2-1.7B-intermediate-checkpoints,194,0.8415161209947328,0.22727272727272727,0.9,0.6,0.8,0.4,0.9945245460482499
SmolLM2-1.7B-intermediate-checkpoints,195,0.8291668653799518,0.22727272727272727,0.9,0.8,0.8,0.2,0.9937972072506449
SmolLM2-1.7B-intermediate-checkpoints,196,0.8463196657558918,0.22727272727272727,0.9,0.8,0.8,0.2,0.9891469721705758
SmolLM2-1.7B-intermediate-checkpoints,197,0.8422676759941576,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9948025454917486
SmolLM2-1.7B-intermediate-checkpoints,198,0.8399315669287729,0.22727272727272727,0.9,0.6000000000000001,0.8,0.3,0.9958248944387789
SmolLM2-1.7B-intermediate-checkpoints,199,0.8436187106773432,0.22727272727272727,1.0,0.7,0.8,0.2,0.9853087526782526
SmolLM2-1.7B-intermediate-checkpoints,200,0.8405641102248806,0.22727272727272727,0.9,0.8,0.8,0.2,0.9947670608985246
SmolLM2-1.7B-intermediate-checkpoints,201,0.8384241353194619,0.22727272727272727,0.9,0.8,0.8,0.4,0.9954340957519897
SmolLM2-1.7B-intermediate-checkpoints,202,0.8438809858777699,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9965958152602445
SmolLM2-1.7B-intermediate-checkpoints,203,0.8365882838696681,0.22727272727272727,0.9,0.7,0.8,0.4,0.9941559759832831
SmolLM2-1.7B-intermediate-checkpoints,204,0.8386403629739823,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9702272087412946
SmolLM2-1.7B-intermediate-checkpoints,205,0.8313243824217371,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9901738689395039
SmolLM2-1.7B-intermediate-checkpoints,206,0.8459525227263706,0.22727272727272727,0.9,0.8,0.8,0.1,0.9928606390685435
SmolLM2-1.7B-intermediate-checkpoints,207,0.8469026967038917,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9971145011538662
SmolLM2-1.7B-intermediate-checkpoints,208,0.8456221347089458,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9948216160234458
SmolLM2-1.7B-intermediate-checkpoints,209,0.8469213903261853,0.22727272727272727,0.9,0.8,0.8,0.4,0.9921579303142248
SmolLM2-1.7B-intermediate-checkpoints,210,0.8399393398848654,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9959767843976666
SmolLM2-1.7B-intermediate-checkpoints,211,0.8312294875031558,0.22727272727272727,0.9,0.7,0.8,0.4,0.9937183653818817
SmolLM2-1.7B-intermediate-checkpoints,212,0.8428960786375106,0.22727272727272727,0.9,0.7,0.8,0.2,0.9844376603426638
SmolLM2-1.7B-intermediate-checkpoints,213,0.8460342017736016,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9975445331073197
SmolLM2-1.7B-intermediate-checkpoints,214,0.8309543567195623,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9957795682748787
SmolLM2-1.7B-intermediate-checkpoints,215,0.8486240195187874,0.22727272727272727,0.9,0.7,0.8,0.4,0.9948588806537694
SmolLM2-1.7B-intermediate-checkpoints,216,0.8331342714022789,0.22727272727272727,0.9,0.8,0.8,0.2,0.9938397418544856
SmolLM2-1.7B-intermediate-checkpoints,217,0.8393911506564329,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9953926743815878
SmolLM2-1.7B-intermediate-checkpoints,218,0.8419420255278538,0.22727272727272727,0.9,0.8,0.8,0.2,0.9974452379276164
SmolLM2-1.7B-intermediate-checkpoints,219,0.8446819242498271,0.22727272727272727,0.9,0.6,0.8,0.1,0.995735275294136
SmolLM2-1.7B-intermediate-checkpoints,220,0.8391008665036257,0.22727272727272727,0.9,0.8,0.8,0.4,0.9928099240606362
SmolLM2-1.7B-intermediate-checkpoints,221,0.8397857409416516,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.994442784140668
SmolLM2-1.7B-intermediate-checkpoints,222,0.8438664417190045,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9955766620214048
SmolLM2-1.7B-intermediate-checkpoints,223,0.8461898748375402,0.22727272727272727,0.9,0.7,0.8,0.2,0.9900650635929279
SmolLM2-1.7B-intermediate-checkpoints,224,0.8397224274845705,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9962546384621815
SmolLM2-1.7B-intermediate-checkpoints,225,0.8416121540749149,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9813825493503353
SmolLM2-1.7B-intermediate-checkpoints,226,0.8434449707709968,0.22727272727272727,0.9,0.7,0.8,0.2,0.9965154984522675
SmolLM2-1.7B-intermediate-checkpoints,227,0.841508604964885,0.22727272727272727,0.9,0.8,0.8,0.4,0.975195310304667
SmolLM2-1.7B-intermediate-checkpoints,228,0.843730965563029,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9911923928157825
SmolLM2-1.7B-intermediate-checkpoints,229,0.8441353850652438,0.22727272727272727,0.9,0.9,0.8,0.2,0.9815961484073777
SmolLM2-1.7B-intermediate-checkpoints,230,0.8374548837524218,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9642863540407174
SmolLM2-1.7B-intermediate-checkpoints,231,0.8431629157806874,0.22727272727272727,0.9,0.8,0.8,0.2,0.9946039559075519
SmolLM2-1.7B-intermediate-checkpoints,232,0.8391838375839056,0.22727272727272727,0.9,0.9,0.8,0.2,0.9972220473982573
SmolLM2-1.7B-intermediate-checkpoints,233,0.8447559869261212,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9938564600147913
SmolLM2-1.7B-intermediate-checkpoints,234,0.8382646269158169,0.22727272727272727,0.9,0.9,0.8,0.2,0.9963352080605553
SmolLM2-1.7B-intermediate-checkpoints,235,0.8340757176831394,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9920089604239963
SmolLM2-1.7B-intermediate-checkpoints,236,0.8381777596708408,0.22727272727272727,1.0,0.8,0.8,0.2,0.9966503209011462
SmolLM2-1.7B-intermediate-checkpoints,237,0.8421932758317197,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9961841562205896
SmolLM2-1.7B-intermediate-checkpoints,238,0.8406474623200081,0.22727272727272727,0.9,0.7,0.8,0.4,0.9952665156482075
SmolLM2-1.7B-intermediate-checkpoints,239,0.8424930086751705,0.22727272727272727,0.9,0.7,0.8,0.2,0.9956906844095184
SmolLM2-1.7B-intermediate-checkpoints,240,0.8371220119068319,0.22727272727272727,0.9,0.8,0.8,0.4,0.9865714590652109
SmolLM2-1.7B-intermediate-checkpoints,241,0.8426482110211543,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9899689824231478
SmolLM2-1.7B-intermediate-checkpoints,242,0.8445690317218217,0.22727272727272727,0.9,0.7,0.8,0.2,0.9952584308845072
SmolLM2-1.7B-intermediate-checkpoints,243,0.8435383569808038,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9892805641898049
SmolLM2-1.7B-intermediate-checkpoints,244,0.8420552880504513,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9933586104303804
SmolLM2-1.7B-intermediate-checkpoints,245,0.8410661741558254,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9956811184715553
SmolLM2-1.7B-intermediate-checkpoints,246,0.8396381277632949,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9722928241062984
SmolLM2-1.7B-intermediate-checkpoints,247,0.8427758957834146,0.22727272727272727,0.9,0.6000000000000001,0.8,0.30000000000000004,0.989558593366622
SmolLM2-1.7B-intermediate-checkpoints,248,0.8284463109778272,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9952266614577518
SmolLM2-1.7B-intermediate-checkpoints,249,0.8329193386207032,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9952260235787386
SmolLM2-1.7B-intermediate-checkpoints,250,0.829907715347806,0.22727272727272727,0.9,0.7,0.8,0.2,0.9926514714472239
SmolLM2-1.7B-intermediate-checkpoints,251,0.8356964028837349,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9933231947349487
SmolLM2-1.7B-intermediate-checkpoints,252,0.8443509842726511,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9953443752045213
SmolLM2-1.7B-intermediate-checkpoints,253,0.8371044765524034,0.22727272727272727,0.9,0.8,0.8,0.2,0.9940235844188506
SmolLM2-1.7B-intermediate-checkpoints,254,0.8422591996330533,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9962003244187673
SmolLM2-1.7B-intermediate-checkpoints,255,0.8365316360866148,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9963012658117121
SmolLM2-1.7B-intermediate-checkpoints,256,0.8473877821911396,0.22727272727272727,0.9,0.8,0.8,0.4,0.9930471547868055
SmolLM2-1.7B-intermediate-checkpoints,257,0.8465580703990847,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9909660966355718
SmolLM2-1.7B-intermediate-checkpoints,258,0.8400431183795511,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9940738969090424
SmolLM2-1.7B-intermediate-checkpoints,259,0.8344986181863253,0.22727272727272727,0.9,0.6000000000000001,0.8,0.30000000000000004,0.98890870721631
SmolLM2-1.7B-intermediate-checkpoints,260,0.8373876853279427,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9945943278204252
SmolLM2-1.7B-intermediate-checkpoints,261,0.8422864027414347,0.22727272727272727,1.0,0.9,0.8,0.2,0.9968330447122803
SmolLM2-1.7B-intermediate-checkpoints,262,0.84770888933966,0.22727272727272727,0.9,0.7,0.8,0.2,0.9964179014512105
SmolLM2-1.7B-intermediate-checkpoints,263,0.8336456395877866,0.22727272727272727,0.9,0.8,0.8,0.4,0.9928585819047437
SmolLM2-1.7B-intermediate-checkpoints,264,0.8440326072105261,0.22727272727272727,0.9,0.6,0.8,0.5,0.972659600898559
SmolLM2-1.7B-intermediate-checkpoints,265,0.8416799180118247,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9936724898896858
SmolLM2-1.7B-intermediate-checkpoints,266,0.8414161632695073,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9956733396065698
SmolLM2-1.7B-intermediate-checkpoints,267,0.841164643479653,0.22727272727272727,0.9,0.7,0.8,0.2,0.9896170214454095
SmolLM2-1.7B-intermediate-checkpoints,268,0.8459206353828256,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9960794861029381
SmolLM2-1.7B-intermediate-checkpoints,269,0.8457153956410497,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9958481572535655
SmolLM2-1.7B-intermediate-checkpoints,270,0.8397119934185981,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9969993236349178
SmolLM2-1.7B-intermediate-checkpoints,271,0.8399135230605173,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9949114098700982
SmolLM2-1.7B-intermediate-checkpoints,272,0.8360388914787631,0.22727272727272727,0.9,0.7,0.8,0.2,0.9848466584515093
SmolLM2-1.7B-intermediate-checkpoints,273,0.8386196251572734,0.22727272727272727,0.9,0.9,0.8,0.2,0.9967674720546872
SmolLM2-1.7B-intermediate-checkpoints,274,0.8404443727607547,0.22727272727272727,0.9,0.7,0.8,0.2,0.9816762714565685
SmolLM2-1.7B-intermediate-checkpoints,275,0.8409443637904412,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9920512853744891
SmolLM2-1.7B-intermediate-checkpoints,276,0.8386376242344169,0.22727272727272727,0.9,0.7,0.8,0.2,0.9948822986128869
SmolLM2-1.7B-intermediate-checkpoints,277,0.8412085806016323,0.22727272727272727,0.9,0.8,0.8,0.4,0.9965540754742307
SmolLM2-1.7B-intermediate-checkpoints,278,0.8401737170827706,0.22727272727272727,0.9,0.7,0.8,0.4,0.9915252447077082
SmolLM2-1.7B-intermediate-checkpoints,279,0.8447332482578676,0.22727272727272727,0.9,0.7,0.8,0.2,0.9958856467236205
SmolLM2-1.7B-intermediate-checkpoints,280,0.8402023351918867,0.22727272727272727,0.9,0.8,0.8,0.2,0.9958068888875715
SmolLM2-1.7B-intermediate-checkpoints,281,0.8415303990025981,0.22727272727272727,0.9,0.8,0.8,0.2,0.9949890744589065
SmolLM2-1.7B-intermediate-checkpoints,282,0.8459854241223672,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9973456880976511
SmolLM2-1.7B-intermediate-checkpoints,283,0.8405478425462856,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9968857467720598
SmolLM2-1.7B-intermediate-checkpoints,284,0.8467337573666978,0.22727272727272727,0.9,0.7,0.8,0.4,0.9757181396737041
SmolLM2-1.7B-intermediate-checkpoints,285,0.8403663686696867,0.22727272727272727,0.9,0.8,0.8,0.4,0.9957765729539177
SmolLM2-1.7B-intermediate-checkpoints,286,0.8449679810546891,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9970205376420433
SmolLM2-1.7B-intermediate-checkpoints,287,0.8376448880309908,0.22727272727272727,0.9,1.0,0.8,0.2,0.9920275008846672
SmolLM2-1.7B-intermediate-checkpoints,288,0.8462392746544276,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9945063400015796
SmolLM2-1.7B-intermediate-checkpoints,289,0.8480804376406128,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9966110196301075
SmolLM2-1.7B-intermediate-checkpoints,290,0.8438517810124286,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9893672781772276
SmolLM2-1.7B-intermediate-checkpoints,291,0.8350506190923388,0.22727272727272727,0.9,0.7,0.8,0.2,0.9806692250284659
SmolLM2-1.7B-intermediate-checkpoints,292,0.8388574546804825,0.22727272727272727,0.9,0.7,0.8,0.2,0.9943301204957808
SmolLM2-1.7B-intermediate-checkpoints,293,0.841549948849494,0.22727272727272727,0.9,0.8,0.8,0.2,0.9871610821623574
SmolLM2-1.7B-intermediate-checkpoints,294,0.8432544446930723,0.22727272727272727,0.9,0.8,0.8,0.2,0.9929254129340415
SmolLM2-1.7B-intermediate-checkpoints,295,0.8392501154917034,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9925543152567619
SmolLM2-1.7B-intermediate-checkpoints,296,0.8463974038260074,0.22727272727272727,0.9,0.8,0.8,0.4,0.9894106045914421
SmolLM2-1.7B-intermediate-checkpoints,297,0.8408810418121129,0.22727272727272727,1.0,0.9,0.8,0.2,0.9944745053662812
SmolLM2-1.7B-intermediate-checkpoints,298,0.8273598490249541,0.22727272727272727,0.9,0.8,0.8,0.2,0.9955075869959505
SmolLM2-1.7B-intermediate-checkpoints,299,0.8278244550894569,0.22727272727272727,0.9,0.7,0.8,0.2,0.9870979681587788
SmolLM2-1.7B-intermediate-checkpoints,300,0.8457164040829974,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9836790567326016
SmolLM2-1.7B-intermediate-checkpoints,301,0.8389004449466614,0.22727272727272727,0.9,0.9,0.8,0.2,0.9963246566735576
SmolLM2-1.7B-intermediate-checkpoints,302,0.8398760933020508,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9964675113290511
SmolLM2-1.7B-intermediate-checkpoints,303,0.8389056774867732,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9963171913681969
SmolLM2-1.7B-intermediate-checkpoints,304,0.8390060268647461,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.99389396464168
SmolLM2-1.7B-intermediate-checkpoints,305,0.8416002502814257,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9945510411298646
SmolLM2-1.7B-intermediate-checkpoints,306,0.8374902232607597,0.22727272727272727,0.9,0.8,0.8,0.4,0.9880034721373575
SmolLM2-1.7B-intermediate-checkpoints,307,0.8431336524783604,0.22727272727272727,0.9,0.7,0.8,0.4,0.9963342823491633
SmolLM2-1.7B-intermediate-checkpoints,308,0.8453791378359559,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9895761863322472
SmolLM2-1.7B-intermediate-checkpoints,309,0.8384072624769108,0.22727272727272727,0.9,0.7,0.8,0.2,0.9939909889118075
SmolLM2-1.7B-intermediate-checkpoints,310,0.8427315634167974,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9819790268675701
SmolLM2-1.7B-intermediate-checkpoints,311,0.8441889087533885,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9940384862348771
SmolLM2-1.7B-intermediate-checkpoints,312,0.8384469847318143,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9900151272706249
SmolLM2-1.7B-intermediate-checkpoints,313,0.843306401090802,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9932485520589889
SmolLM2-1.7B-intermediate-checkpoints,314,0.8459203437598937,0.22727272727272727,0.9,0.8,0.8,0.4,0.9941424473097532
SmolLM2-1.7B-intermediate-checkpoints,315,0.8382238261158121,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.993915957029411
SmolLM2-1.7B-intermediate-checkpoints,316,0.8488584361421927,0.22727272727272727,0.8,0.9,0.7,0.30000000000000004,0.9971690504886949
SmolLM2-1.7B-intermediate-checkpoints,317,0.8345198589025576,0.22727272727272727,0.9,0.8,0.8,0.2,0.9951206467781841
SmolLM2-1.7B-intermediate-checkpoints,318,0.8405774118834239,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9902743010384062
SmolLM2-1.7B-intermediate-checkpoints,319,0.8354404457218341,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9915103818498333
SmolLM2-1.7B-intermediate-checkpoints,320,0.8448768373214228,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9980187704782262
SmolLM2-1.7B-intermediate-checkpoints,321,0.843347600880805,0.22727272727272727,0.9,0.7,0.8,0.4,0.9950885402386983
SmolLM2-1.7B-intermediate-checkpoints,322,0.8350214075784661,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9943541373090147
SmolLM2-1.7B-intermediate-checkpoints,323,0.842039697327049,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9905881204146564
SmolLM2-1.7B-intermediate-checkpoints,324,0.836666936174359,0.22727272727272727,0.9,0.8,0.8,0.2,0.9908586044419315
SmolLM2-1.7B-intermediate-checkpoints,325,0.8403034107259458,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9933127178521971
SmolLM2-1.7B-intermediate-checkpoints,326,0.8475046025774433,0.22727272727272727,1.0,0.6,0.8,0.2,0.9961196107907382
SmolLM2-1.7B-intermediate-checkpoints,327,0.8428950722175022,0.22727272727272727,0.9,0.8,0.8,0.4,0.9954732723187795
SmolLM2-1.7B-intermediate-checkpoints,328,0.8367145733850875,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9955348723524708
SmolLM2-1.7B-intermediate-checkpoints,329,0.8350528792198793,0.22727272727272727,0.9,0.6,0.8,0.3,0.9969113162023404
SmolLM2-1.7B-intermediate-checkpoints,330,0.8434389453374735,0.22727272727272727,1.0,0.9,0.8,0.30000000000000004,0.9930034137554553
SmolLM2-1.7B-intermediate-checkpoints,331,0.83963479099408,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.994363061689701
SmolLM2-1.7B-intermediate-checkpoints,332,0.8443725992877704,0.22727272727272727,0.9,0.8,0.8,0.4,0.9974984503204759
SmolLM2-1.7B-intermediate-checkpoints,333,0.8383855567268601,0.22727272727272727,0.9,0.7,0.8,0.2,0.989634810964513
SmolLM2-1.7B-intermediate-checkpoints,334,0.8433005440047695,0.22727272727272727,0.9,0.8,0.8,0.2,0.9944339456159257
SmolLM2-1.7B-intermediate-checkpoints,335,0.8245513651858445,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.995170556450663
SmolLM2-1.7B-intermediate-checkpoints,336,0.8453822604469434,0.22727272727272727,0.9,0.7,0.8,0.2,0.9880370386134326
SmolLM2-1.7B-intermediate-checkpoints,337,0.846962251759104,0.22727272727272727,0.9,0.7,0.8,0.2,0.9932545410835824
SmolLM2-1.7B-intermediate-checkpoints,338,0.8403652673720241,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9883205762253862
SmolLM2-1.7B-intermediate-checkpoints,339,0.8454531671385768,0.22727272727272727,0.9,0.7,0.8,0.4,0.9949107759797741
SmolLM2-1.7B-intermediate-checkpoints,340,0.8296975052096778,0.22727272727272727,0.9,0.9,0.8,0.2,0.9942012187228785
SmolLM2-1.7B-intermediate-checkpoints,341,0.8445280645576727,0.22727272727272727,0.9,0.8,0.8,0.2,0.9900471731213131
SmolLM2-1.7B-intermediate-checkpoints,342,0.8342567350370288,0.22727272727272727,0.9,0.8,0.8,0.2,0.9878169008295874
SmolLM2-1.7B-intermediate-checkpoints,343,0.8434520469319723,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9938894761089826
SmolLM2-1.7B-intermediate-checkpoints,344,0.8427184001719006,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9943203334701637
SmolLM2-1.7B-intermediate-checkpoints,345,0.8450165002777276,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9956818535873198
SmolLM2-1.7B-intermediate-checkpoints,346,0.8437822088979231,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9966352129778956
SmolLM2-1.7B-intermediate-checkpoints,347,0.8421869918619311,0.22727272727272727,0.9,0.7,0.8,0.2,0.9877342914709949
SmolLM2-1.7B-intermediate-checkpoints,348,0.8444413374177687,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9969356484604983
SmolLM2-1.7B-intermediate-checkpoints,349,0.8360368834898286,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9976212332783461
SmolLM2-1.7B-intermediate-checkpoints,350,0.8429104026380445,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9928512970733491
SmolLM2-1.7B-intermediate-checkpoints,351,0.8355214280304535,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.995749810592204
SmolLM2-1.7B-intermediate-checkpoints,352,0.8410406659710306,0.22727272727272727,0.9,0.8,0.8,0.4,0.9908726869179182
SmolLM2-1.7B-intermediate-checkpoints,353,0.8382017364089793,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9949451619971897
SmolLM2-1.7B-intermediate-checkpoints,354,0.8386403629739823,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9702272087412946
SmolLM2-1.7B-intermediate-checkpoints,355,0.8343912032898266,0.22727272727272727,0.9,0.9,0.8,0.2,0.9924842253089011
SmolLM2-1.7B-intermediate-checkpoints,356,0.8456271019734753,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9866431459136137
SmolLM2-1.7B-intermediate-checkpoints,357,0.8385551552587265,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9960019064711684
SmolLM2-1.7B-intermediate-checkpoints,358,0.8414036099583302,0.22727272727272727,0.9,0.8,0.8,0.4,0.994675898395018
SmolLM2-1.7B-intermediate-checkpoints,359,0.8377574764756397,0.22727272727272727,0.9,0.6,0.8,0.2,0.9908955802945162
SmolLM2-1.7B-intermediate-checkpoints,360,0.8447387483365343,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9964623718569289
SmolLM2-1.7B-intermediate-checkpoints,361,0.8404856096726694,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9921493196427311
SmolLM2-1.7B-intermediate-checkpoints,362,0.8443881574668464,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9927606056605561
SmolLM2-1.7B-intermediate-checkpoints,363,0.8447758267969285,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9979687232011544
SmolLM2-1.7B-intermediate-checkpoints,364,0.8427358923884514,0.22727272727272727,0.9,0.8,0.8,0.2,0.9866395905036901
SmolLM2-1.7B-intermediate-checkpoints,365,0.8442288472160122,0.22727272727272727,0.9,0.8,0.8,0.4,0.9962111675471274
SmolLM2-1.7B-intermediate-checkpoints,366,0.8425524721481304,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9750244849156972
SmolLM2-1.7B-intermediate-checkpoints,367,0.8445495499438784,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9941267106881376
SmolLM2-1.7B-intermediate-checkpoints,368,0.8403526349252672,0.22727272727272727,0.9,0.7,0.8,0.1,0.9924115066183019
SmolLM2-1.7B-intermediate-checkpoints,369,0.8402333565709489,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.994674659652427
SmolLM2-1.7B-intermediate-checkpoints,370,0.8472512603795967,0.22727272727272727,1.0,0.6,0.8,0.30000000000000004,0.9962047300922307
SmolLM2-1.7B-intermediate-checkpoints,371,0.8369680372521282,0.22727272727272727,0.9,0.9,0.8,0.2,0.9864248851882292
SmolLM2-1.7B-intermediate-checkpoints,372,0.8402749581821005,0.22727272727272727,0.9,0.7,0.8,0.4,0.9942647014600234
SmolLM2-1.7B-intermediate-checkpoints,373,0.8438344245748549,0.22727272727272727,1.0,0.9,0.8,0.2,0.9890899514629308
SmolLM2-1.7B-intermediate-checkpoints,374,0.8405126575531647,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9835251932511623
SmolLM2-1.7B-intermediate-checkpoints,375,0.8400645117935622,0.22727272727272727,1.0,0.8,0.8,0.2,0.9961961738302552
SmolLM2-1.7B-intermediate-checkpoints,376,0.8410222630783588,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9935538358523159
SmolLM2-1.7B-intermediate-checkpoints,377,0.8429847053572578,0.22727272727272727,0.9,0.8,0.8,0.4,0.9877298830655017
SmolLM2-1.7B-intermediate-checkpoints,378,0.8364839088614661,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9948791825301596
SmolLM2-1.7B-intermediate-checkpoints,379,0.8454019990518462,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9939502181488302
SmolLM2-1.7B-intermediate-checkpoints,380,0.835635886423288,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9866261855699305
SmolLM2-1.7B-intermediate-checkpoints,381,0.8391669230577338,0.22727272727272727,0.9,0.7,0.8,0.4,0.9926494110425442
SmolLM2-1.7B-intermediate-checkpoints,382,0.8366821151181341,0.22727272727272727,0.9,0.8,0.8,0.2,0.9952349276861754
SmolLM2-1.7B-intermediate-checkpoints,383,0.846149129002381,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9960533009592959
SmolLM2-1.7B-intermediate-checkpoints,384,0.8477351154434263,0.22727272727272727,1.0,0.6,0.8,0.30000000000000004,0.9958533826017225
SmolLM2-1.7B-intermediate-checkpoints,385,0.840686113457868,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9950601719585637
SmolLM2-1.7B-intermediate-checkpoints,386,0.8419970826845171,0.22727272727272727,1.0,0.8,0.8,0.2,0.9878097228460607
SmolLM2-1.7B-intermediate-checkpoints,387,0.8433965526406788,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9909595744220072
SmolLM2-1.7B-intermediate-checkpoints,388,0.8389522694949256,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9957190873635509
SmolLM2-1.7B-intermediate-checkpoints,389,0.8473218210107167,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9900827921215694
SmolLM2-1.7B-intermediate-checkpoints,390,0.8373615191733967,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9897013386810907
SmolLM2-1.7B-intermediate-checkpoints,391,0.8355214280304535,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.995749810592204
SmolLM2-1.7B-intermediate-checkpoints,392,0.8472717306252797,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9934029726382386
SmolLM2-1.7B-intermediate-checkpoints,393,0.8413529849616133,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9855721231619536
SmolLM2-1.7B-intermediate-checkpoints,394,0.8405222896850486,0.22727272727272727,0.9,0.7,0.8,0.4,0.9848406996122576
SmolLM2-1.7B-intermediate-checkpoints,395,0.8426144098884246,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9947462591313884
SmolLM2-1.7B-intermediate-checkpoints,396,0.847710702811393,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9953004983485725
SmolLM2-1.7B-intermediate-checkpoints,397,0.8384681441422395,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9963623578282939
SmolLM2-1.7B-intermediate-checkpoints,398,0.8453663764335517,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9960223738029398
SmolLM2-1.7B-intermediate-checkpoints,399,0.8410072665651838,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9923705415146729
SmolLM2-1.7B-intermediate-checkpoints,400,0.8348030586693704,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9960882575612747
SmolLM2-1.7B-intermediate-checkpoints,401,0.8382492020946327,0.22727272727272727,0.9,1.0,0.8,0.2,0.9923165198398708
SmolLM2-1.7B-intermediate-checkpoints,402,0.8440806464776454,0.22727272727272727,1.0,0.8,0.8,0.4,0.9930372423385113
SmolLM2-1.7B-intermediate-checkpoints,403,0.8396455830491802,0.22727272727272727,0.9,0.7,0.8,0.3,0.9909498610603787
SmolLM2-1.7B-intermediate-checkpoints,404,0.8422372079698572,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9927668403801955
SmolLM2-1.7B-intermediate-checkpoints,405,0.8447353021752956,0.22727272727272727,0.9,0.8,0.8,0.4,0.9927657167030549
SmolLM2-1.7B-intermediate-checkpoints,406,0.8339911353600532,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9939944950356783
SmolLM2-1.7B-intermediate-checkpoints,407,0.8316226828740025,0.22727272727272727,0.9,0.8,0.8,0.2,0.9902410547217196
SmolLM2-1.7B-intermediate-checkpoints,408,0.8339990586730522,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9952623742212474
SmolLM2-1.7B-intermediate-checkpoints,409,0.8405870096152035,0.22727272727272727,0.9,0.6,0.8,0.2,0.995539350831196
SmolLM2-1.7B-intermediate-checkpoints,410,0.8405445126342304,0.22727272727272727,0.9,0.6000000000000001,0.8,0.2,0.9780317017954472
SmolLM2-1.7B-intermediate-checkpoints,411,0.8407127801661172,0.22727272727272727,0.9,0.7,0.8,0.4,0.9927007193101446
SmolLM2-1.7B-intermediate-checkpoints,412,0.8482190082735478,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9756787318971335
SmolLM2-1.7B-intermediate-checkpoints,413,0.8440208117986279,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9744902991322959
SmolLM2-1.7B-intermediate-checkpoints,414,0.8371794461527721,0.22727272727272727,1.0,0.8,0.8,0.2,0.9962643884844197
SmolLM2-1.7B-intermediate-checkpoints,415,0.8470119644633282,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9844058470022224
SmolLM2-1.7B-intermediate-checkpoints,416,0.8428751044920499,0.22727272727272727,0.9,0.8,0.8,0.2,0.9950303188927763
SmolLM2-1.7B-intermediate-checkpoints,417,0.8421815122174215,0.22727272727272727,0.9,0.7,0.8,0.1,0.9883365742154598
SmolLM2-1.7B-intermediate-checkpoints,418,0.8429594674588599,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9950953314094535
SmolLM2-1.7B-intermediate-checkpoints,419,0.8328811207753812,0.22727272727272727,0.9,0.8,0.8,0.4,0.9928752487117511
SmolLM2-1.7B-intermediate-checkpoints,420,0.8416031572078704,0.22727272727272727,0.9,0.7,0.8,0.4,0.9962797772936698
SmolLM2-1.7B-intermediate-checkpoints,421,0.8461640044608311,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.996201251164774
SmolLM2-1.7B-intermediate-checkpoints,422,0.8377781622358556,0.22727272727272727,0.9,0.8,0.8,0.2,0.9960842484312842
SmolLM2-1.7B-intermediate-checkpoints,423,0.843051128687417,0.22727272727272727,0.9,0.7,0.8,0.2,0.9960651355913106
SmolLM2-1.7B-intermediate-checkpoints,424,0.8434678042433214,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9874151130936185
SmolLM2-1.7B-intermediate-checkpoints,425,0.8444630879546844,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9963779498520814
SmolLM2-1.7B-intermediate-checkpoints,426,0.8429055242881971,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9943092339814917
SmolLM2-1.7B-intermediate-checkpoints,427,0.8383618105530182,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.989858130742138
SmolLM2-1.7B-intermediate-checkpoints,428,0.8462615526069657,0.22727272727272727,0.9,0.6,0.8,0.2,0.9965032827280393
SmolLM2-1.7B-intermediate-checkpoints,429,0.8446435078311202,0.22727272727272727,0.9,0.7,0.8,0.1,0.9828758940366676
SmolLM2-1.7B-intermediate-checkpoints,430,0.8438109469810876,0.22727272727272727,0.9,0.7,0.8,0.2,0.9920015749246568
SmolLM2-1.7B-intermediate-checkpoints,431,0.8399541837722444,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9959774439593776
SmolLM2-1.7B-intermediate-checkpoints,432,0.8445062255267151,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9952863519144116
SmolLM2-1.7B-intermediate-checkpoints,433,0.8453636852668727,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9970294655972651
SmolLM2-1.7B-intermediate-checkpoints,434,0.8379709276890605,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9970158770858923
SmolLM2-1.7B-intermediate-checkpoints,435,0.8466813668234926,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9957909612108728
SmolLM2-1.7B-intermediate-checkpoints,436,0.8419051457534832,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.993158205450685
SmolLM2-1.7B-intermediate-checkpoints,437,0.8440572240156976,0.22727272727272727,0.9,0.7,0.8,0.4,0.9932331340130294
SmolLM2-1.7B-intermediate-checkpoints,438,0.8434547302247536,0.22727272727272727,0.9,0.7,0.8,0.4,0.9944878273993973
SmolLM2-1.7B-intermediate-checkpoints,439,0.845970530924476,0.22727272727272727,0.9,0.7,0.8,0.2,0.9960222484786418
SmolLM2-1.7B-intermediate-checkpoints,440,0.8472355795328108,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9969679319909894
SmolLM2-1.7B-intermediate-checkpoints,441,0.8392019280563403,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9936256166093582
SmolLM2-1.7B-intermediate-checkpoints,442,0.8414992706378128,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.993033074307703
SmolLM2-1.7B-intermediate-checkpoints,443,0.8387637048872241,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9846680096044145
SmolLM2-1.7B-intermediate-checkpoints,444,0.8408074535781689,0.22727272727272727,0.9,0.8,0.8,0.2,0.9962428946545783
SmolLM2-1.7B-intermediate-checkpoints,445,0.8420229764296653,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.993596211443754
SmolLM2-1.7B-intermediate-checkpoints,446,0.8433481391784465,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9963436345172221
SmolLM2-1.7B-intermediate-checkpoints,447,0.8318606996935649,0.22727272727272727,0.9,0.7,0.8,0.2,0.9904540672104872
SmolLM2-1.7B-intermediate-checkpoints,448,0.8395217683442638,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9974353622597483
SmolLM2-1.7B-intermediate-checkpoints,449,0.8413245637870751,0.22727272727272727,0.9,0.7,0.8,0.2,0.9868142559451505
SmolLM2-1.7B-intermediate-checkpoints,450,0.8350216976165813,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9940737526319273
SmolLM2-1.7B-intermediate-checkpoints,451,0.8360679117218146,0.22727272727272727,0.9,0.7,0.8,0.2,0.9804303663826273
SmolLM2-1.7B-intermediate-checkpoints,452,0.8497302064989083,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9946094843046969
SmolLM2-1.7B-intermediate-checkpoints,453,0.8444512044749604,0.22727272727272727,0.9,0.8,0.8,0.2,0.996811597300723
SmolLM2-1.7B-intermediate-checkpoints,454,0.8447986473262397,0.22727272727272727,0.9,0.7,0.8,0.2,0.9911526361401283
SmolLM2-1.7B-intermediate-checkpoints,455,0.8427885187380665,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9969891346049243
SmolLM2-1.7B-intermediate-checkpoints,456,0.8494591726253797,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9982195965597681
SmolLM2-1.7B-intermediate-checkpoints,457,0.8393117265553272,0.22727272727272727,0.9,0.7,0.8,0.2,0.9947066429411748
SmolLM2-1.7B-intermediate-checkpoints,458,0.838865579928774,0.22727272727272727,0.9,0.6000000000000001,0.8,0.3,0.9974342279351898
SmolLM2-1.7B-intermediate-checkpoints,459,0.8432056356944806,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9947711689595851
SmolLM2-1.7B-intermediate-checkpoints,460,0.8431479961893948,0.22727272727272727,0.9,0.8,0.8,0.1,0.9959417066873365
SmolLM2-1.7B-intermediate-checkpoints,461,0.8461998766923493,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9947870851727926
SmolLM2-1.7B-intermediate-checkpoints,462,0.8430463489333138,0.22727272727272727,0.9,0.7,0.8,0.2,0.9934131110955026
SmolLM2-1.7B-intermediate-checkpoints,463,0.8436423268809131,0.22727272727272727,0.9,0.9,0.8,0.2,0.9968040880861572
SmolLM2-1.7B-intermediate-checkpoints,464,0.8399207685612253,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9900096588190755
SmolLM2-1.7B-intermediate-checkpoints,465,0.8409326479640644,0.22727272727272727,1.0,0.8,0.8,0.4,0.9862213665694193
SmolLM2-1.7B-intermediate-checkpoints,466,0.8413771174373319,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9965496127440677
SmolLM2-1.7B-intermediate-checkpoints,467,0.8365165942855964,0.22727272727272727,0.9,0.7,0.8,0.1,0.9945626912335314
SmolLM2-1.7B-intermediate-checkpoints,468,0.8460652167572649,0.22727272727272727,1.0,0.8,0.8,0.4,0.9951606519653082
SmolLM2-1.7B-intermediate-checkpoints,469,0.8421423468684195,0.22727272727272727,0.9,0.8,0.8,0.2,0.9963308238299061
SmolLM2-1.7B-intermediate-checkpoints,470,0.8441105213065789,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9936747701215297
SmolLM2-1.7B-intermediate-checkpoints,471,0.8344062846684168,0.22727272727272727,0.9,0.8,0.8,0.4,0.9948362005893389
SmolLM2-1.7B-intermediate-checkpoints,472,0.838764651125155,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9751655522113597
SmolLM2-1.7B-intermediate-checkpoints,473,0.8358217486804956,0.22727272727272727,0.9,0.8,0.8,0.2,0.9933511492892528
SmolLM2-1.7B-intermediate-checkpoints,474,0.8299804047648505,0.22727272727272727,0.9,0.9,0.8,0.2,0.9956104444127555
SmolLM2-1.7B-intermediate-checkpoints,475,0.8407676552837843,0.22727272727272727,0.9,0.7,0.8,0.3,0.9975268855773112
SmolLM2-1.7B-intermediate-checkpoints,476,0.8399465552158513,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9949217126599794
SmolLM2-1.7B-intermediate-checkpoints,477,0.8392159156838466,0.22727272727272727,0.9,0.7,0.8,0.2,0.994214839151636
SmolLM2-1.7B-intermediate-checkpoints,478,0.8399593305397584,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9937794151939311
SmolLM2-1.7B-intermediate-checkpoints,479,0.8403394960814039,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9951922801192601
SmolLM2-1.7B-intermediate-checkpoints,480,0.8430884977317297,0.22727272727272727,1.0,0.7,0.8,0.2,0.9975759042836273
SmolLM2-1.7B-intermediate-checkpoints,481,0.8425409258598929,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9939255378133979
SmolLM2-1.7B-intermediate-checkpoints,482,0.8468721359319955,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9954280434040303
SmolLM2-1.7B-intermediate-checkpoints,483,0.8476394855477408,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9978646803858856
SmolLM2-1.7B-intermediate-checkpoints,484,0.8413436271365038,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.988605419189284
SmolLM2-1.7B-intermediate-checkpoints,485,0.8451899687155008,0.22727272727272727,0.9,0.8,0.8,0.4,0.9963703045509196
SmolLM2-1.7B-intermediate-checkpoints,486,0.8374990007227162,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9928422203782399
SmolLM2-1.7B-intermediate-checkpoints,487,0.8324227123707808,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9833346410677766
SmolLM2-1.7B-intermediate-checkpoints,488,0.8411031282152204,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9974884137637618
SmolLM2-1.7B-intermediate-checkpoints,489,0.8460207907018273,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9958641183156035
SmolLM2-1.7B-intermediate-checkpoints,490,0.8433940961003744,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9964114675487431
SmolLM2-1.7B-intermediate-checkpoints,491,0.839540033243696,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9951264642681192
SmolLM2-1.7B-intermediate-checkpoints,492,0.846292686083552,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9952658362059869
SmolLM2-1.7B-intermediate-checkpoints,493,0.8379990296494626,0.22727272727272727,0.9,0.8,0.8,0.4,0.9771677471014365
SmolLM2-1.7B-intermediate-checkpoints,494,0.8337876773541372,0.22727272727272727,0.9,1.0,0.8,0.2,0.9878538152168085
SmolLM2-1.7B-intermediate-checkpoints,495,0.8396120117503276,0.22727272727272727,0.9,0.7,0.8,0.4,0.9893836119726853
SmolLM2-1.7B-intermediate-checkpoints,496,0.8378730231792328,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9884149689444427
SmolLM2-1.7B-intermediate-checkpoints,497,0.8373616767508927,0.22727272727272727,0.9,0.7,0.8,0.2,0.9949742060683555
SmolLM2-1.7B-intermediate-checkpoints,498,0.8432962015711858,0.22727272727272727,0.9,0.9,0.8,0.2,0.9960956470555299
SmolLM2-1.7B-intermediate-checkpoints,499,0.8366482596636767,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9944749852967583
SmolLM2-1.7B-intermediate-checkpoints,500,0.8373806303669715,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9935998944401673
SmolLM2-1.7B-intermediate-checkpoints,501,0.8351387866172058,0.22727272727272727,0.9,0.7,0.8,0.2,0.9923990444367662
SmolLM2-1.7B-intermediate-checkpoints,502,0.8467740250623634,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.994109918747847
SmolLM2-1.7B-intermediate-checkpoints,503,0.8454286982411294,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9723093852502415
SmolLM2-1.7B-intermediate-checkpoints,504,0.8414261034532844,0.22727272727272727,0.9,0.7,0.8,0.2,0.9935727969327343
SmolLM2-1.7B-intermediate-checkpoints,505,0.8376452023928236,0.22727272727272727,0.9,0.8,0.8,0.2,0.9949036438391222
SmolLM2-1.7B-intermediate-checkpoints,506,0.8442000578701307,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9913150044656168
SmolLM2-1.7B-intermediate-checkpoints,507,0.8425409119192466,0.22727272727272727,0.9,0.7,0.8,0.2,0.996256868587875
SmolLM2-1.7B-intermediate-checkpoints,508,0.8340831295843522,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9963834001661278
SmolLM2-1.7B-intermediate-checkpoints,509,0.8375216139224759,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9972281660477332
SmolLM2-1.7B-intermediate-checkpoints,510,0.8384947172366204,0.22727272727272727,1.0,0.8,0.8,0.2,0.9946524216347193
SmolLM2-1.7B-intermediate-checkpoints,511,0.8417370523742636,0.22727272727272727,1.0,0.8,0.8,0.2,0.9933654154995839
SmolLM2-1.7B-intermediate-checkpoints,512,0.8417453900692995,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9933916318510356
SmolLM2-1.7B-intermediate-checkpoints,513,0.8380340864230731,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9950346922859374
SmolLM2-1.7B-intermediate-checkpoints,514,0.836928191544442,0.22727272727272727,0.9,0.7,0.8,0.2,0.9933988826688972
SmolLM2-1.7B-intermediate-checkpoints,515,0.8441394468148163,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9918441132932764
SmolLM2-1.7B-intermediate-checkpoints,516,0.8410861479956958,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9947635965993206
SmolLM2-1.7B-intermediate-checkpoints,517,0.841156259778522,0.22727272727272727,0.9,0.7,0.8,0.2,0.9970295239700673
SmolLM2-1.7B-intermediate-checkpoints,518,0.8327375536201742,0.22727272727272727,0.9,0.8,0.8,0.2,0.9943971903282623
SmolLM2-1.7B-intermediate-checkpoints,519,0.8436556012715877,0.22727272727272727,0.9,0.7,0.8,0.4,0.9961722985534958
SmolLM2-1.7B-intermediate-checkpoints,520,0.8381977064816045,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9897790341237708
SmolLM2-1.7B-intermediate-checkpoints,521,0.8441033378340934,0.22727272727272727,0.9,1.0,0.8,0.2,0.9959730963320794
SmolLM2-1.7B-intermediate-checkpoints,522,0.8428224798934876,0.22727272727272727,0.9,0.9,0.8,0.2,0.9896725860205376
SmolLM2-1.7B-intermediate-checkpoints,523,0.844223546332443,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9901605659303325
SmolLM2-1.7B-intermediate-checkpoints,524,0.8465582349129992,0.22727272727272727,0.9,0.8,0.8,0.4,0.983873565158117
SmolLM2-1.7B-intermediate-checkpoints,525,0.8422597665372908,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9888228744597655
SmolLM2-1.7B-intermediate-checkpoints,526,0.8463905980662484,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9947056438630015
SmolLM2-1.7B-intermediate-checkpoints,527,0.8412633296324982,0.22727272727272727,0.9,0.7,0.8,0.4,0.9927459820267944
SmolLM2-1.7B-intermediate-checkpoints,528,0.8390113636363636,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9961563804070902
SmolLM2-1.7B-intermediate-checkpoints,529,0.8416316944453758,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9867504508748709
SmolLM2-1.7B-intermediate-checkpoints,530,0.8406300724959159,0.22727272727272727,0.9,0.8,0.8,0.2,0.9975468454144435
SmolLM2-1.7B-intermediate-checkpoints,531,0.8457955111732116,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9928989105693221
SmolLM2-1.7B-intermediate-checkpoints,532,0.8355782945136079,0.22727272727272727,0.9,0.9,0.8,0.2,0.9899232680174095
SmolLM2-1.7B-intermediate-checkpoints,533,0.8457848919910719,0.22727272727272727,0.9,1.0,0.8,0.2,0.9895910235481564
SmolLM2-1.7B-intermediate-checkpoints,534,0.8458086380803115,0.22727272727272727,0.9,0.8,0.8,0.4,0.9893971784955311
SmolLM2-1.7B-intermediate-checkpoints,535,0.8384879454330149,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9902157173250773
SmolLM2-1.7B-intermediate-checkpoints,536,0.8463834325554742,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9918065662248138
SmolLM2-1.7B-intermediate-checkpoints,537,0.8408263710797901,0.22727272727272727,0.9,0.9,0.8,0.2,0.9827566982712976
SmolLM2-1.7B-intermediate-checkpoints,538,0.8399191417327199,0.22727272727272727,0.9,0.8,0.8,0.2,0.9932091591814182
SmolLM2-1.7B-intermediate-checkpoints,539,0.8472971826711144,0.22727272727272727,0.9,0.8,0.8,0.4,0.9910955210462467
SmolLM2-1.7B-intermediate-checkpoints,540,0.8342083281931081,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9950851043969531
SmolLM2-1.7B-intermediate-checkpoints,541,0.835641754001171,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9954476896617023
SmolLM2-1.7B-intermediate-checkpoints,542,0.837041633488059,0.22727272727272727,0.9,0.8,0.8,0.1,0.9963337676644933
SmolLM2-1.7B-intermediate-checkpoints,543,0.845694858732507,0.22727272727272727,0.9,0.6000000000000001,0.8,0.3,0.9956894237191652
SmolLM2-1.7B-intermediate-checkpoints,544,0.8425033015303425,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9960245342588453
SmolLM2-1.7B-intermediate-checkpoints,545,0.8446300471569954,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9965980738821483
SmolLM2-1.7B-intermediate-checkpoints,546,0.8373553402842617,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9866854491633492
SmolLM2-1.7B-intermediate-checkpoints,547,0.8404551575817688,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9921779158754632
SmolLM2-1.7B-intermediate-checkpoints,548,0.8455207127084492,0.22727272727272727,0.9,0.8,0.8,0.4,0.9958148252545714
SmolLM2-1.7B-intermediate-checkpoints,549,0.8439776098185481,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9937669724185165
SmolLM2-1.7B-intermediate-checkpoints,550,0.8437944258318093,0.22727272727272727,0.9,0.7,0.8,0.1,0.9648967097849417
SmolLM2-1.7B-intermediate-checkpoints,551,0.8439345639657005,0.22727272727272727,0.9,0.7,0.8,0.2,0.9898242465007863
SmolLM2-1.7B-intermediate-checkpoints,552,0.8403247017079352,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9946973523335961
SmolLM2-1.7B-intermediate-checkpoints,553,0.8438012267102746,0.22727272727272727,0.9,0.7,0.8,0.2,0.9790758512220182
SmolLM2-1.7B-intermediate-checkpoints,554,0.8472300181099942,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9961823996209274
SmolLM2-1.7B-intermediate-checkpoints,555,0.8409235115557201,0.22727272727272727,0.9,0.9,0.8,0.2,0.9957100319836171
SmolLM2-1.7B-intermediate-checkpoints,556,0.8443064118849029,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9921017792670792
SmolLM2-1.7B-intermediate-checkpoints,557,0.8414785183944913,0.22727272727272727,0.9,0.7,0.8,0.2,0.9945914080969459
SmolLM2-1.7B-intermediate-checkpoints,558,0.838037505863936,0.22727272727272727,0.8,0.8,0.7,0.4,0.9926826099000725
SmolLM2-1.7B-intermediate-checkpoints,559,0.8357008201119349,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9888757649181003
SmolLM2-1.7B-intermediate-checkpoints,560,0.8420125512830905,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.994924813210047
SmolLM2-1.7B-intermediate-checkpoints,561,0.8394770499004585,0.22727272727272727,0.9,0.8,0.8,0.2,0.9953160136190582
SmolLM2-1.7B-intermediate-checkpoints,562,0.8393203381601733,0.22727272727272727,0.9,0.8,0.8,0.2,0.9941904872705581
SmolLM2-1.7B-intermediate-checkpoints,563,0.835496878614148,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9919025114251295
SmolLM2-1.7B-intermediate-checkpoints,564,0.8436856057769738,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.995615830317489
SmolLM2-1.7B-intermediate-checkpoints,565,0.8415059927045336,0.22727272727272727,0.8,0.7,0.7,0.2,0.9952574448264788
SmolLM2-1.7B-intermediate-checkpoints,566,0.8392637739165374,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9953421359221544
SmolLM2-1.7B-intermediate-checkpoints,567,0.8318543511032491,0.22727272727272727,1.0,0.8,0.8,0.4,0.9912715282143519
SmolLM2-1.7B-intermediate-checkpoints,568,0.8419019762646665,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.994340139340659
SmolLM2-1.7B-intermediate-checkpoints,569,0.8478604532422135,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9908543248023406
SmolLM2-1.7B-intermediate-checkpoints,570,0.8405917839888633,0.22727272727272727,0.9,0.6,0.8,0.4,0.9957743683589476
SmolLM2-1.7B-intermediate-checkpoints,571,0.8435844205019553,0.22727272727272727,0.9,0.8,0.8,0.2,0.9905513439781846
SmolLM2-1.7B-intermediate-checkpoints,572,0.8425025588536336,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9965219682522455
SmolLM2-1.7B-intermediate-checkpoints,573,0.8411521706548287,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9722233507584473
SmolLM2-1.7B-intermediate-checkpoints,574,0.8364165774747901,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9849341560661727
SmolLM2-1.7B-intermediate-checkpoints,575,0.8404184936977002,0.22727272727272727,0.9,0.9,0.8,0.2,0.9941567644388509
SmolLM2-1.7B-intermediate-checkpoints,576,0.8453501304588461,0.22727272727272727,0.9,0.7,0.8,0.4,0.9946807541362284
SmolLM2-1.7B-intermediate-checkpoints,577,0.8430394100120033,0.22727272727272727,0.9,0.7,0.8,0.2,0.9862404084143258
SmolLM2-1.7B-intermediate-checkpoints,578,0.8422200303896394,0.22727272727272727,0.9,0.7,0.8,0.4,0.9940120032580939
SmolLM2-1.7B-intermediate-checkpoints,579,0.8461401001304731,0.22727272727272727,0.9,1.0,0.8,0.2,0.9976614050045539
SmolLM2-1.7B-intermediate-checkpoints,580,0.8489059011278912,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9913212453121308
SmolLM2-1.7B-intermediate-checkpoints,581,0.84305772831534,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9951947888493488
SmolLM2-1.7B-intermediate-checkpoints,582,0.8447615044740535,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9952482761994772
SmolLM2-1.7B-intermediate-checkpoints,583,0.8375313833378193,0.22727272727272727,0.9,0.7,0.8,0.2,0.9913762797127702
SmolLM2-1.7B-intermediate-checkpoints,584,0.845215635993706,0.22727272727272727,0.9,0.8,0.8,0.1,0.9971510942665447
SmolLM2-1.7B-intermediate-checkpoints,585,0.8397772650334262,0.22727272727272727,0.9,0.8,0.8,0.4,0.995943496857046
SmolLM2-1.7B-intermediate-checkpoints,586,0.8406917104448421,0.22727272727272727,0.9,0.8,0.8,0.2,0.9881134011728098
SmolLM2-1.7B-intermediate-checkpoints,587,0.8424841805305284,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9961987761885743
SmolLM2-1.7B-intermediate-checkpoints,588,0.8368260207029276,0.22727272727272727,0.9,0.7,0.8,0.4,0.9963671028193174
SmolLM2-1.7B-intermediate-checkpoints,589,0.8453092012535226,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.996151656340879
SmolLM2-1.7B-intermediate-checkpoints,590,0.8431600046927641,0.22727272727272727,0.9,0.8,0.8,0.4,0.9962334352080412
SmolLM2-1.7B-intermediate-checkpoints,591,0.8420377832434978,0.22727272727272727,0.9,0.7,0.8,0.2,0.9975277555114246
SmolLM2-1.7B-intermediate-checkpoints,592,0.8333225935465972,0.22727272727272727,0.9,0.7,0.8,0.2,0.9738106466737609
SmolLM2-1.7B-intermediate-checkpoints,593,0.8369481491934736,0.22727272727272727,0.9,0.8,0.8,0.1,0.9962059993935878
SmolLM2-1.7B-intermediate-checkpoints,594,0.8314034441439526,0.22727272727272727,0.9,0.8,0.8,0.1,0.9960733116908691
SmolLM2-1.7B-intermediate-checkpoints,595,0.847181973207926,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9928137271408166
SmolLM2-1.7B-intermediate-checkpoints,596,0.8432261529938332,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9688456842317913
SmolLM2-1.7B-intermediate-checkpoints,597,0.8435723134755937,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.997260533554245
SmolLM2-1.7B-intermediate-checkpoints,598,0.8468525409089476,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9928640005536782
SmolLM2-1.7B-intermediate-checkpoints,599,0.8438882973829147,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9964254682795285
SmolLM2-1.7B-intermediate-checkpoints,600,0.8451462683955488,0.22727272727272727,0.9,0.7,0.8,0.2,0.9931084723414175
SmolLM2-1.7B-intermediate-checkpoints,601,0.8456196069288525,0.22727272727272727,1.0,1.0,0.8,0.2,0.9970452294101226
SmolLM2-1.7B-intermediate-checkpoints,602,0.8371759059787902,0.22727272727272727,0.9,0.8,0.8,0.4,0.9953277453370785
SmolLM2-1.7B-intermediate-checkpoints,603,0.8370379487394356,0.22727272727272727,0.9,0.8,0.8,0.4,0.990993528067046
SmolLM2-1.7B-intermediate-checkpoints,604,0.8458201631596376,0.22727272727272727,0.9,0.8,0.8,0.4,0.9899842475041257
SmolLM2-1.7B-intermediate-checkpoints,605,0.840964642767255,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9925905664842325
SmolLM2-1.7B-intermediate-checkpoints,606,0.8418098181086505,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9904288082671311
SmolLM2-1.7B-intermediate-checkpoints,607,0.8455270355254105,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9949452717739146
SmolLM2-1.7B-intermediate-checkpoints,608,0.8456632747333968,0.22727272727272727,0.9,0.7,0.8,0.2,0.9864955727523703
SmolLM2-1.7B-intermediate-checkpoints,609,0.8343630106406272,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9957597099762197
SmolLM2-1.7B-intermediate-checkpoints,610,0.838233016553519,0.22727272727272727,0.9,0.9,0.8,0.2,0.9945315923767228
SmolLM2-1.7B-intermediate-checkpoints,611,0.840637107667443,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9912217198039612
SmolLM2-1.7B-intermediate-checkpoints,612,0.8490737792978262,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.994967515003475
SmolLM2-1.7B-intermediate-checkpoints,613,0.848315632189763,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9981228349664012
SmolLM2-1.7B-intermediate-checkpoints,614,0.8360401733039359,0.22727272727272727,0.9,0.8,0.8,0.4,0.9952694672504744
SmolLM2-1.7B-intermediate-checkpoints,615,0.8393170260353109,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9829990672470845
SmolLM2-1.7B-intermediate-checkpoints,616,0.8440456932423535,0.22727272727272727,0.9,1.0,0.8,0.2,0.9916642688035955
SmolLM2-1.7B-intermediate-checkpoints,617,0.835995829619416,0.22727272727272727,0.9,0.8,0.8,0.1,0.9950142784243462
SmolLM2-1.7B-intermediate-checkpoints,618,0.8440239351334101,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9970990158465646
SmolLM2-1.7B-intermediate-checkpoints,619,0.8411305111172873,0.22727272727272727,0.9,0.7,0.8,0.4,0.9853554835906903
SmolLM2-1.7B-intermediate-checkpoints,620,0.8393904448822713,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.996968003378216
SmolLM2-1.7B-intermediate-checkpoints,621,0.8400609981736593,0.22727272727272727,0.9,0.8,0.8,0.1,0.9929301969707909
SmolLM2-1.7B-intermediate-checkpoints,622,0.8387532467532468,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9956282439305231
SmolLM2-1.7B-intermediate-checkpoints,623,0.8439479458822329,0.22727272727272727,0.9,0.7,0.8,0.4,0.9936843532542411
SmolLM2-1.7B-intermediate-checkpoints,624,0.840014003076613,0.22727272727272727,0.9,0.7,0.8,0.4,0.9965980184961318
SmolLM2-1.7B-intermediate-checkpoints,625,0.8442530906015415,0.22727272727272727,1.0,0.9,0.8,0.30000000000000004,0.9946099072143888
SmolLM2-1.7B-intermediate-checkpoints,626,0.8435780727128352,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9973153630537538
SmolLM2-1.7B-intermediate-checkpoints,627,0.8410606337559243,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9972385248114388
SmolLM2-1.7B-intermediate-checkpoints,628,0.8456034018648764,0.22727272727272727,0.9,0.8,0.8,0.4,0.9946791999374086
SmolLM2-1.7B-intermediate-checkpoints,629,0.8385914946224308,0.22727272727272727,1.0,0.7,0.8,0.2,0.9958365613048439
SmolLM2-1.7B-intermediate-checkpoints,630,0.8436172306257284,0.22727272727272727,0.9,0.7,0.8,0.2,0.9904636363320358
SmolLM2-1.7B-intermediate-checkpoints,631,0.8401626649721069,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9952484982056167
SmolLM2-1.7B-intermediate-checkpoints,632,0.8469756367822623,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9833170465000078
SmolLM2-1.7B-intermediate-checkpoints,633,0.8444551597853389,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9971181877062514
SmolLM2-1.7B-intermediate-checkpoints,634,0.8378969142018822,0.22727272727272727,0.9,0.8,0.8,0.2,0.9955690532898279
SmolLM2-1.7B-intermediate-checkpoints,635,0.8439204376270364,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9923563375187255
SmolLM2-1.7B-intermediate-checkpoints,636,0.8385867721215383,0.22727272727272727,0.9,0.9,0.8,0.2,0.988354023997191
SmolLM2-1.7B-intermediate-checkpoints,637,0.8380518410603148,0.22727272727272727,0.9,0.8,0.8,0.4,0.9957830847194543
SmolLM2-1.7B-intermediate-checkpoints,638,0.841044282881692,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9968699206025327
SmolLM2-1.7B-intermediate-checkpoints,639,0.8446291930428693,0.22727272727272727,0.9,0.6000000000000001,0.8,0.30000000000000004,0.9849561578966237
SmolLM2-1.7B-intermediate-checkpoints,640,0.8416906531348073,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9866281481666205
SmolLM2-1.7B-intermediate-checkpoints,641,0.8431970896702021,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9935851862442621
SmolLM2-1.7B-intermediate-checkpoints,642,0.8428902042703295,0.22727272727272727,0.9,0.9,0.8,0.2,0.9949132879121902
SmolLM2-1.7B-intermediate-checkpoints,643,0.8452264015648809,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9918448504336631
SmolLM2-1.7B-intermediate-checkpoints,644,0.8407859002992577,0.22727272727272727,0.9,0.7,0.8,0.2,0.987589329479434
SmolLM2-1.7B-intermediate-checkpoints,645,0.8379777070063693,0.22727272727272727,0.9,0.7,0.8,0.2,0.9937315376742624
SmolLM2-1.7B-intermediate-checkpoints,646,0.845111376745598,0.22727272727272727,0.9,0.7,0.8,0.4,0.9934111719649199
SmolLM2-1.7B-intermediate-checkpoints,647,0.835893293376005,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9914081455169481
SmolLM2-1.7B-intermediate-checkpoints,648,0.8454716341400567,0.22727272727272727,0.9,0.8,0.8,0.2,0.991380506545001
SmolLM2-1.7B-intermediate-checkpoints,649,0.8422387719979105,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9957671553114241
SmolLM2-1.7B-intermediate-checkpoints,650,0.8384057534952947,0.22727272727272727,0.9,0.8,0.8,0.2,0.9950949392082682
SmolLM2-1.7B-intermediate-checkpoints,651,0.8391959116381689,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9744767256854193
SmolLM2-1.7B-intermediate-checkpoints,652,0.8356705613308962,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9953808356156156
SmolLM2-1.7B-intermediate-checkpoints,653,0.8443366747131689,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9876282558006648
SmolLM2-1.7B-intermediate-checkpoints,654,0.8436923949039021,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9912146021224575
SmolLM2-1.7B-intermediate-checkpoints,655,0.8395672960715794,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9963503673658612
SmolLM2-1.7B-intermediate-checkpoints,656,0.8373765459924689,0.22727272727272727,0.9,0.8,0.8,0.2,0.9935035305055776
SmolLM2-1.7B-intermediate-checkpoints,657,0.8419640094915192,0.22727272727272727,0.9,0.8,0.8,0.2,0.9883601619901077
SmolLM2-1.7B-intermediate-checkpoints,658,0.8469516790024054,0.22727272727272727,0.9,0.6,0.8,0.30000000000000004,0.9943221398896716
SmolLM2-1.7B-intermediate-checkpoints,659,0.8401612458496008,0.22727272727272727,0.9,0.8,0.8,0.4,0.9877059940238924
SmolLM2-1.7B-intermediate-checkpoints,660,0.8424972446092238,0.22727272727272727,0.9,0.8,0.8,0.2,0.9792422638792504
SmolLM2-1.7B-intermediate-checkpoints,661,0.843345362329649,0.22727272727272727,0.9,0.8,0.8,0.2,0.9960986326248193
SmolLM2-1.7B-intermediate-checkpoints,662,0.8479281438904956,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9963780497891189
SmolLM2-1.7B-intermediate-checkpoints,663,0.8456851139564152,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9958232891570267
SmolLM2-1.7B-intermediate-checkpoints,664,0.8397062489914093,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9976928750045133
SmolLM2-1.7B-intermediate-checkpoints,665,0.8327847643355142,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9906200397664963
SmolLM2-1.7B-intermediate-checkpoints,666,0.8467809882768946,0.22727272727272727,0.9,0.7,0.8,0.2,0.9962043959437155
SmolLM2-1.7B-intermediate-checkpoints,667,0.8423012492065675,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9948014918534739
SmolLM2-1.7B-intermediate-checkpoints,668,0.8396782200871745,0.22727272727272727,0.9,0.7,0.8,0.4,0.9916986180874751
SmolLM2-1.7B-intermediate-checkpoints,669,0.8359506486004142,0.22727272727272727,0.9,0.8,0.8,0.2,0.9892907170026339
SmolLM2-1.7B-intermediate-checkpoints,670,0.8363238446408952,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9979310278377356
SmolLM2-1.7B-intermediate-checkpoints,671,0.8402135961607804,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9939251261045752
SmolLM2-1.7B-intermediate-checkpoints,672,0.8418092762476597,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9914690999025212
SmolLM2-1.7B-intermediate-checkpoints,673,0.8448235715653669,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9952579735366929
SmolLM2-1.7B-intermediate-checkpoints,674,0.8366757958308768,0.22727272727272727,0.9,0.7,0.8,0.4,0.9802174684390292
SmolLM2-1.7B-intermediate-checkpoints,675,0.8450631540303221,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9866908728947302
SmolLM2-1.7B-intermediate-checkpoints,676,0.8402295376478685,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9876194908041882
SmolLM2-1.7B-intermediate-checkpoints,677,0.841756529201832,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.988361026186103
SmolLM2-1.7B-intermediate-checkpoints,678,0.8467248737544866,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9827224851496498
SmolLM2-1.7B-intermediate-checkpoints,679,0.8427058956101985,0.22727272727272727,0.9,0.8,0.8,0.2,0.9943560430393453
SmolLM2-1.7B-intermediate-checkpoints,680,0.8402404593252357,0.22727272727272727,0.9,0.7,0.8,0.2,0.9974743282333473
SmolLM2-1.7B-intermediate-checkpoints,681,0.845277705853597,0.22727272727272727,1.0,0.7,0.8,0.2,0.99017598607169
SmolLM2-1.7B-intermediate-checkpoints,682,0.8451529308708666,0.22727272727272727,0.9,0.9,0.8,0.2,0.9956797518084686
SmolLM2-1.7B-intermediate-checkpoints,683,0.8491247487888136,0.22727272727272727,0.9,0.7,0.8,0.4,0.9956488399075806
SmolLM2-1.7B-intermediate-checkpoints,684,0.8376309576688052,0.22727272727272727,0.9,1.0,0.8,0.2,0.99365486957709
SmolLM2-1.7B-intermediate-checkpoints,685,0.8365882838696681,0.22727272727272727,0.9,0.7,0.8,0.4,0.9941559759832831
SmolLM2-1.7B-intermediate-checkpoints,686,0.8460563196630262,0.22727272727272727,1.0,0.7,0.8,0.2,0.9953483925624766
SmolLM2-1.7B-intermediate-checkpoints,687,0.8413420903702964,0.22727272727272727,0.9,0.8,0.8,0.4,0.9939279534397969
SmolLM2-1.7B-intermediate-checkpoints,688,0.8372084512287854,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9956149354176047
SmolLM2-1.7B-intermediate-checkpoints,689,0.8452166838452808,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9913635558843493
SmolLM2-1.7B-intermediate-checkpoints,690,0.8405001665003836,0.22727272727272727,0.9,0.8,0.8,0.4,0.9899365007232123
SmolLM2-1.7B-intermediate-checkpoints,691,0.8431444344095984,0.22727272727272727,0.9,0.8,0.8,0.4,0.9964446946065497
SmolLM2-1.7B-intermediate-checkpoints,692,0.843010853231231,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9821217233289031
SmolLM2-1.7B-intermediate-checkpoints,693,0.8407016782181058,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9954564036966485
SmolLM2-1.7B-intermediate-checkpoints,694,0.8320825839470685,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9925277830035183
SmolLM2-1.7B-intermediate-checkpoints,695,0.8434298556841444,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9964421633036251
SmolLM2-1.7B-intermediate-checkpoints,696,0.841091524144838,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9943982702788072
SmolLM2-1.7B-intermediate-checkpoints,697,0.8434940235646371,0.22727272727272727,0.9,0.7,0.8,0.2,0.9859060761460657
SmolLM2-1.7B-intermediate-checkpoints,698,0.8384390892579138,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9925666225314672
SmolLM2-1.7B-intermediate-checkpoints,699,0.8370417771348031,0.22727272727272727,0.9,0.6,0.8,0.4,0.9891886542087718
SmolLM2-1.7B-intermediate-checkpoints,700,0.8449784929211364,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9913843341064896
SmolLM2-1.7B-intermediate-checkpoints,701,0.8450969404516899,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9968787363736661
SmolLM2-1.7B-intermediate-checkpoints,702,0.8418246259337676,0.22727272727272727,0.9,0.8,0.8,0.2,0.982453853111622
SmolLM2-1.7B-intermediate-checkpoints,703,0.8424249607124149,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9950388148018027
SmolLM2-1.7B-intermediate-checkpoints,704,0.8332536389900147,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9947085226924873
SmolLM2-1.7B-intermediate-checkpoints,705,0.840445482378078,0.22727272727272727,0.9,0.7,0.8,0.2,0.995458710281965
SmolLM2-1.7B-intermediate-checkpoints,706,0.8469906358553603,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9959025959264456
SmolLM2-1.7B-intermediate-checkpoints,707,0.8437356355862523,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9949743314969061
SmolLM2-1.7B-intermediate-checkpoints,708,0.8313695255149595,0.22727272727272727,0.9,0.7,0.8,0.4,0.9862618478643527
SmolLM2-1.7B-intermediate-checkpoints,709,0.8440015613292373,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9931180403795583
SmolLM2-1.7B-intermediate-checkpoints,710,0.8425078212678246,0.22727272727272727,0.9,0.8,0.8,0.4,0.9950353884697608
SmolLM2-1.7B-intermediate-checkpoints,711,0.844468947672495,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9975909479655264
SmolLM2-1.7B-intermediate-checkpoints,712,0.83922063243841,0.22727272727272727,0.9,0.8,0.8,0.2,0.993036256501129
SmolLM2-1.7B-intermediate-checkpoints,713,0.8365695502337547,0.22727272727272727,0.9,0.9,0.8,0.2,0.9936422062231989
SmolLM2-1.7B-intermediate-checkpoints,714,0.8413392529729162,0.22727272727272727,1.0,0.8,0.8,0.2,0.9930349461275836
SmolLM2-1.7B-intermediate-checkpoints,715,0.8421185173737864,0.22727272727272727,0.9,0.6000000000000001,0.8,0.30000000000000004,0.9887668624095576
SmolLM2-1.7B-intermediate-checkpoints,716,0.8451848178575074,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9924474376288823
SmolLM2-1.7B-intermediate-checkpoints,717,0.8452454715637935,0.22727272727272727,0.9,0.7,0.8,0.2,0.9974083210051075
SmolLM2-1.7B-intermediate-checkpoints,718,0.8483474646716542,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9891353559600576
SmolLM2-1.7B-intermediate-checkpoints,719,0.8297950313593987,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9927272015618958
SmolLM2-1.7B-intermediate-checkpoints,720,0.8391071328503643,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9823262152716615
SmolLM2-1.7B-intermediate-checkpoints,721,0.847171467709529,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9918889116081258
SmolLM2-1.7B-intermediate-checkpoints,722,0.841710895076001,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9904825891744924
SmolLM2-1.7B-intermediate-checkpoints,723,0.843543696444248,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9875309062993882
SmolLM2-1.7B-intermediate-checkpoints,724,0.8253621774110669,0.22727272727272727,0.9,1.0,0.8,0.2,0.9959111589550723
SmolLM2-1.7B-intermediate-checkpoints,725,0.8358030735533224,0.22727272727272727,0.9,0.7,0.8,0.2,0.9919330181026916
SmolLM2-1.7B-intermediate-checkpoints,726,0.8444651654839612,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9954661271566093
SmolLM2-1.7B-intermediate-checkpoints,727,0.8412249126534842,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9976855762156687
SmolLM2-1.7B-intermediate-checkpoints,728,0.8430864082591383,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9744694880480204
SmolLM2-1.7B-intermediate-checkpoints,729,0.840760885867772,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9963436564886414
SmolLM2-1.7B-intermediate-checkpoints,730,0.8366788594690369,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9957785194383202
SmolLM2-1.7B-intermediate-checkpoints,731,0.8453994942361527,0.22727272727272727,0.9,0.6000000000000001,0.8,0.30000000000000004,0.9915805896603108
SmolLM2-1.7B-intermediate-checkpoints,732,0.8442580618158924,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9980339914139966
SmolLM2-1.7B-intermediate-checkpoints,733,0.8410236773454731,0.22727272727272727,0.9,0.7,0.8,0.1,0.9964231255641817
SmolLM2-1.7B-intermediate-checkpoints,734,0.8435627001671651,0.22727272727272727,0.9,0.7,0.8,0.2,0.9923641801972642
SmolLM2-1.7B-intermediate-checkpoints,735,0.8411740883062087,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9864159703593879
SmolLM2-1.7B-intermediate-checkpoints,736,0.8443628752222186,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9960199162317773
SmolLM2-1.7B-intermediate-checkpoints,737,0.8414009115522612,0.22727272727272727,0.9,0.7,0.8,0.2,0.9979059820935082
SmolLM2-1.7B-intermediate-checkpoints,738,0.8469977574854184,0.22727272727272727,0.9,0.7,0.8,0.2,0.9922032171943342
SmolLM2-1.7B-intermediate-checkpoints,739,0.8358978824952001,0.22727272727272727,0.9,0.8,0.8,0.2,0.993512415100303
SmolLM2-1.7B-intermediate-checkpoints,740,0.837047464643979,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9949861183394959
SmolLM2-1.7B-intermediate-checkpoints,741,0.835634529220256,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9965810756895394
SmolLM2-1.7B-intermediate-checkpoints,742,0.8446208147016637,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9955255955902754
SmolLM2-1.7B-intermediate-checkpoints,743,0.8453391754209998,0.22727272727272727,0.9,0.7,0.8,0.2,0.9897601765195261
SmolLM2-1.7B-intermediate-checkpoints,744,0.8413420937111322,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9969700146961618
SmolLM2-1.7B-intermediate-checkpoints,745,0.8411008489591818,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9977981524520615
SmolLM2-1.7B-intermediate-checkpoints,746,0.8398824243163665,0.22727272727272727,0.9,0.7,0.8,0.1,0.9670523159087958
SmolLM2-1.7B-intermediate-checkpoints,747,0.842571499218848,0.22727272727272727,0.9,0.7,0.8,0.4,0.9955341996017923
SmolLM2-1.7B-intermediate-checkpoints,748,0.8436556408684843,0.22727272727272727,0.9,0.9,0.8,0.2,0.994725320532231
SmolLM2-1.7B-intermediate-checkpoints,749,0.8398460449486035,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9959058415695857
SmolLM2-1.7B-intermediate-checkpoints,750,0.8466698235925434,0.22727272727272727,0.9,0.8,0.8,0.2,0.987917616312388
SmolLM2-1.7B-intermediate-checkpoints,751,0.8407228000995275,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9961856719028757
SmolLM2-1.7B-intermediate-checkpoints,752,0.8427338059313214,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9963340049889498
SmolLM2-1.7B-intermediate-checkpoints,753,0.846095698583809,0.22727272727272727,0.9,0.7,0.8,0.2,0.9946993654532208
SmolLM2-1.7B-intermediate-checkpoints,754,0.8414302279260467,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9975374149757228
SmolLM2-1.7B-intermediate-checkpoints,755,0.8406059619175018,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9936496182800365
SmolLM2-1.7B-intermediate-checkpoints,756,0.8372842054520833,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9921241367970546
SmolLM2-1.7B-intermediate-checkpoints,757,0.8332590338288057,0.22727272727272727,0.9,0.9,0.8,0.1,0.9932504179186361
SmolLM2-1.7B-intermediate-checkpoints,758,0.8366870797645285,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9918287705507198
SmolLM2-1.7B-intermediate-checkpoints,759,0.8377406297455323,0.22727272727272727,0.9,0.9,0.8,0.4,0.9696476065056687
SmolLM2-1.7B-intermediate-checkpoints,760,0.8445706807467986,0.22727272727272727,0.9,0.8,0.8,0.4,0.9967730223810537
SmolLM2-1.7B-intermediate-checkpoints,761,0.8436150288725981,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9925233451432907
SmolLM2-1.7B-intermediate-checkpoints,762,0.8462709268012242,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9921191718874577
SmolLM2-1.7B-intermediate-checkpoints,763,0.8384945388983813,0.22727272727272727,0.9,0.9,0.8,0.2,0.9961959841023923
SmolLM2-1.7B-intermediate-checkpoints,764,0.8427117180621355,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9942500013198582
SmolLM2-1.7B-intermediate-checkpoints,765,0.8440197448062026,0.22727272727272727,0.9,0.7,0.8,0.3,0.9931812998442827
SmolLM2-1.7B-intermediate-checkpoints,766,0.8342261094298327,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9950662920761835
SmolLM2-1.7B-intermediate-checkpoints,767,0.8433671118105942,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9964315699235392
SmolLM2-1.7B-intermediate-checkpoints,768,0.8340968976934364,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9728502735116795
SmolLM2-1.7B-intermediate-checkpoints,769,0.8413256556878531,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9952918853697605
SmolLM2-1.7B-intermediate-checkpoints,770,0.8451667047629292,0.22727272727272727,0.9,0.7,0.8,0.4,0.9950986809068173
SmolLM2-1.7B-intermediate-checkpoints,771,0.835630562635586,0.22727272727272727,0.9,0.8,0.8,0.4,0.9896986340657484
SmolLM2-1.7B-intermediate-checkpoints,772,0.8433811302452727,0.22727272727272727,0.9,0.8,0.8,0.4,0.9963832183622351
SmolLM2-1.7B-intermediate-checkpoints,773,0.8377087146128144,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9947468514112192
SmolLM2-1.7B-intermediate-checkpoints,774,0.8471466270823025,0.22727272727272727,0.9,0.8,0.8,0.4,0.9855581696480546
SmolLM2-1.7B-intermediate-checkpoints,775,0.8472644602333155,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9970046516897573
SmolLM2-1.7B-intermediate-checkpoints,776,0.8369331635641577,0.22727272727272727,0.9,0.8,0.8,0.1,0.9969876050209734
SmolLM2-1.7B-intermediate-checkpoints,777,0.8427017725843063,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9965166289606201
SmolLM2-1.7B-intermediate-checkpoints,778,0.8436996056728177,0.22727272727272727,1.0,0.6,0.8,0.30000000000000004,0.9912685904349293
SmolLM2-1.7B-intermediate-checkpoints,779,0.8431675550956828,0.22727272727272727,0.9,0.8,0.8,0.2,0.9963471730391571
SmolLM2-1.7B-intermediate-checkpoints,780,0.8397439083544203,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9946051178622474
SmolLM2-1.7B-intermediate-checkpoints,781,0.8416829880081091,0.22727272727272727,0.9,0.9,0.8,0.2,0.993264345467532
SmolLM2-1.7B-intermediate-checkpoints,782,0.8396877588961036,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9939236849754668
SmolLM2-1.7B-intermediate-checkpoints,783,0.8390745659896992,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.997648803282362
SmolLM2-1.7B-intermediate-checkpoints,784,0.8459147097139021,0.22727272727272727,0.9,0.7,0.8,0.4,0.9961256240133457
SmolLM2-1.7B-intermediate-checkpoints,785,0.8435737320573027,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9848854148017364
SmolLM2-1.7B-intermediate-checkpoints,786,0.8370453134674865,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9968032819044749
SmolLM2-1.7B-intermediate-checkpoints,787,0.8385012919896642,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9968267944165894
SmolLM2-1.7B-intermediate-checkpoints,788,0.8431976852587166,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9944121439952545
SmolLM2-1.7B-intermediate-checkpoints,789,0.8430969866747426,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9951169386118961
SmolLM2-1.7B-intermediate-checkpoints,790,0.8387126408623224,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9929494462785456
SmolLM2-1.7B-intermediate-checkpoints,791,0.8449315943456204,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9966479240654417
SmolLM2-1.7B-intermediate-checkpoints,792,0.8436430075889838,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9972616508941489
SmolLM2-1.7B-intermediate-checkpoints,793,0.8435431527980356,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9949853592617773
SmolLM2-1.7B-intermediate-checkpoints,794,0.8441118792193716,0.22727272727272727,0.9,0.8,0.8,0.4,0.9924364778743291
SmolLM2-1.7B-intermediate-checkpoints,795,0.8456903741130606,0.22727272727272727,0.9,0.7,0.8,0.2,0.9921337695163318
SmolLM2-1.7B-intermediate-checkpoints,796,0.8368748148332426,0.22727272727272727,0.9,0.7,0.8,0.2,0.9935036246951573
SmolLM2-1.7B-intermediate-checkpoints,797,0.8427347101352434,0.22727272727272727,1.0,0.8,0.8,0.4,0.9965070662614444
SmolLM2-1.7B-intermediate-checkpoints,798,0.8386105524694594,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9915227308944489
SmolLM2-1.7B-intermediate-checkpoints,799,0.8453408880100228,0.22727272727272727,0.9,0.8,0.8,0.4,0.989140561813036
SmolLM2-1.7B-intermediate-checkpoints,800,0.8456364665369759,0.22727272727272727,0.9,0.8,0.8,0.2,0.9957518969619927
SmolLM2-1.7B-intermediate-checkpoints,801,0.8453636852668727,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9970294655972651
SmolLM2-1.7B-intermediate-checkpoints,802,0.8418567082861279,0.22727272727272727,0.9,0.7,0.8,0.4,0.9895971498039952
SmolLM2-1.7B-intermediate-checkpoints,803,0.8402328711236994,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9965518377979576
SmolLM2-1.7B-intermediate-checkpoints,804,0.8437864952596394,0.22727272727272727,1.0,0.9,0.8,0.30000000000000004,0.9973571905413825
SmolLM2-1.7B-intermediate-checkpoints,805,0.8425721425296682,0.22727272727272727,0.9,0.7,0.8,0.4,0.9971846102313306
SmolLM2-1.7B-intermediate-checkpoints,806,0.8374399029131239,0.22727272727272727,0.9,0.7,0.8,0.4,0.9910453581996344
SmolLM2-1.7B-intermediate-checkpoints,807,0.8445390961576049,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9918201168199182
SmolLM2-1.7B-intermediate-checkpoints,808,0.8445034465706647,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9810549737337648
SmolLM2-1.7B-intermediate-checkpoints,809,0.8458201631596376,0.22727272727272727,0.9,0.8,0.8,0.4,0.9899842475041257
SmolLM2-1.7B-intermediate-checkpoints,810,0.8482955111737784,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9951815839529266
SmolLM2-1.7B-intermediate-checkpoints,811,0.8477103212694934,0.22727272727272727,0.9,0.7,0.8,0.4,0.9814429414527747
SmolLM2-1.7B-intermediate-checkpoints,812,0.8448589513556619,0.22727272727272727,1.0,0.9,0.8,0.2,0.9948543385893098
SmolLM2-1.7B-intermediate-checkpoints,813,0.847766706294488,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.996849023643026
SmolLM2-1.7B-intermediate-checkpoints,814,0.8399508192273828,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9956282946342077
SmolLM2-1.7B-intermediate-checkpoints,815,0.843792461060209,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9964542839568943
SmolLM2-1.7B-intermediate-checkpoints,816,0.8358850353549321,0.22727272727272727,0.9,0.8,0.8,0.2,0.9950001478014764
SmolLM2-1.7B-intermediate-checkpoints,817,0.8422551598394095,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9901033858866085
SmolLM2-1.7B-intermediate-checkpoints,818,0.8403076157321372,0.22727272727272727,0.9,0.8,0.8,0.4,0.995010546300372
SmolLM2-1.7B-intermediate-checkpoints,819,0.8296975052096778,0.22727272727272727,0.9,0.9,0.8,0.2,0.9942012187228785
SmolLM2-1.7B-intermediate-checkpoints,820,0.8405162287712467,0.22727272727272727,1.0,0.8,0.8,0.2,0.9946900397612215
SmolLM2-1.7B-intermediate-checkpoints,821,0.8414885467002642,0.22727272727272727,0.9,0.8,0.8,0.4,0.9943054050513045
SmolLM2-1.7B-intermediate-checkpoints,822,0.8402331238022706,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9949801302479372
SmolLM2-1.7B-intermediate-checkpoints,823,0.8392498658964751,0.22727272727272727,0.9,0.8,0.8,0.2,0.9962372322625731
SmolLM2-1.7B-intermediate-checkpoints,824,0.8413257744475287,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9975302657291516
SmolLM2-1.7B-intermediate-checkpoints,825,0.8420306668592372,0.22727272727272727,1.0,0.7,0.8,0.4,0.9946383612019051
SmolLM2-1.7B-intermediate-checkpoints,826,0.8313554528833711,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9973773272169401
SmolLM2-1.7B-intermediate-checkpoints,827,0.8397507764452418,0.22727272727272727,0.9,0.6,0.8,0.2,0.9965795350210862
SmolLM2-1.7B-intermediate-checkpoints,828,0.8435132797909823,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9937563568687053
SmolLM2-1.7B-intermediate-checkpoints,829,0.8360296758398985,0.22727272727272727,0.9,0.9,0.8,0.2,0.990649996637418
SmolLM2-1.7B-intermediate-checkpoints,830,0.8367459941926461,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9918959602354487
SmolLM2-1.7B-intermediate-checkpoints,831,0.8434730022931314,0.22727272727272727,0.9,0.9,0.8,0.2,0.9738590643576643
SmolLM2-1.7B-intermediate-checkpoints,832,0.8423695405087372,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.989194408749706
SmolLM2-1.7B-intermediate-checkpoints,833,0.8374990007227162,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9928422203782399
SmolLM2-1.7B-intermediate-checkpoints,834,0.8438386772464357,0.22727272727272727,0.9,0.8,0.8,0.4,0.9953919297707616
SmolLM2-1.7B-intermediate-checkpoints,835,0.8385318054148183,0.22727272727272727,0.9,1.0,0.8,0.2,0.9915800429779491
SmolLM2-1.7B-intermediate-checkpoints,836,0.8261853826111138,0.22727272727272727,0.9,0.9,0.8,0.2,0.9948488425851156
SmolLM2-1.7B-intermediate-checkpoints,837,0.8444402109458438,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9850342052455563
SmolLM2-1.7B-intermediate-checkpoints,838,0.8392670910880675,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9837534221075004
SmolLM2-1.7B-intermediate-checkpoints,839,0.84124762285649,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9936848396910624
SmolLM2-1.7B-intermediate-checkpoints,840,0.8428579689313491,0.22727272727272727,1.0,0.8,0.8,0.4,0.9975946200668115
SmolLM2-1.7B-intermediate-checkpoints,841,0.8377370466321243,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9956425346792377
SmolLM2-1.7B-intermediate-checkpoints,842,0.8356496889984594,0.22727272727272727,0.9,0.9,0.8,0.2,0.9949066595011731
SmolLM2-1.7B-intermediate-checkpoints,843,0.8442395518447696,0.22727272727272727,0.9,0.8,0.8,0.2,0.9966051146196832
SmolLM2-1.7B-intermediate-checkpoints,844,0.8418531784367269,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9839535723114913
SmolLM2-1.7B-intermediate-checkpoints,845,0.8416619532428355,0.22727272727272727,0.9,0.8,0.8,0.4,0.9873408425518186
SmolLM2-1.7B-intermediate-checkpoints,846,0.8472575666742843,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9954148199333515
SmolLM2-1.7B-intermediate-checkpoints,847,0.8412169863123866,0.22727272727272727,0.9,0.7,0.8,0.4,0.9951616543893782
SmolLM2-1.7B-intermediate-checkpoints,848,0.8406838037634409,0.22727272727272727,0.9,1.0,0.8,0.2,0.9975929753470021
SmolLM2-1.7B-intermediate-checkpoints,849,0.8377977281388739,0.22727272727272727,0.9,0.8,0.8,0.2,0.9899667766256216
SmolLM2-1.7B-intermediate-checkpoints,850,0.8351174687381584,0.22727272727272727,0.9,0.8,0.8,0.2,0.991491195591659
SmolLM2-1.7B-intermediate-checkpoints,851,0.8389799021401134,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9963742519592741
SmolLM2-1.7B-intermediate-checkpoints,852,0.8394254729901527,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9888890297684982
SmolLM2-1.7B-intermediate-checkpoints,853,0.8407851821226624,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9898324696448533
SmolLM2-1.7B-intermediate-checkpoints,854,0.838478032617328,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9922591651868393
SmolLM2-1.7B-intermediate-checkpoints,855,0.8438684210526315,0.22727272727272727,0.9,0.7,0.8,0.2,0.9940410093555597
SmolLM2-1.7B-intermediate-checkpoints,856,0.8453126716642216,0.22727272727272727,0.9,0.7,0.8,0.2,0.9971410545607491
SmolLM2-1.7B-intermediate-checkpoints,857,0.8450250600698543,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9822222029705456
SmolLM2-1.7B-intermediate-checkpoints,858,0.8446453408242725,0.22727272727272727,0.9,0.7,0.8,0.4,0.9952404478948592
SmolLM2-1.7B-intermediate-checkpoints,859,0.8397656250000001,0.22727272727272727,0.9,0.7,0.8,0.4,0.9881465203217624
SmolLM2-1.7B-intermediate-checkpoints,860,0.8370210964143975,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9893632766180552
SmolLM2-1.7B-intermediate-checkpoints,861,0.8423119496214797,0.22727272727272727,0.9,0.8,0.8,0.4,0.9949471961389484
SmolLM2-1.7B-intermediate-checkpoints,862,0.8412921113466016,0.22727272727272727,0.9,1.0,0.8,0.2,0.9982664143743338
SmolLM2-1.7B-intermediate-checkpoints,863,0.8430680083974984,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9897723225581726
SmolLM2-1.7B-intermediate-checkpoints,864,0.8425894740980513,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9941075788546504
SmolLM2-1.7B-intermediate-checkpoints,865,0.8406574340768992,0.22727272727272727,0.9,0.8,0.8,0.4,0.9945391440620124
SmolLM2-1.7B-intermediate-checkpoints,866,0.8393269372837516,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9947321290986376
SmolLM2-1.7B-intermediate-checkpoints,867,0.8396782200871745,0.22727272727272727,0.9,0.7,0.8,0.4,0.9916986180874751
SmolLM2-1.7B-intermediate-checkpoints,868,0.8347799062577466,0.22727272727272727,0.9,0.8,0.8,0.2,0.9928903359860684
SmolLM2-1.7B-intermediate-checkpoints,869,0.8436139337129556,0.22727272727272727,0.9,0.7,0.8,0.4,0.9905659331917098
SmolLM2-1.7B-intermediate-checkpoints,870,0.8399167326041546,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9955134266028579
SmolLM2-1.7B-intermediate-checkpoints,871,0.8380011453472651,0.22727272727272727,0.9,0.9,0.8,0.2,0.9947785466067938
SmolLM2-1.7B-intermediate-checkpoints,872,0.8416585705895592,0.22727272727272727,0.9,0.7,0.8,0.2,0.9954218555498245
SmolLM2-1.7B-intermediate-checkpoints,873,0.8391490357667553,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9974904500889611
SmolLM2-1.7B-intermediate-checkpoints,874,0.833348135289883,0.22727272727272727,0.9,0.8,0.8,0.4,0.9969147186716163
SmolLM2-1.7B-intermediate-checkpoints,875,0.845097330335359,0.22727272727272727,0.9,0.8,0.8,0.4,0.9956441942961433
SmolLM2-1.7B-intermediate-checkpoints,876,0.8453435417139085,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9958712240677383
SmolLM2-1.7B-intermediate-checkpoints,877,0.8436446172437899,0.22727272727272727,1.0,0.9,0.8,0.30000000000000004,0.9928005881728524
SmolLM2-1.7B-intermediate-checkpoints,878,0.8436912128889614,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9965145493900631
SmolLM2-1.7B-intermediate-checkpoints,879,0.8379722812452166,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9864677960454261
SmolLM2-1.7B-intermediate-checkpoints,880,0.8450601550746137,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9983464395308576
SmolLM2-1.7B-intermediate-checkpoints,881,0.8427830752769385,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9970422034316343
SmolLM2-1.7B-intermediate-checkpoints,882,0.8368640059545438,0.22727272727272727,0.9,0.6,0.8,0.2,0.9906603953546346
SmolLM2-1.7B-intermediate-checkpoints,883,0.835436172739565,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9965876578084537
SmolLM2-1.7B-intermediate-checkpoints,884,0.8402764196904544,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9905695274982361
SmolLM2-1.7B-intermediate-checkpoints,885,0.8446983926824997,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9933963349636155
SmolLM2-1.7B-intermediate-checkpoints,886,0.8391429538404345,0.22727272727272727,0.9,0.7,0.8,0.2,0.9895997853284231
SmolLM2-1.7B-intermediate-checkpoints,887,0.8443902412625666,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9918372799499717
SmolLM2-1.7B-intermediate-checkpoints,888,0.8384186711582461,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.994930557835213
SmolLM2-1.7B-intermediate-checkpoints,889,0.845304455359561,0.22727272727272727,0.9,0.7,0.8,0.4,0.9971394502337241
SmolLM2-1.7B-intermediate-checkpoints,890,0.8423211878867506,0.22727272727272727,0.9,0.7,0.8,0.1,0.9932756039984663
SmolLM2-1.7B-intermediate-checkpoints,891,0.8353183171887721,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9946249840001047
SmolLM2-1.7B-intermediate-checkpoints,892,0.8441709836798564,0.22727272727272727,0.9,0.7,0.8,0.2,0.9938784228801101
SmolLM2-1.7B-intermediate-checkpoints,893,0.8443553758375542,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9958928220154483
SmolLM2-1.7B-intermediate-checkpoints,894,0.8453587280070143,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9912431003223958
SmolLM2-1.7B-intermediate-checkpoints,895,0.8451325921012027,0.22727272727272727,0.9,0.7,0.8,0.2,0.9869917317429263
SmolLM2-1.7B-intermediate-checkpoints,896,0.846574049847185,0.22727272727272727,1.0,0.7,0.8,0.1,0.9907473685807096
SmolLM2-1.7B-intermediate-checkpoints,897,0.8386390814477103,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9970213944856652
SmolLM2-1.7B-intermediate-checkpoints,898,0.8405850559154036,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9966206730881354
SmolLM2-1.7B-intermediate-checkpoints,899,0.8439767418598582,0.22727272727272727,0.9,0.9,0.8,0.2,0.9968888646279374
SmolLM2-1.7B-intermediate-checkpoints,900,0.8338020308987555,0.22727272727272727,0.9,0.9,0.8,0.2,0.9951469013504326
SmolLM2-1.7B-intermediate-checkpoints,901,0.8437549913072067,0.22727272727272727,1.0,0.9,0.8,0.30000000000000004,0.9946000359286824
SmolLM2-1.7B-intermediate-checkpoints,902,0.83226167301759,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9943885622945215
SmolLM2-1.7B-intermediate-checkpoints,903,0.8395842816338652,0.22727272727272727,0.9,0.7,0.8,0.2,0.983075053837388
SmolLM2-1.7B-intermediate-checkpoints,904,0.8393808297078655,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9969095468315702
SmolLM2-1.7B-intermediate-checkpoints,905,0.8484472580831917,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9972726023195506
SmolLM2-1.7B-intermediate-checkpoints,906,0.8439971910576038,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.994184390296018
SmolLM2-1.7B-intermediate-checkpoints,907,0.8440053653040165,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9849344829589738
SmolLM2-1.7B-intermediate-checkpoints,908,0.8433735580559758,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.995387217645811
SmolLM2-1.7B-intermediate-checkpoints,909,0.8440754998081743,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9905720818795559
SmolLM2-1.7B-intermediate-checkpoints,910,0.8438164399968149,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9965300927404636
SmolLM2-1.7B-intermediate-checkpoints,911,0.8425346862229648,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9933722723899078
SmolLM2-1.7B-intermediate-checkpoints,912,0.8367092312520428,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9725469315438672
SmolLM2-1.7B-intermediate-checkpoints,913,0.8376755459809688,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9924042192447254
SmolLM2-1.7B-intermediate-checkpoints,914,0.8485774168529476,0.22727272727272727,0.9,0.6000000000000001,0.8,0.30000000000000004,0.9865130915865833
SmolLM2-1.7B-intermediate-checkpoints,915,0.8439541317037176,0.22727272727272727,0.9,0.7,0.8,0.4,0.9944996075392786
SmolLM2-1.7B-intermediate-checkpoints,916,0.8359675216430258,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9933794781814237
SmolLM2-1.7B-intermediate-checkpoints,917,0.8392250877622535,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.997100806108659
SmolLM2-1.7B-intermediate-checkpoints,918,0.8407355930817291,0.22727272727272727,0.9,0.8,0.8,0.2,0.9946620782038431
SmolLM2-1.7B-intermediate-checkpoints,919,0.8378518570376006,0.22727272727272727,0.9,0.8,0.8,0.2,0.9896691610619965
SmolLM2-1.7B-intermediate-checkpoints,920,0.8411896745230079,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9950341140280535
SmolLM2-1.7B-intermediate-checkpoints,921,0.840355685675209,0.22727272727272727,0.9,0.8,0.8,0.4,0.9962591685190365
SmolLM2-1.7B-intermediate-checkpoints,922,0.8402388614042,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9950558847403463
SmolLM2-1.7B-intermediate-checkpoints,923,0.8446623756120676,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9969539974553007
SmolLM2-1.7B-intermediate-checkpoints,924,0.840412958808969,0.22727272727272727,0.9,0.9,0.8,0.2,0.9912587234420691
SmolLM2-1.7B-intermediate-checkpoints,925,0.8455984771102238,0.22727272727272727,0.9,0.6000000000000001,0.8,0.3,0.996976135162865
SmolLM2-1.7B-intermediate-checkpoints,926,0.8423792385082638,0.22727272727272727,0.9,0.8,0.8,0.4,0.997235494258921
SmolLM2-1.7B-intermediate-checkpoints,927,0.8402536524388655,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9944396810973607
SmolLM2-1.7B-intermediate-checkpoints,928,0.8431799605271029,0.22727272727272727,0.9,0.8,0.8,0.2,0.9970122897233229
SmolLM2-1.7B-intermediate-checkpoints,929,0.8351766564284389,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9957935837416753
SmolLM2-1.7B-intermediate-checkpoints,930,0.8395698539817256,0.22727272727272727,0.9,0.9,0.8,0.2,0.9934139540419834
SmolLM2-1.7B-intermediate-checkpoints,931,0.8415545803365325,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9870966169573928
SmolLM2-1.7B-intermediate-checkpoints,932,0.8354536346499558,0.22727272727272727,0.9,0.9,0.8,0.2,0.9934847393225513
SmolLM2-1.7B-intermediate-checkpoints,933,0.8442512764331409,0.22727272727272727,0.9,0.7,0.8,0.2,0.9940841784557962
SmolLM2-1.7B-intermediate-checkpoints,934,0.8364654175703162,0.22727272727272727,0.9,0.9,0.8,0.2,0.9929382835877568
SmolLM2-1.7B-intermediate-checkpoints,935,0.8452916777507538,0.22727272727272727,0.9,0.8,0.8,0.4,0.9941640097352578
SmolLM2-1.7B-intermediate-checkpoints,936,0.8450400170992947,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9927031997562789
SmolLM2-1.7B-intermediate-checkpoints,937,0.8434635646920129,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9910823333220059
SmolLM2-1.7B-intermediate-checkpoints,938,0.8387171144517148,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9944771406750909
SmolLM2-1.7B-intermediate-checkpoints,939,0.8317749459897552,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.99451180553857
SmolLM2-1.7B-intermediate-checkpoints,940,0.8432873485812923,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9971637366830842
SmolLM2-1.7B-intermediate-checkpoints,941,0.8435990761337193,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9975608538822002
SmolLM2-1.7B-intermediate-checkpoints,942,0.8293518042477469,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9957679215512624
SmolLM2-1.7B-intermediate-checkpoints,943,0.8466445914595471,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9952942815279788
SmolLM2-1.7B-intermediate-checkpoints,944,0.8401964298796121,0.22727272727272727,0.9,0.7,0.8,0.2,0.993964280958693
SmolLM2-1.7B-intermediate-checkpoints,945,0.8443127603529353,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9953787784936401
SmolLM2-1.7B-intermediate-checkpoints,946,0.8385108916130171,0.22727272727272727,0.9,0.8,0.8,0.2,0.99524305172904
SmolLM2-1.7B-intermediate-checkpoints,947,0.8423429084899337,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.993247625698437
SmolLM2-1.7B-intermediate-checkpoints,948,0.843305896482183,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9966218353526112
SmolLM2-1.7B-intermediate-checkpoints,949,0.8431675550956828,0.22727272727272727,0.9,0.8,0.8,0.2,0.9963471730391571
SmolLM2-1.7B-intermediate-checkpoints,950,0.8444620115351138,0.22727272727272727,0.9,0.8,0.8,0.2,0.9881042017161024
SmolLM2-1.7B-intermediate-checkpoints,951,0.8430680083974984,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9897723225581726
SmolLM2-1.7B-intermediate-checkpoints,952,0.8408010286571213,0.22727272727272727,0.9,0.9,0.8,0.2,0.9906744344589281
SmolLM2-1.7B-intermediate-checkpoints,953,0.8387158887648917,0.22727272727272727,0.9,0.8,0.8,0.2,0.9957825816330402
SmolLM2-1.7B-intermediate-checkpoints,954,0.8440116964129235,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9908863266691703
SmolLM2-1.7B-intermediate-checkpoints,955,0.8347632051381741,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9959471448614149
SmolLM2-1.7B-intermediate-checkpoints,956,0.8364617091055631,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9838310160650813
SmolLM2-1.7B-intermediate-checkpoints,957,0.8338266394296696,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9916386765679912
SmolLM2-1.7B-intermediate-checkpoints,958,0.8451075271650348,0.22727272727272727,1.0,0.7,0.8,0.30000000000000004,0.9946243548201437
SmolLM2-1.7B-intermediate-checkpoints,959,0.8402446966892732,0.22727272727272727,0.9,0.8,0.8,0.4,0.9907809033894595
SmolLM2-1.7B-intermediate-checkpoints,960,0.8410303272617569,0.22727272727272727,0.9,0.6,0.8,0.3,0.9947242440446048
SmolLM2-1.7B-intermediate-checkpoints,961,0.8442990384539372,0.22727272727272727,1.0,0.7,0.8,0.4,0.9824009432837143
SmolLM2-1.7B-intermediate-checkpoints,962,0.8485554641261384,0.22727272727272727,0.9,0.7,0.8,0.4,0.9758798736067422
SmolLM2-1.7B-intermediate-checkpoints,963,0.8413722845630899,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9866708356095144
SmolLM2-1.7B-intermediate-checkpoints,964,0.8387466481085843,0.22727272727272727,0.9,0.9,0.8,0.2,0.9976442960057784
SmolLM2-1.7B-intermediate-checkpoints,965,0.8402164863698891,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9964419556881952
SmolLM2-1.7B-intermediate-checkpoints,966,0.8329610312248914,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9925424770156909
SmolLM2-1.7B-intermediate-checkpoints,967,0.8442996466066934,0.22727272727272727,0.9,0.6,0.8,0.4,0.997314610135181
SmolLM2-1.7B-intermediate-checkpoints,968,0.8463778635882059,0.22727272727272727,0.9,0.7,0.8,0.4,0.9950800361336017
SmolLM2-1.7B-intermediate-checkpoints,969,0.8474939876482416,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9902991634464556
SmolLM2-1.7B-intermediate-checkpoints,970,0.8359698594272014,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9921624509178635
SmolLM2-1.7B-intermediate-checkpoints,971,0.8485691943810795,0.22727272727272727,0.9,0.7,0.8,0.4,0.9983097335582927
SmolLM2-1.7B-intermediate-checkpoints,972,0.8440362990774762,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9854915804420346
SmolLM2-1.7B-intermediate-checkpoints,973,0.8389104670007689,0.22727272727272727,0.9,0.7,0.8,0.4,0.9892113336458311
SmolLM2-1.7B-intermediate-checkpoints,974,0.8451342737981434,0.22727272727272727,0.9,0.8,0.8,0.2,0.9903340513417792
SmolLM2-1.7B-intermediate-checkpoints,975,0.8407127801661172,0.22727272727272727,0.9,0.7,0.8,0.4,0.9927007193101446
SmolLM2-1.7B-intermediate-checkpoints,976,0.846806491295676,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9978224521896084
SmolLM2-1.7B-intermediate-checkpoints,977,0.840686113457868,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9950601719585637
SmolLM2-1.7B-intermediate-checkpoints,978,0.8399508192273828,0.22727272727272727,0.9,0.9,0.8,0.30000000000000004,0.9956282946342077
SmolLM2-1.7B-intermediate-checkpoints,979,0.8322853638732083,0.22727272727272727,0.9,0.8,0.8,0.5,0.9923737401793146
SmolLM2-1.7B-intermediate-checkpoints,980,0.843270043852159,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9935729366042829
SmolLM2-1.7B-intermediate-checkpoints,981,0.8359225076749071,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9806119907313927
SmolLM2-1.7B-intermediate-checkpoints,982,0.8429290545854964,0.22727272727272727,0.9,0.8,0.8,0.2,0.9965233838955848
SmolLM2-1.7B-intermediate-checkpoints,983,0.842986469037713,0.22727272727272727,0.9,0.9,0.8,0.2,0.9914062762285706
SmolLM2-1.7B-intermediate-checkpoints,984,0.8439419091524277,0.22727272727272727,0.9,0.6000000000000001,0.8,0.30000000000000004,0.970265473754932
SmolLM2-1.7B-intermediate-checkpoints,985,0.841387201105302,0.22727272727272727,0.9,0.8,0.8,0.4,0.9907550044718388
SmolLM2-1.7B-intermediate-checkpoints,986,0.8479110425044031,0.22727272727272727,1.0,0.9,0.8,0.30000000000000004,0.998150369896695
SmolLM2-1.7B-intermediate-checkpoints,987,0.8373213452360508,0.22727272727272727,0.8,0.7,0.7,0.2,0.9908856274114739
SmolLM2-1.7B-intermediate-checkpoints,988,0.8422453154488838,0.22727272727272727,0.9,0.7,0.8,0.30000000000000004,0.9813176614042929
SmolLM2-1.7B-intermediate-checkpoints,989,0.8413548031665261,0.22727272727272727,0.9,0.8,0.8,0.2,0.9936615763179789
SmolLM2-1.7B-intermediate-checkpoints,990,0.8434449707709968,0.22727272727272727,0.9,0.7,0.8,0.2,0.9965154984522675
SmolLM2-1.7B-intermediate-checkpoints,991,0.8387230471994604,0.22727272727272727,0.9,1.0,0.8,0.2,0.9867739944991254
SmolLM2-1.7B-intermediate-checkpoints,992,0.8412085461689844,0.22727272727272727,0.9,0.8,0.8,0.2,0.9960464589145807
SmolLM2-1.7B-intermediate-checkpoints,993,0.8434411604369574,0.22727272727272727,1.0,0.8,0.8,0.30000000000000004,0.9872483103612676
SmolLM2-1.7B-intermediate-checkpoints,994,0.8419626315607783,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9949316907677828
SmolLM2-1.7B-intermediate-checkpoints,995,0.8370328291244522,0.22727272727272727,0.9,0.8,0.8,0.4,0.9949003075312971
SmolLM2-1.7B-intermediate-checkpoints,996,0.8431513114219473,0.22727272727272727,0.9,0.7,0.8,0.2,0.9763927630741746
SmolLM2-1.7B-intermediate-checkpoints,997,0.8288621987684217,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.9915663162731976
SmolLM2-1.7B-intermediate-checkpoints,998,0.8422464950898301,0.22727272727272727,0.9,0.8,0.8,0.30000000000000004,0.995017615798395
SmolLM2-1.7B-intermediate-checkpoints,999,0.8341768957028901,0.22727272727272727,0.9,0.8,0.8,0.1,0.9958699173714506
SmolLM2-1.7B-intermediate-checkpoints__code,0,0.8724907001304045,0.22727272727272727,0.7,0.6000000000000001,0.5,0.6000000000000001,0.9989009761203526
SmolLM2-1.7B-intermediate-checkpoints__code,1,0.8676322109793362,0.22727272727272727,0.9,0.7,0.6,0.5,0.9953955423126152
SmolLM2-1.7B-intermediate-checkpoints__code,2,0.8698699075396987,0.22727272727272727,0.8,0.7,0.6,0.6,0.995345575362209
SmolLM2-1.7B-intermediate-checkpoints__code,3,0.8678061742393741,0.22727272727272727,0.9,0.7,0.6,0.6,0.9950338176453439
SmolLM2-1.7B-intermediate-checkpoints__code,4,0.8599023083925255,0.22727272727272727,0.8,0.7,0.6,0.7,0.9946305650956865
SmolLM2-1.7B-intermediate-checkpoints__code,5,0.8644501690885957,0.22727272727272727,0.8,0.9,0.7,0.7,0.9969008411724517
SmolLM2-1.7B-intermediate-checkpoints__code,6,0.8743206198158722,0.22727272727272727,0.8,0.8,0.6,0.7,0.9953992010562123
SmolLM2-1.7B-intermediate-checkpoints__code,7,0.8759244076020253,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.9976863998272648
SmolLM2-1.7B-intermediate-checkpoints__code,8,0.8729057498649975,0.22727272727272727,0.9,0.9,0.6,0.6,0.9943950448338367
SmolLM2-1.7B-intermediate-checkpoints__code,9,0.8722979486835796,0.22727272727272727,0.8,0.9,0.6,0.6,0.9948930268041737
SmolLM2-1.7B-intermediate-checkpoints__code,10,0.8748072888573089,0.22727272727272727,0.7,0.8,0.6,0.6,0.9984255233622407
SmolLM2-1.7B-intermediate-checkpoints__code,11,0.8801315926237909,0.22727272727272727,0.8,0.8,0.6,0.6,0.9990357201289786
SmolLM2-1.7B-intermediate-checkpoints__code,12,0.8675533079515716,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9934945245862071
SmolLM2-1.7B-intermediate-checkpoints__code,13,0.8738886569322817,0.22727272727272727,0.8,0.7,0.6,0.5,0.9966842418598905
SmolLM2-1.7B-intermediate-checkpoints__code,14,0.8747001108999549,0.22727272727272727,0.9,0.7,0.5,0.7,0.9984385719210817
SmolLM2-1.7B-intermediate-checkpoints__code,15,0.8700730788427655,0.22727272727272727,0.7,0.8,0.5,0.6,0.9948677208973092
SmolLM2-1.7B-intermediate-checkpoints__code,16,0.8524220733837491,0.22727272727272727,0.9,0.8,0.5,0.7,0.9974072568256681
SmolLM2-1.7B-intermediate-checkpoints__code,17,0.8680945369296262,0.22727272727272727,0.8,0.7,0.6,0.5,0.9952882642078307
SmolLM2-1.7B-intermediate-checkpoints__code,18,0.8678133004894537,0.22727272727272727,0.8,0.7,0.6000000000000001,0.7,0.9967164788301757
SmolLM2-1.7B-intermediate-checkpoints__code,19,0.8699351318841825,0.22727272727272727,0.8,0.8,0.6,0.7,0.9973209336105289
SmolLM2-1.7B-intermediate-checkpoints__code,20,0.8429279090292596,0.22727272727272727,0.7,0.7,0.6,0.7,0.9907701624544277
SmolLM2-1.7B-intermediate-checkpoints__code,21,0.869463937686664,0.22727272727272727,0.8,0.7,0.7,0.7,0.9976303501059473
SmolLM2-1.7B-intermediate-checkpoints__code,22,0.8707205368593606,0.22727272727272727,0.7,0.9,0.6000000000000001,0.6,0.9940182018611334
SmolLM2-1.7B-intermediate-checkpoints__code,23,0.8461592331597146,0.22727272727272727,0.7,0.6000000000000001,0.6000000000000001,0.5,0.9941114304824992
SmolLM2-1.7B-intermediate-checkpoints__code,24,0.8622107280863391,0.22727272727272727,0.7,0.8,0.5,0.7,0.9946209068931666
SmolLM2-1.7B-intermediate-checkpoints__code,25,0.8578334454466132,0.22727272727272727,0.8,0.7,0.5,0.6,0.9976307809066198
SmolLM2-1.7B-intermediate-checkpoints__code,26,0.8686494151230126,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.997124815910883
SmolLM2-1.7B-intermediate-checkpoints__code,27,0.8721127511527874,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9982146073497592
SmolLM2-1.7B-intermediate-checkpoints__code,28,0.8698662404600799,0.22727272727272727,0.9,0.7,0.6,0.5,0.9984392662832414
SmolLM2-1.7B-intermediate-checkpoints__code,29,0.8638565594400665,0.22727272727272727,0.8,0.9,0.6,0.7,0.9960934427719036
SmolLM2-1.7B-intermediate-checkpoints__code,30,0.8556713425589768,0.22727272727272727,0.8,0.7,0.6,0.7,0.996016803402961
SmolLM2-1.7B-intermediate-checkpoints__code,31,0.8660688687777238,0.22727272727272727,0.7,0.8,0.6000000000000001,0.6,0.9967692163553099
SmolLM2-1.7B-intermediate-checkpoints__code,32,0.8647195436628228,0.22727272727272727,0.8,0.8,0.5,0.5,0.9976968073112163
SmolLM2-1.7B-intermediate-checkpoints__code,33,0.8712439263952994,0.22727272727272727,0.8,0.7,0.6,0.7,0.9982744208151344
SmolLM2-1.7B-intermediate-checkpoints__code,34,0.8577972277238861,0.22727272727272727,0.7,0.7,0.6000000000000001,0.5,0.9977201586142386
SmolLM2-1.7B-intermediate-checkpoints__code,35,0.8724186412966772,0.22727272727272727,0.9,0.7,0.6,0.6,0.9843988595092508
SmolLM2-1.7B-intermediate-checkpoints__code,36,0.869312988776076,0.22727272727272727,0.8,0.7,0.6,0.6,0.9975405944665727
SmolLM2-1.7B-intermediate-checkpoints__code,37,0.8545251168709931,0.22727272727272727,0.9,0.8,0.5,0.6,0.9971883786038713
SmolLM2-1.7B-intermediate-checkpoints__code,38,0.8635491303223367,0.22727272727272727,0.9,0.7,0.6,0.7,0.9971825994608601
SmolLM2-1.7B-intermediate-checkpoints__code,39,0.8688032978895766,0.22727272727272727,0.8,0.7,0.6,0.5,0.9947470006393124
SmolLM2-1.7B-intermediate-checkpoints__code,40,0.8759182874485408,0.22727272727272727,0.9,0.7,0.6,0.6,0.9979291942088568
SmolLM2-1.7B-intermediate-checkpoints__code,41,0.8606407269368034,0.22727272727272727,0.8,0.6000000000000001,0.5,0.5,0.9975012230261711
SmolLM2-1.7B-intermediate-checkpoints__code,42,0.8549179732855421,0.22727272727272727,0.8,0.6000000000000001,0.7,0.6000000000000001,0.9949610944780674
SmolLM2-1.7B-intermediate-checkpoints__code,43,0.8598987684820609,0.22727272727272727,0.8,0.7,0.6,0.6,0.9959453012763896
SmolLM2-1.7B-intermediate-checkpoints__code,44,0.8623841925555944,0.22727272727272727,0.7,0.7,0.6,0.5,0.9940613810427241
SmolLM2-1.7B-intermediate-checkpoints__code,45,0.8634060749205437,0.22727272727272727,0.8,0.6000000000000001,0.5,0.5,0.9930970151030323
SmolLM2-1.7B-intermediate-checkpoints__code,46,0.8715530327802121,0.22727272727272727,0.8,0.7,0.7,0.7,0.9930003734034875
SmolLM2-1.7B-intermediate-checkpoints__code,47,0.8659522578094658,0.22727272727272727,0.8,0.8,0.7,0.5,0.9981754858433365
SmolLM2-1.7B-intermediate-checkpoints__code,48,0.8698097100506641,0.22727272727272727,0.8,0.7,0.5,0.5,0.9981494392020328
SmolLM2-1.7B-intermediate-checkpoints__code,49,0.8625384794662886,0.22727272727272727,0.8,0.7,0.6,0.6,0.9973791643874954
SmolLM2-1.7B-intermediate-checkpoints__code,50,0.8675400121394456,0.22727272727272727,0.8,0.7,0.5,0.6000000000000001,0.9982045901361954
SmolLM2-1.7B-intermediate-checkpoints__code,51,0.86059185222161,0.22727272727272727,0.8,0.8,0.7,0.7,0.9980251529809621
SmolLM2-1.7B-intermediate-checkpoints__code,52,0.8616027954949856,0.22727272727272727,0.8,0.7,0.5,0.8,0.9954419938903818
SmolLM2-1.7B-intermediate-checkpoints__code,53,0.861824899483541,0.22727272727272727,0.9,0.6000000000000001,0.5,0.5,0.9926212856895895
SmolLM2-1.7B-intermediate-checkpoints__code,54,0.864346149674738,0.22727272727272727,0.9,0.8,0.5,0.7,0.9963858574258565
SmolLM2-1.7B-intermediate-checkpoints__code,55,0.8685543809205007,0.22727272727272727,0.9,0.7,0.5,0.7,0.9911163232838048
SmolLM2-1.7B-intermediate-checkpoints__code,56,0.8735749129405994,0.22727272727272727,0.9,1.0,0.6,0.6,0.996999226771126
SmolLM2-1.7B-intermediate-checkpoints__code,57,0.8673775644998012,0.22727272727272727,0.7,0.8,0.6,0.6000000000000001,0.9961117110251893
SmolLM2-1.7B-intermediate-checkpoints__code,58,0.8582239029022902,0.22727272727272727,0.8,0.7,0.5,0.7,0.9939298569040539
SmolLM2-1.7B-intermediate-checkpoints__code,59,0.8730753557194634,0.22727272727272727,0.8,0.7,0.6,0.7,0.9973173812264928
SmolLM2-1.7B-intermediate-checkpoints__code,60,0.8724433197209402,0.22727272727272727,0.9,0.8,0.5,0.7,0.9989582974917173
SmolLM2-1.7B-intermediate-checkpoints__code,61,0.8735874658277807,0.22727272727272727,0.9,0.7,0.5,0.6000000000000001,0.9949843966089812
SmolLM2-1.7B-intermediate-checkpoints__code,62,0.8613983761443507,0.22727272727272727,0.9,0.7,0.6,0.8,0.9982474176179974
SmolLM2-1.7B-intermediate-checkpoints__code,63,0.8662645843855153,0.22727272727272727,0.8,0.8,0.6,0.7,0.992499145821948
SmolLM2-1.7B-intermediate-checkpoints__code,64,0.8713126419633143,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9954451258663313
SmolLM2-1.7B-intermediate-checkpoints__code,65,0.8622483103670446,0.22727272727272727,0.8,0.7,0.6,0.6,0.9942965093167823
SmolLM2-1.7B-intermediate-checkpoints__code,66,0.8732607260765077,0.22727272727272727,0.9,0.8,0.6,0.7,0.9938855101543562
SmolLM2-1.7B-intermediate-checkpoints__code,67,0.8571363992526069,0.22727272727272727,0.8,0.7,0.6,0.5,0.9873670820327738
SmolLM2-1.7B-intermediate-checkpoints__code,68,0.8732297381882587,0.22727272727272727,0.9,0.8,0.6,0.6,0.998421843290077
SmolLM2-1.7B-intermediate-checkpoints__code,69,0.8679259985984582,0.22727272727272727,0.8,0.7,0.7,0.7,0.9978749569548002
SmolLM2-1.7B-intermediate-checkpoints__code,70,0.8739359870015315,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.9834389342090704
SmolLM2-1.7B-intermediate-checkpoints__code,71,0.8686010060009288,0.22727272727272727,0.8,0.7,0.6,0.6,0.998542292160778
SmolLM2-1.7B-intermediate-checkpoints__code,72,0.8702868690740446,0.22727272727272727,0.7,0.7,0.6,0.7,0.9979999301012399
SmolLM2-1.7B-intermediate-checkpoints__code,73,0.8760341604677253,0.22727272727272727,0.9,0.8,0.5,0.6,0.9932525966237171
SmolLM2-1.7B-intermediate-checkpoints__code,74,0.8750515269476214,0.22727272727272727,0.7,0.7,0.5,0.5,0.9982624602342148
SmolLM2-1.7B-intermediate-checkpoints__code,75,0.8729748332793787,0.22727272727272727,0.9,0.7,0.6,0.8,0.9991088676677305
SmolLM2-1.7B-intermediate-checkpoints__code,76,0.8695367640919921,0.22727272727272727,0.7,0.8,0.6000000000000001,0.6,0.9987158437858944
SmolLM2-1.7B-intermediate-checkpoints__code,77,0.8630089895736811,0.22727272727272727,0.9,0.7,0.6,0.8,0.9943737614573604
SmolLM2-1.7B-intermediate-checkpoints__code,78,0.8739878878143044,0.22727272727272727,0.7,0.7,0.6,0.7,0.9970473468243171
SmolLM2-1.7B-intermediate-checkpoints__code,79,0.8675499565014255,0.22727272727272727,0.9,0.8,0.5,0.5,0.9956095458807872
SmolLM2-1.7B-intermediate-checkpoints__code,80,0.8651346800042359,0.22727272727272727,0.9,0.8,0.6,0.7,0.9975931605266909
SmolLM2-1.7B-intermediate-checkpoints__code,81,0.8575600010286383,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.7,0.9967952172317324
SmolLM2-1.7B-intermediate-checkpoints__code,82,0.8644295209655,0.22727272727272727,0.7,0.8,0.7,0.6,0.9955313714249683
SmolLM2-1.7B-intermediate-checkpoints__code,83,0.8659961887713652,0.22727272727272727,0.7,0.6000000000000001,0.7,0.6000000000000001,0.9956589721520998
SmolLM2-1.7B-intermediate-checkpoints__code,84,0.8637751459609698,0.22727272727272727,0.7,0.7,0.6,0.5,0.9877656712841628
SmolLM2-1.7B-intermediate-checkpoints__code,85,0.8512777362036771,0.22727272727272727,0.7,0.7,0.5,0.6000000000000001,0.996950277791641
SmolLM2-1.7B-intermediate-checkpoints__code,86,0.8721769028553641,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9980840497316465
SmolLM2-1.7B-intermediate-checkpoints__code,87,0.8719311216367517,0.22727272727272727,0.8,0.7,0.6,0.6,0.9982213236277608
SmolLM2-1.7B-intermediate-checkpoints__code,88,0.8727589199222889,0.22727272727272727,0.8,0.7,0.7,0.8,0.9980815739331013
SmolLM2-1.7B-intermediate-checkpoints__code,89,0.856801946291045,0.22727272727272727,0.9,0.8,0.5,0.7,0.9971364509848496
SmolLM2-1.7B-intermediate-checkpoints__code,90,0.8709016345471396,0.22727272727272727,0.8,0.8,0.7,0.8,0.9966242972881727
SmolLM2-1.7B-intermediate-checkpoints__code,91,0.8709942405953737,0.22727272727272727,0.8,0.7,0.7,0.6,0.9957487935946066
SmolLM2-1.7B-intermediate-checkpoints__code,92,0.8636235575949793,0.22727272727272727,0.8,0.7,0.7,0.6,0.9935197847941395
SmolLM2-1.7B-intermediate-checkpoints__code,93,0.8724842696436312,0.22727272727272727,0.8,0.8,0.6,0.5,0.9934970039967679
SmolLM2-1.7B-intermediate-checkpoints__code,94,0.868697175840033,0.22727272727272727,0.9,0.7,0.6,0.6,0.9982706125507351
SmolLM2-1.7B-intermediate-checkpoints__code,95,0.8711157839157839,0.22727272727272727,0.8,0.8,0.6,0.6000000000000001,0.9970716889060027
SmolLM2-1.7B-intermediate-checkpoints__code,96,0.8684814111288445,0.22727272727272727,0.8,0.7,0.6000000000000001,0.7,0.9981636157144702
SmolLM2-1.7B-intermediate-checkpoints__code,97,0.8696795184703698,0.22727272727272727,0.9,0.6000000000000001,0.6,0.5,0.9873680399666384
SmolLM2-1.7B-intermediate-checkpoints__code,98,0.8565820789220892,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6000000000000001,0.9960743986275554
SmolLM2-1.7B-intermediate-checkpoints__code,99,0.8685692326996677,0.22727272727272727,0.8,0.7,0.5,0.7,0.9935155902240517
SmolLM2-1.7B-intermediate-checkpoints__code,100,0.8628868334202748,0.22727272727272727,0.7,0.7,0.6,0.7,0.9971449376379544
SmolLM2-1.7B-intermediate-checkpoints__code,101,0.8690002640017322,0.22727272727272727,0.9,0.7,0.6,0.6,0.9976136037212135
SmolLM2-1.7B-intermediate-checkpoints__code,102,0.85907184919359,0.22727272727272727,0.7,0.6000000000000001,0.5,0.5,0.9963717442632444
SmolLM2-1.7B-intermediate-checkpoints__code,103,0.8640076293598524,0.22727272727272727,0.8,0.6000000000000001,0.7,0.7,0.9947072028995404
SmolLM2-1.7B-intermediate-checkpoints__code,104,0.8697233944764037,0.22727272727272727,0.9,0.6000000000000001,0.7,0.6000000000000001,0.9963729169120685
SmolLM2-1.7B-intermediate-checkpoints__code,105,0.8591530770622384,0.22727272727272727,0.9,0.9,0.6,0.7,0.9943815357897834
SmolLM2-1.7B-intermediate-checkpoints__code,106,0.8659422098204463,0.22727272727272727,0.7,0.7,0.5,0.7,0.9986514714953515
SmolLM2-1.7B-intermediate-checkpoints__code,107,0.8656479689048459,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9977532712673519
SmolLM2-1.7B-intermediate-checkpoints__code,108,0.8648005924302999,0.22727272727272727,0.8,0.8,0.6,0.7,0.9889507706920264
SmolLM2-1.7B-intermediate-checkpoints__code,109,0.8655616817199712,0.22727272727272727,0.8,0.7,0.5,0.7,0.9974130472167032
SmolLM2-1.7B-intermediate-checkpoints__code,110,0.8693562283338749,0.22727272727272727,0.8,0.7,0.6000000000000001,0.7,0.9981205877939003
SmolLM2-1.7B-intermediate-checkpoints__code,111,0.8667382945562805,0.22727272727272727,0.8,0.7,0.6,0.5,0.9935181392461266
SmolLM2-1.7B-intermediate-checkpoints__code,112,0.8600829446931046,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9935265522438709
SmolLM2-1.7B-intermediate-checkpoints__code,113,0.8558961510743912,0.22727272727272727,0.8,0.7,0.6,0.6,0.9944198023983064
SmolLM2-1.7B-intermediate-checkpoints__code,114,0.8704748438834673,0.22727272727272727,0.8,0.7,0.6000000000000001,0.7,0.9974800336639116
SmolLM2-1.7B-intermediate-checkpoints__code,115,0.8558941899871524,0.22727272727272727,0.7,0.6,0.6,0.5,0.99482983344688
SmolLM2-1.7B-intermediate-checkpoints__code,116,0.8586683860271499,0.22727272727272727,0.8,0.7,0.6,0.7,0.9877051620275721
SmolLM2-1.7B-intermediate-checkpoints__code,117,0.8694726126913441,0.22727272727272727,0.9,0.8,0.5,0.6,0.9972588406724231
SmolLM2-1.7B-intermediate-checkpoints__code,118,0.864794931708685,0.22727272727272727,0.8,0.8,0.5,0.6,0.9981214103883843
SmolLM2-1.7B-intermediate-checkpoints__code,119,0.8628925927267032,0.22727272727272727,0.9,0.8,0.7,0.7,0.9967860325507226
SmolLM2-1.7B-intermediate-checkpoints__code,120,0.8658428906792136,0.22727272727272727,0.8,0.7,0.6000000000000001,0.7,0.9970108639753797
SmolLM2-1.7B-intermediate-checkpoints__code,121,0.86865349067536,0.22727272727272727,0.9,0.7,0.6,0.6,0.9900497229012682
SmolLM2-1.7B-intermediate-checkpoints__code,122,0.8693199503261202,0.22727272727272727,0.9,0.7,0.6,0.7,0.9946721080580498
SmolLM2-1.7B-intermediate-checkpoints__code,123,0.8615171413951903,0.22727272727272727,0.8,0.7,0.7,0.7,0.9957093048274597
SmolLM2-1.7B-intermediate-checkpoints__code,124,0.8658298162326236,0.22727272727272727,0.8,0.8,0.6,0.7,0.998288175805695
SmolLM2-1.7B-intermediate-checkpoints__code,125,0.8674908442888204,0.22727272727272727,0.8,0.7,0.5,0.5,0.9982018444615696
SmolLM2-1.7B-intermediate-checkpoints__code,126,0.8621313715189887,0.22727272727272727,0.9,0.7,0.6,0.6,0.9901581404731077
SmolLM2-1.7B-intermediate-checkpoints__code,127,0.8689343027858616,0.22727272727272727,0.8,0.5,0.6,0.4,0.9977402579919166
SmolLM2-1.7B-intermediate-checkpoints__code,128,0.8469752556632738,0.22727272727272727,0.8,0.8,0.6,0.7,0.994831925141017
SmolLM2-1.7B-intermediate-checkpoints__code,129,0.8547478357774045,0.22727272727272727,0.7,0.7,0.5,0.6000000000000001,0.9904066285422877
SmolLM2-1.7B-intermediate-checkpoints__code,130,0.8575263020559395,0.22727272727272727,0.8,0.6000000000000001,0.7,0.6,0.9938235619977196
SmolLM2-1.7B-intermediate-checkpoints__code,131,0.8695789857872815,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9970073557617016
SmolLM2-1.7B-intermediate-checkpoints__code,132,0.8720133029639892,0.22727272727272727,0.7,0.7,0.6,0.6,0.9928812584721575
SmolLM2-1.7B-intermediate-checkpoints__code,133,0.8612234875944158,0.22727272727272727,0.7,0.7,0.5,0.6000000000000001,0.9875124624812722
SmolLM2-1.7B-intermediate-checkpoints__code,134,0.8760879972472809,0.22727272727272727,0.8,0.7,0.5,0.6,0.9938921433902494
SmolLM2-1.7B-intermediate-checkpoints__code,135,0.8601429412452455,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9952870475079177
SmolLM2-1.7B-intermediate-checkpoints__code,136,0.8725922487816198,0.22727272727272727,0.7,0.8,0.5,0.7,0.9981370022812985
SmolLM2-1.7B-intermediate-checkpoints__code,137,0.8617326937182266,0.22727272727272727,0.8,0.6000000000000001,0.7,0.5,0.9972419727181052
SmolLM2-1.7B-intermediate-checkpoints__code,138,0.8691478737527211,0.22727272727272727,0.9,0.6000000000000001,0.6,0.7,0.9857158674329215
SmolLM2-1.7B-intermediate-checkpoints__code,139,0.8780593456865433,0.22727272727272727,0.9,0.7,0.5,0.7,0.9977893117699842
SmolLM2-1.7B-intermediate-checkpoints__code,140,0.8691403903547397,0.22727272727272727,0.8,0.6000000000000001,0.4,0.5,0.9934977170836675
SmolLM2-1.7B-intermediate-checkpoints__code,141,0.8620685293946008,0.22727272727272727,0.8,0.8,0.7,0.8,0.9947944780907431
SmolLM2-1.7B-intermediate-checkpoints__code,142,0.8519278771831345,0.22727272727272727,0.9,0.7,0.6,0.7,0.9981386894945617
SmolLM2-1.7B-intermediate-checkpoints__code,143,0.8684946880425408,0.22727272727272727,0.9,0.7,0.5,0.6000000000000001,0.998171590239592
SmolLM2-1.7B-intermediate-checkpoints__code,144,0.8636097649581025,0.22727272727272727,0.7,0.7,0.6,0.6000000000000001,0.9875740225286574
SmolLM2-1.7B-intermediate-checkpoints__code,145,0.8713281621487512,0.22727272727272727,0.8,0.8,0.5,0.8,0.9984112514849229
SmolLM2-1.7B-intermediate-checkpoints__code,146,0.8657826383235154,0.22727272727272727,0.7,0.7,0.5,0.6,0.9933405128059105
SmolLM2-1.7B-intermediate-checkpoints__code,147,0.8716206269521005,0.22727272727272727,0.8,0.7,0.6,0.6,0.9952774005680366
SmolLM2-1.7B-intermediate-checkpoints__code,148,0.874973983910446,0.22727272727272727,0.9,0.7,0.6,0.6,0.9981287586568377
SmolLM2-1.7B-intermediate-checkpoints__code,149,0.8628643004069798,0.22727272727272727,0.8,0.8,0.5,0.7,0.9943079867122288
SmolLM2-1.7B-intermediate-checkpoints__code,150,0.8685440509399347,0.22727272727272727,0.8,0.6000000000000001,0.6,0.7,0.9977158740312755
SmolLM2-1.7B-intermediate-checkpoints__code,151,0.857063182925299,0.22727272727272727,0.8,0.8,0.5,0.8,0.9860415344219681
SmolLM2-1.7B-intermediate-checkpoints__code,152,0.8566399721448468,0.22727272727272727,0.7,0.8,0.6000000000000001,0.7,0.9936943153446133
SmolLM2-1.7B-intermediate-checkpoints__code,153,0.8505933232425869,0.22727272727272727,0.8,0.8,0.6,0.6,0.994138482122966
SmolLM2-1.7B-intermediate-checkpoints__code,154,0.8632108138907354,0.22727272727272727,0.7,0.7,0.7,0.7,0.9977509999044496
SmolLM2-1.7B-intermediate-checkpoints__code,155,0.8596928990749557,0.22727272727272727,0.8,0.8,0.6,0.7,0.9965201865233458
SmolLM2-1.7B-intermediate-checkpoints__code,156,0.8682002178566122,0.22727272727272727,0.8,0.8,0.5,0.6,0.993752988317814
SmolLM2-1.7B-intermediate-checkpoints__code,157,0.8678473748496389,0.22727272727272727,0.8,0.6000000000000001,0.7,0.6,0.9983206301246679
SmolLM2-1.7B-intermediate-checkpoints__code,158,0.8748629992230597,0.22727272727272727,0.8,0.7,0.4,0.6,0.99411310470463
SmolLM2-1.7B-intermediate-checkpoints__code,159,0.8688496499787153,0.22727272727272727,0.9,0.6000000000000001,0.6,0.4,0.9965406439604746
SmolLM2-1.7B-intermediate-checkpoints__code,160,0.8733506057509852,0.22727272727272727,0.9,0.8,0.5,0.6,0.9985032875213145
SmolLM2-1.7B-intermediate-checkpoints__code,161,0.8648277711809236,0.22727272727272727,0.9,0.7,0.5,0.7,0.9810264063244863
SmolLM2-1.7B-intermediate-checkpoints__code,162,0.8719796185494427,0.22727272727272727,0.8,0.8,0.4,0.6000000000000001,0.9981899707467115
SmolLM2-1.7B-intermediate-checkpoints__code,163,0.8704427453738903,0.22727272727272727,0.8,0.7,0.6,0.5,0.9907367673980046
SmolLM2-1.7B-intermediate-checkpoints__code,164,0.8603140697288163,0.22727272727272727,0.7,0.7,0.6,0.6000000000000001,0.9977051739788688
SmolLM2-1.7B-intermediate-checkpoints__code,165,0.873981859542572,0.22727272727272727,0.8,0.7,0.6,0.7,0.9946802098461356
SmolLM2-1.7B-intermediate-checkpoints__code,166,0.8754560289193977,0.22727272727272727,0.9,0.9,0.5,0.7,0.9964510071751631
SmolLM2-1.7B-intermediate-checkpoints__code,167,0.8630708552012482,0.22727272727272727,0.7,0.8,0.7,0.6,0.9977808709318066
SmolLM2-1.7B-intermediate-checkpoints__code,168,0.8702860549714224,0.22727272727272727,0.8,0.7,0.5,0.8,0.9920798709782571
SmolLM2-1.7B-intermediate-checkpoints__code,169,0.8702682907570692,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9971654554689351
SmolLM2-1.7B-intermediate-checkpoints__code,170,0.8705189489615601,0.22727272727272727,0.9,0.6000000000000001,0.5,0.5,0.995529819261105
SmolLM2-1.7B-intermediate-checkpoints__code,171,0.8701460338489305,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9972694887403144
SmolLM2-1.7B-intermediate-checkpoints__code,172,0.8506228032984486,0.22727272727272727,0.8,0.7,0.6,0.5,0.9978180562339908
SmolLM2-1.7B-intermediate-checkpoints__code,173,0.8653739424502636,0.22727272727272727,0.8,0.8,0.6000000000000001,0.7,0.9961147489438591
SmolLM2-1.7B-intermediate-checkpoints__code,174,0.8644237291621191,0.22727272727272727,0.8,0.7,0.6,0.6,0.9977523844748876
SmolLM2-1.7B-intermediate-checkpoints__code,175,0.862468576574781,0.22727272727272727,0.9,0.7,0.5,0.6000000000000001,0.9977340098068669
SmolLM2-1.7B-intermediate-checkpoints__code,176,0.8724530508791064,0.22727272727272727,0.9,0.8,0.6,0.7,0.9974469966698489
SmolLM2-1.7B-intermediate-checkpoints__code,177,0.8622096208046393,0.22727272727272727,0.8,0.7,0.6,0.5,0.9937364944652457
SmolLM2-1.7B-intermediate-checkpoints__code,178,0.86813859239391,0.22727272727272727,0.8,0.8,0.6,0.6,0.992736309033405
SmolLM2-1.7B-intermediate-checkpoints__code,179,0.8673271500753543,0.22727272727272727,0.8,0.7,0.5,0.7,0.9941940125976315
SmolLM2-1.7B-intermediate-checkpoints__code,180,0.8698931837001467,0.22727272727272727,0.9,0.7,0.5,0.5,0.9971690746306205
SmolLM2-1.7B-intermediate-checkpoints__code,181,0.869437164789041,0.22727272727272727,0.9,0.7,0.6,0.5,0.9942787323390513
SmolLM2-1.7B-intermediate-checkpoints__code,182,0.8534051694060272,0.22727272727272727,0.9,0.7,0.6,0.7,0.9936315503444745
SmolLM2-1.7B-intermediate-checkpoints__code,183,0.863697410332994,0.22727272727272727,0.7,0.8,0.6000000000000001,0.7,0.9980114765667272
SmolLM2-1.7B-intermediate-checkpoints__code,184,0.8659673649818713,0.22727272727272727,0.9,0.8,0.5,0.7,0.9973356722589374
SmolLM2-1.7B-intermediate-checkpoints__code,185,0.871590929465725,0.22727272727272727,0.9,0.7,0.6,0.5,0.9986855004437029
SmolLM2-1.7B-intermediate-checkpoints__code,186,0.865015406206802,0.22727272727272727,0.7,0.7,0.6,0.5,0.9944212787019411
SmolLM2-1.7B-intermediate-checkpoints__code,187,0.8705229980810059,0.22727272727272727,0.9,0.7,0.6,0.5,0.9977841844965156
SmolLM2-1.7B-intermediate-checkpoints__code,188,0.8660119415446661,0.22727272727272727,0.9,0.7,0.5,0.4,0.9966807291050619
SmolLM2-1.7B-intermediate-checkpoints__code,189,0.8740844619811606,0.22727272727272727,0.8,0.8,0.7,0.6,0.9984869684171515
SmolLM2-1.7B-intermediate-checkpoints__code,190,0.8686226664169785,0.22727272727272727,0.8,0.8,0.5,0.6,0.998506283146347
SmolLM2-1.7B-intermediate-checkpoints__code,191,0.8624197463221617,0.22727272727272727,0.8,0.7,0.6,0.7,0.9964003722671739
SmolLM2-1.7B-intermediate-checkpoints__code,192,0.8548880322263868,0.22727272727272727,0.8,0.7,0.6,0.5,0.9934898906407612
SmolLM2-1.7B-intermediate-checkpoints__code,193,0.8714097665339323,0.22727272727272727,0.9,0.7,0.6,0.6,0.9868844325462625
SmolLM2-1.7B-intermediate-checkpoints__code,194,0.8692059130042283,0.22727272727272727,0.8,0.7,0.6,0.7,0.9976580242202969
SmolLM2-1.7B-intermediate-checkpoints__code,195,0.8673305551103274,0.22727272727272727,0.9,0.7,0.5,0.7,0.9960378718173756
SmolLM2-1.7B-intermediate-checkpoints__code,196,0.8648890310693405,0.22727272727272727,0.8,0.7,0.6,0.6,0.9980436824120877
SmolLM2-1.7B-intermediate-checkpoints__code,197,0.8749496073776086,0.22727272727272727,0.9,0.7,0.5,0.7,0.9951601385621099
SmolLM2-1.7B-intermediate-checkpoints__code,198,0.8722263344112814,0.22727272727272727,0.7,0.8,0.6,0.5,0.9972575941051846
SmolLM2-1.7B-intermediate-checkpoints__code,199,0.8548054619430686,0.22727272727272727,0.9,0.7,0.6,0.6,0.9935007163633317
SmolLM2-1.7B-intermediate-checkpoints__code,200,0.867978352349486,0.22727272727272727,0.9,0.8,0.6,0.7,0.9978802722706261
SmolLM2-1.7B-intermediate-checkpoints__code,201,0.8801293931318209,0.22727272727272727,0.8,0.7,0.6,0.6,0.9974137349611546
SmolLM2-1.7B-intermediate-checkpoints__code,202,0.859574404347682,0.22727272727272727,0.8,0.8,0.5,0.6,0.9965521102242715
SmolLM2-1.7B-intermediate-checkpoints__code,203,0.8632886104891648,0.22727272727272727,0.9,0.6000000000000001,0.6,0.7,0.997113138483667
SmolLM2-1.7B-intermediate-checkpoints__code,204,0.8683475649313227,0.22727272727272727,0.9,0.9,0.6,0.6,0.9985277479507867
SmolLM2-1.7B-intermediate-checkpoints__code,205,0.8746548277745151,0.22727272727272727,0.8,0.8,0.6,0.6000000000000001,0.9899363524143738
SmolLM2-1.7B-intermediate-checkpoints__code,206,0.8708900266724555,0.22727272727272727,0.9,0.7,0.6,0.7,0.9947280677635802
SmolLM2-1.7B-intermediate-checkpoints__code,207,0.8679808916126304,0.22727272727272727,0.9,0.6000000000000001,0.6,0.5,0.9980805964429912
SmolLM2-1.7B-intermediate-checkpoints__code,208,0.8577853597047105,0.22727272727272727,0.9,0.7,0.7,0.7,0.9908190955852527
SmolLM2-1.7B-intermediate-checkpoints__code,209,0.8670558199266991,0.22727272727272727,0.9,0.7,0.5,0.6,0.9953505207577107
SmolLM2-1.7B-intermediate-checkpoints__code,210,0.8710278943097045,0.22727272727272727,0.8,0.8,0.6000000000000001,0.6,0.9957495479920186
SmolLM2-1.7B-intermediate-checkpoints__code,211,0.8688534258165759,0.22727272727272727,0.7,0.9,0.6,0.6,0.9883870685452538
SmolLM2-1.7B-intermediate-checkpoints__code,212,0.8696553492989674,0.22727272727272727,0.9,0.7,0.6,0.7,0.9984828221415918
SmolLM2-1.7B-intermediate-checkpoints__code,213,0.8666023973257606,0.22727272727272727,0.7,0.8,0.6,0.6,0.9976122350302759
SmolLM2-1.7B-intermediate-checkpoints__code,214,0.8742715755761067,0.22727272727272727,0.9,0.7,0.6,0.7,0.9931881888603233
SmolLM2-1.7B-intermediate-checkpoints__code,215,0.8765563262224747,0.22727272727272727,0.7,0.7,0.6000000000000001,0.7,0.9978922354226933
SmolLM2-1.7B-intermediate-checkpoints__code,216,0.8580766557006613,0.22727272727272727,0.8,0.7,0.7,0.6,0.9959438231334564
SmolLM2-1.7B-intermediate-checkpoints__code,217,0.8560072829324825,0.22727272727272727,0.8,0.7,0.5,0.6000000000000001,0.9973753910026082
SmolLM2-1.7B-intermediate-checkpoints__code,218,0.8678889397944662,0.22727272727272727,0.8,0.7,0.6,0.5,0.9956871387256054
SmolLM2-1.7B-intermediate-checkpoints__code,219,0.8751239863053466,0.22727272727272727,0.9,0.8,0.6,0.6,0.9988448266101333
SmolLM2-1.7B-intermediate-checkpoints__code,220,0.866799071924769,0.22727272727272727,0.8,0.7,0.7,0.6,0.9952831883233809
SmolLM2-1.7B-intermediate-checkpoints__code,221,0.8635187756275922,0.22727272727272727,0.8,0.7,0.6,0.5,0.9982056305629239
SmolLM2-1.7B-intermediate-checkpoints__code,222,0.8763198591061674,0.22727272727272727,0.7,0.8,0.5,0.6,0.9976046409195806
SmolLM2-1.7B-intermediate-checkpoints__code,223,0.8595900148022152,0.22727272727272727,0.8,0.7,0.7,0.7,0.996006088949146
SmolLM2-1.7B-intermediate-checkpoints__code,224,0.8562358240847316,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9974021687495226
SmolLM2-1.7B-intermediate-checkpoints__code,225,0.8702664751110758,0.22727272727272727,0.8,0.7,0.4,0.6,0.9973133667798153
SmolLM2-1.7B-intermediate-checkpoints__code,226,0.8706492468937159,0.22727272727272727,0.8,0.7,0.6,0.5,0.9934506861274265
SmolLM2-1.7B-intermediate-checkpoints__code,227,0.8698663481583115,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9981532288381556
SmolLM2-1.7B-intermediate-checkpoints__code,228,0.8360076050898488,0.22727272727272727,0.8,0.7,0.6,0.7,0.9881030853329258
SmolLM2-1.7B-intermediate-checkpoints__code,229,0.8690540737841685,0.22727272727272727,0.8,0.7,0.5,0.6,0.9977466844552136
SmolLM2-1.7B-intermediate-checkpoints__code,230,0.8695748392331655,0.22727272727272727,0.7,0.7,0.5,0.6,0.9864329248313087
SmolLM2-1.7B-intermediate-checkpoints__code,231,0.8658064169003632,0.22727272727272727,0.7,0.6000000000000001,0.5,0.7,0.9931514223726275
SmolLM2-1.7B-intermediate-checkpoints__code,232,0.8656344317560054,0.22727272727272727,0.8,0.8,0.6,0.6000000000000001,0.9981276844153737
SmolLM2-1.7B-intermediate-checkpoints__code,233,0.8612672687443805,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9966064541894227
SmolLM2-1.7B-intermediate-checkpoints__code,234,0.8709789400601713,0.22727272727272727,0.9,0.8,0.6,0.6,0.9985454898380886
SmolLM2-1.7B-intermediate-checkpoints__code,235,0.8700251644687751,0.22727272727272727,0.8,0.8,0.6,0.7,0.9966595176242894
SmolLM2-1.7B-intermediate-checkpoints__code,236,0.8653751311065854,0.22727272727272727,0.9,0.7,0.7,0.7,0.9858374951552058
SmolLM2-1.7B-intermediate-checkpoints__code,237,0.8723384891178665,0.22727272727272727,0.8,0.8,0.7,0.6,0.9955819716506104
SmolLM2-1.7B-intermediate-checkpoints__code,238,0.867467312269511,0.22727272727272727,0.7,0.7,0.6,0.8,0.9917457720589709
SmolLM2-1.7B-intermediate-checkpoints__code,239,0.8643340751110189,0.22727272727272727,0.8,0.7,0.6,0.6,0.9987391162505458
SmolLM2-1.7B-intermediate-checkpoints__code,240,0.8734936023161615,0.22727272727272727,0.8,0.7,0.5,0.7,0.9935739563612765
SmolLM2-1.7B-intermediate-checkpoints__code,241,0.869712471456222,0.22727272727272727,0.7,0.7,0.6,0.5,0.9968402988868048
SmolLM2-1.7B-intermediate-checkpoints__code,242,0.8565906203655962,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6,0.994173971042662
SmolLM2-1.7B-intermediate-checkpoints__code,243,0.8746430406550512,0.22727272727272727,0.8,0.9,0.6,0.6,0.9978448620932424
SmolLM2-1.7B-intermediate-checkpoints__code,244,0.8604841845794249,0.22727272727272727,0.9,0.7,0.5,0.6,0.9972102116994137
SmolLM2-1.7B-intermediate-checkpoints__code,245,0.8689632783944399,0.22727272727272727,0.8,0.8,0.6,0.6,0.9978747188344754
SmolLM2-1.7B-intermediate-checkpoints__code,246,0.8609359645692333,0.22727272727272727,0.8,0.7,0.6,0.7,0.9962432582913555
SmolLM2-1.7B-intermediate-checkpoints__code,247,0.8642877657139403,0.22727272727272727,0.7,0.9,0.6,0.6,0.9976492799729241
SmolLM2-1.7B-intermediate-checkpoints__code,248,0.8584387205268857,0.22727272727272727,0.9,0.7,0.6,0.7,0.9980192238116532
SmolLM2-1.7B-intermediate-checkpoints__code,249,0.8426044663061627,0.22727272727272727,0.7,0.7,0.7,0.8,0.9863967607712725
SmolLM2-1.7B-intermediate-checkpoints__code,250,0.8677292015049944,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9989568030972091
SmolLM2-1.7B-intermediate-checkpoints__code,251,0.8661931424586056,0.22727272727272727,0.8,0.7,0.5,0.6000000000000001,0.9866449231733595
SmolLM2-1.7B-intermediate-checkpoints__code,252,0.8783027983920841,0.22727272727272727,0.8,0.8,0.6,0.6,0.99568979159661
SmolLM2-1.7B-intermediate-checkpoints__code,253,0.8574410982853711,0.22727272727272727,0.8,0.7,0.6,0.5,0.9802402670509821
SmolLM2-1.7B-intermediate-checkpoints__code,254,0.8616023792201777,0.22727272727272727,0.8,0.7,0.6000000000000001,0.7,0.9912666400314719
SmolLM2-1.7B-intermediate-checkpoints__code,255,0.8713428540087983,0.22727272727272727,0.8,0.8,0.5,0.6000000000000001,0.9953530478223535
SmolLM2-1.7B-intermediate-checkpoints__code,256,0.8683644529261527,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.5,0.997827935385127
SmolLM2-1.7B-intermediate-checkpoints__code,257,0.8547174819138177,0.22727272727272727,0.8,0.7,0.7,0.6,0.9917283931160241
SmolLM2-1.7B-intermediate-checkpoints__code,258,0.8656848383008212,0.22727272727272727,0.7,0.7,0.6,0.7,0.9857953419081569
SmolLM2-1.7B-intermediate-checkpoints__code,259,0.8622235505080695,0.22727272727272727,0.8,0.7,0.5,0.6000000000000001,0.9957521172695534
SmolLM2-1.7B-intermediate-checkpoints__code,260,0.8762477138442615,0.22727272727272727,0.9,0.6000000000000001,0.5,0.6,0.9946688826685881
SmolLM2-1.7B-intermediate-checkpoints__code,261,0.8620460128358316,0.22727272727272727,0.8,0.7,0.6,0.8,0.9975427502342413
SmolLM2-1.7B-intermediate-checkpoints__code,262,0.8712850527986303,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.9878848684283086
SmolLM2-1.7B-intermediate-checkpoints__code,263,0.8737407524543868,0.22727272727272727,0.8,0.8,0.6,0.6,0.9987595424337861
SmolLM2-1.7B-intermediate-checkpoints__code,264,0.8593257510378538,0.22727272727272727,0.9,0.7,0.5,0.5,0.9952948317549667
SmolLM2-1.7B-intermediate-checkpoints__code,265,0.8696830507375193,0.22727272727272727,0.8,0.8,0.6,0.6,0.9877221913242786
SmolLM2-1.7B-intermediate-checkpoints__code,266,0.8534517021085397,0.22727272727272727,0.8,0.9,0.7,0.7,0.9968638931839899
SmolLM2-1.7B-intermediate-checkpoints__code,267,0.8657043072361326,0.22727272727272727,0.8,0.8,0.6,0.6,0.9873207536608878
SmolLM2-1.7B-intermediate-checkpoints__code,268,0.8621829930499787,0.22727272727272727,0.9,0.8,0.6,0.7,0.9977015300398575
SmolLM2-1.7B-intermediate-checkpoints__code,269,0.8636604896508404,0.22727272727272727,0.9,0.7,0.5,0.5,0.9955573649205889
SmolLM2-1.7B-intermediate-checkpoints__code,270,0.8706575685540043,0.22727272727272727,0.9,0.9,0.6,0.6,0.9958691775515844
SmolLM2-1.7B-intermediate-checkpoints__code,271,0.8735535974704253,0.22727272727272727,0.8,0.8,0.6,0.6000000000000001,0.9897128429081186
SmolLM2-1.7B-intermediate-checkpoints__code,272,0.8698953506657203,0.22727272727272727,0.9,0.7,0.5,0.7,0.9938113210888483
SmolLM2-1.7B-intermediate-checkpoints__code,273,0.8679333311925888,0.22727272727272727,0.8,0.8,0.6,0.8,0.9962286662822758
SmolLM2-1.7B-intermediate-checkpoints__code,274,0.8591186224159781,0.22727272727272727,0.8,0.7,0.6,0.5,0.9966994146682704
SmolLM2-1.7B-intermediate-checkpoints__code,275,0.8683552884612069,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9888054623323697
SmolLM2-1.7B-intermediate-checkpoints__code,276,0.8718866250087597,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9928543359840788
SmolLM2-1.7B-intermediate-checkpoints__code,277,0.8675213675213675,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9971902840153558
SmolLM2-1.7B-intermediate-checkpoints__code,278,0.8712237324141558,0.22727272727272727,0.9,0.8,0.6,0.6,0.9978589754175448
SmolLM2-1.7B-intermediate-checkpoints__code,279,0.8586197233319027,0.22727272727272727,0.9,0.7,0.6,0.6,0.997075081735643
SmolLM2-1.7B-intermediate-checkpoints__code,280,0.8653579947992396,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9888815767280358
SmolLM2-1.7B-intermediate-checkpoints__code,281,0.8527730790776191,0.22727272727272727,0.8,0.7,0.6,0.7,0.9971433303832653
SmolLM2-1.7B-intermediate-checkpoints__code,282,0.8591776770810501,0.22727272727272727,0.8,0.8,0.5,0.6,0.9970634852551366
SmolLM2-1.7B-intermediate-checkpoints__code,283,0.871193860312003,0.22727272727272727,0.9,0.8,0.6,0.6,0.9948649468952064
SmolLM2-1.7B-intermediate-checkpoints__code,284,0.864877573529097,0.22727272727272727,0.8,0.6000000000000001,0.4,0.5,0.9961490901416175
SmolLM2-1.7B-intermediate-checkpoints__code,285,0.8627933910787375,0.22727272727272727,0.9,0.8,0.6,0.7,0.9974123775994693
SmolLM2-1.7B-intermediate-checkpoints__code,286,0.8681765599026369,0.22727272727272727,0.9,0.6000000000000001,0.5,0.6000000000000001,0.9943560252066522
SmolLM2-1.7B-intermediate-checkpoints__code,287,0.8669111494147519,0.22727272727272727,0.8,0.8,0.5,0.7,0.9969538541331744
SmolLM2-1.7B-intermediate-checkpoints__code,288,0.874412332189952,0.22727272727272727,0.8,0.8,0.6,0.7,0.995803304380169
SmolLM2-1.7B-intermediate-checkpoints__code,289,0.8671421615801296,0.22727272727272727,0.9,0.6000000000000001,0.5,0.6,0.9966584269046616
SmolLM2-1.7B-intermediate-checkpoints__code,290,0.8673418131069612,0.22727272727272727,0.8,0.8,0.6,0.6,0.995984499511081
SmolLM2-1.7B-intermediate-checkpoints__code,291,0.8576197017227742,0.22727272727272727,0.8,0.6000000000000001,0.7,0.6000000000000001,0.9903202395253841
SmolLM2-1.7B-intermediate-checkpoints__code,292,0.8602208182114708,0.22727272727272727,0.8,0.8,0.5,0.7,0.996553468139455
SmolLM2-1.7B-intermediate-checkpoints__code,293,0.8752917651564478,0.22727272727272727,0.9,0.8,0.6,0.6,0.9983715946382411
SmolLM2-1.7B-intermediate-checkpoints__code,294,0.8729688897308294,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9939255137667458
SmolLM2-1.7B-intermediate-checkpoints__code,295,0.8641204459667803,0.22727272727272727,0.9,0.7,0.6,0.7,0.9881012009977677
SmolLM2-1.7B-intermediate-checkpoints__code,296,0.8587090835306168,0.22727272727272727,0.8,0.7,0.7,0.6,0.9987604152117819
SmolLM2-1.7B-intermediate-checkpoints__code,297,0.8597862578523904,0.22727272727272727,0.7,0.6000000000000001,0.6,0.6000000000000001,0.990596571729088
SmolLM2-1.7B-intermediate-checkpoints__code,298,0.8615325990661518,0.22727272727272727,0.9,0.7,0.5,0.6,0.988050333373619
SmolLM2-1.7B-intermediate-checkpoints__code,299,0.8581515717202943,0.22727272727272727,0.9,0.7,0.6,0.6,0.9933156512805907
SmolLM2-1.7B-intermediate-checkpoints__code,300,0.8732748708580511,0.22727272727272727,0.9,0.6000000000000001,0.6,0.7,0.986587439261779
SmolLM2-1.7B-intermediate-checkpoints__code,301,0.8694611083697064,0.22727272727272727,0.7,0.6000000000000001,0.6,0.6,0.9967613077092599
SmolLM2-1.7B-intermediate-checkpoints__code,302,0.8613169663015159,0.22727272727272727,0.6,0.7,0.6,0.7,0.996447703059066
SmolLM2-1.7B-intermediate-checkpoints__code,303,0.8739742630949306,0.22727272727272727,0.7,0.8,0.5,0.6000000000000001,0.9963335079990095
SmolLM2-1.7B-intermediate-checkpoints__code,304,0.8571312284393702,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.5,0.9970194687880913
SmolLM2-1.7B-intermediate-checkpoints__code,305,0.8657966608212179,0.22727272727272727,0.7,0.9,0.7,0.6,0.9953742385340931
SmolLM2-1.7B-intermediate-checkpoints__code,306,0.8734372937034526,0.22727272727272727,0.9,0.8,0.6,0.7,0.9979684326783765
SmolLM2-1.7B-intermediate-checkpoints__code,307,0.8759454970329844,0.22727272727272727,0.8,0.8,0.6,0.7,0.998791879756735
SmolLM2-1.7B-intermediate-checkpoints__code,308,0.8704790196470533,0.22727272727272727,0.9,0.6000000000000001,0.5,0.6,0.9972224596719825
SmolLM2-1.7B-intermediate-checkpoints__code,309,0.8730944232713698,0.22727272727272727,0.8,0.8,0.6,0.6,0.9978281812110746
SmolLM2-1.7B-intermediate-checkpoints__code,310,0.8732166799257847,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9929424547154295
SmolLM2-1.7B-intermediate-checkpoints__code,311,0.8523995901222156,0.22727272727272727,0.8,0.7,0.7,0.7,0.9866779872602325
SmolLM2-1.7B-intermediate-checkpoints__code,312,0.8607280786097098,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.9911386780975067
SmolLM2-1.7B-intermediate-checkpoints__code,313,0.8696268712404718,0.22727272727272727,0.7,0.7,0.6,0.7,0.9962636529766882
SmolLM2-1.7B-intermediate-checkpoints__code,314,0.869526601532981,0.22727272727272727,0.9,0.7,0.6,0.5,0.9925656008509088
SmolLM2-1.7B-intermediate-checkpoints__code,315,0.8695837080335731,0.22727272727272727,0.9,0.6000000000000001,0.6,0.7,0.9908526999233942
SmolLM2-1.7B-intermediate-checkpoints__code,316,0.8688576962242676,0.22727272727272727,0.7,0.6000000000000001,0.5,0.6000000000000001,0.9926159001582364
SmolLM2-1.7B-intermediate-checkpoints__code,317,0.8610743057027772,0.22727272727272727,0.8,0.7,0.6,0.6,0.9977914603718897
SmolLM2-1.7B-intermediate-checkpoints__code,318,0.8740116827302284,0.22727272727272727,0.8,0.8,0.7,0.6000000000000001,0.9985338652551684
SmolLM2-1.7B-intermediate-checkpoints__code,319,0.8737897159317907,0.22727272727272727,0.8,0.7,0.6,0.6,0.9931983467638507
SmolLM2-1.7B-intermediate-checkpoints__code,320,0.8763098612175981,0.22727272727272727,0.7,0.7,0.5,0.7,0.9962960791491263
SmolLM2-1.7B-intermediate-checkpoints__code,321,0.868799347989129,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9906655300758623
SmolLM2-1.7B-intermediate-checkpoints__code,322,0.8472213387724083,0.22727272727272727,0.8,0.8,0.7,0.7,0.9844919838790166
SmolLM2-1.7B-intermediate-checkpoints__code,323,0.8742065948463114,0.22727272727272727,0.8,0.6000000000000001,0.5,0.7,0.9986299080107162
SmolLM2-1.7B-intermediate-checkpoints__code,324,0.8735014646964332,0.22727272727272727,0.7,0.7,0.6,0.6000000000000001,0.9933945142324561
SmolLM2-1.7B-intermediate-checkpoints__code,325,0.873124215379577,0.22727272727272727,0.8,0.8,0.6,0.7,0.9949752603257178
SmolLM2-1.7B-intermediate-checkpoints__code,326,0.8724011340505959,0.22727272727272727,0.8,0.8,0.6,0.5,0.9972803729313892
SmolLM2-1.7B-intermediate-checkpoints__code,327,0.8637605467210444,0.22727272727272727,0.8,0.8,0.7,0.6000000000000001,0.9950292485374461
SmolLM2-1.7B-intermediate-checkpoints__code,328,0.861291802788463,0.22727272727272727,0.8,0.6000000000000001,0.6,0.7,0.9964944865469506
SmolLM2-1.7B-intermediate-checkpoints__code,329,0.8715487390785723,0.22727272727272727,0.7,0.7,0.6,0.7,0.9969090202154013
SmolLM2-1.7B-intermediate-checkpoints__code,330,0.863892515359207,0.22727272727272727,0.8,0.7,0.7,0.7,0.992986604638488
SmolLM2-1.7B-intermediate-checkpoints__code,331,0.8657342644643646,0.22727272727272727,0.7,0.6000000000000001,0.7,0.5,0.9975439147797112
SmolLM2-1.7B-intermediate-checkpoints__code,332,0.8742181708958865,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6,0.9982871482514175
SmolLM2-1.7B-intermediate-checkpoints__code,333,0.861921761039083,0.22727272727272727,0.8,0.7,0.6,0.6,0.9940916542274831
SmolLM2-1.7B-intermediate-checkpoints__code,334,0.8526804886755086,0.22727272727272727,0.9,0.7,0.6,0.5,0.9914610406987581
SmolLM2-1.7B-intermediate-checkpoints__code,335,0.8695717518806579,0.22727272727272727,0.9,0.8,0.6,0.7,0.9933362205123678
SmolLM2-1.7B-intermediate-checkpoints__code,336,0.863299445208684,0.22727272727272727,0.7,0.7,0.7,0.7,0.9907300837060662
SmolLM2-1.7B-intermediate-checkpoints__code,337,0.86335111425431,0.22727272727272727,0.7,0.8,0.6,0.7,0.9948899889025755
SmolLM2-1.7B-intermediate-checkpoints__code,338,0.8750295672891508,0.22727272727272727,0.7,0.8,0.5,0.7,0.9965031005926681
SmolLM2-1.7B-intermediate-checkpoints__code,339,0.8521403739821605,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9948722152604071
SmolLM2-1.7B-intermediate-checkpoints__code,340,0.8604528577633064,0.22727272727272727,0.8,0.6000000000000001,0.5,0.5,0.9977730982524416
SmolLM2-1.7B-intermediate-checkpoints__code,341,0.8622664895213332,0.22727272727272727,0.8,0.8,0.5,0.7,0.9962011389784379
SmolLM2-1.7B-intermediate-checkpoints__code,342,0.8651383366493961,0.22727272727272727,0.8,0.7,0.6,0.7,0.9950995330341319
SmolLM2-1.7B-intermediate-checkpoints__code,343,0.8702168491188973,0.22727272727272727,0.6,0.8,0.5,0.7,0.9959784681589255
SmolLM2-1.7B-intermediate-checkpoints__code,344,0.8788640672257881,0.22727272727272727,0.9,0.8,0.6,0.7,0.9944801525169106
SmolLM2-1.7B-intermediate-checkpoints__code,345,0.8620685293946008,0.22727272727272727,0.8,0.8,0.7,0.8,0.9947944780907431
SmolLM2-1.7B-intermediate-checkpoints__code,346,0.8752368796263701,0.22727272727272727,0.8,0.8,0.6,0.7,0.9951692583848534
SmolLM2-1.7B-intermediate-checkpoints__code,347,0.8604612586228593,0.22727272727272727,0.7,0.7,0.5,0.6,0.9922574539216993
SmolLM2-1.7B-intermediate-checkpoints__code,348,0.8589035645070667,0.22727272727272727,0.8,0.7,0.6,0.6,0.9965091918595541
SmolLM2-1.7B-intermediate-checkpoints__code,349,0.8675187020587085,0.22727272727272727,0.9,0.8,0.6,0.6,0.9984318890363947
SmolLM2-1.7B-intermediate-checkpoints__code,350,0.8646910250101769,0.22727272727272727,0.6,0.6000000000000001,0.6,0.6,0.984684757557335
SmolLM2-1.7B-intermediate-checkpoints__code,351,0.8616142047723429,0.22727272727272727,0.9,0.7,0.6,0.5,0.9972276035674532
SmolLM2-1.7B-intermediate-checkpoints__code,352,0.8704642004124936,0.22727272727272727,0.8,0.9,0.6,0.6,0.9983679600097323
SmolLM2-1.7B-intermediate-checkpoints__code,353,0.8689693110157045,0.22727272727272727,0.8,0.7,0.7,0.7,0.9978953278058951
SmolLM2-1.7B-intermediate-checkpoints__code,354,0.8615590044934346,0.22727272727272727,0.8,0.7,0.7,0.6,0.9959237212858894
SmolLM2-1.7B-intermediate-checkpoints__code,355,0.8586995249406176,0.22727272727272727,0.7,0.7,0.6,0.6,0.9947461203261606
SmolLM2-1.7B-intermediate-checkpoints__code,356,0.8726470889722902,0.22727272727272727,0.7,0.8,0.6,0.6000000000000001,0.9964215998676775
SmolLM2-1.7B-intermediate-checkpoints__code,357,0.8622418932129086,0.22727272727272727,0.9,0.8,0.6,0.8,0.9966402657550353
SmolLM2-1.7B-intermediate-checkpoints__code,358,0.8574278932229233,0.22727272727272727,0.8,0.7,0.7,0.7,0.9903743437214059
SmolLM2-1.7B-intermediate-checkpoints__code,359,0.8668449709374315,0.22727272727272727,0.7,0.8,0.5,0.6,0.9939791862912233
SmolLM2-1.7B-intermediate-checkpoints__code,360,0.8699103192320892,0.22727272727272727,0.8,0.6000000000000001,0.4,0.5,0.988797600775613
SmolLM2-1.7B-intermediate-checkpoints__code,361,0.8656878725592845,0.22727272727272727,0.8,0.7,0.6,0.6,0.9973520223689889
SmolLM2-1.7B-intermediate-checkpoints__code,362,0.862684997047407,0.22727272727272727,0.8,0.7,0.5,0.7,0.9928261368795205
SmolLM2-1.7B-intermediate-checkpoints__code,363,0.8644187443748517,0.22727272727272727,0.8,0.7,0.5,0.8,0.9979602609477888
SmolLM2-1.7B-intermediate-checkpoints__code,364,0.8640394371137916,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9986711845119507
SmolLM2-1.7B-intermediate-checkpoints__code,365,0.8669611167463447,0.22727272727272727,0.8,0.7,0.7,0.5,0.994989647286893
SmolLM2-1.7B-intermediate-checkpoints__code,366,0.8502512219118118,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9970503746190511
SmolLM2-1.7B-intermediate-checkpoints__code,367,0.8718200372363225,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9978453910112814
SmolLM2-1.7B-intermediate-checkpoints__code,368,0.8755455601327398,0.22727272727272727,0.9,0.6000000000000001,0.5,0.6,0.9978935196807924
SmolLM2-1.7B-intermediate-checkpoints__code,369,0.8498626127022684,0.22727272727272727,0.6,0.8,0.5,0.6,0.9889694089715048
SmolLM2-1.7B-intermediate-checkpoints__code,370,0.8535783858998145,0.22727272727272727,0.8,0.8,0.6,0.6,0.9912842585773661
SmolLM2-1.7B-intermediate-checkpoints__code,371,0.8551417761285092,0.22727272727272727,0.9,0.7,0.6,0.7,0.9972931557520486
SmolLM2-1.7B-intermediate-checkpoints__code,372,0.8698796089062995,0.22727272727272727,0.9,0.8,0.6,0.7,0.9978785060560823
SmolLM2-1.7B-intermediate-checkpoints__code,373,0.8581615981523664,0.22727272727272727,0.8,0.8,0.7,0.7,0.9911695415771374
SmolLM2-1.7B-intermediate-checkpoints__code,374,0.8752303075466759,0.22727272727272727,0.8,0.9,0.6,0.6,0.9985769961540959
SmolLM2-1.7B-intermediate-checkpoints__code,375,0.871750527191287,0.22727272727272727,0.9,0.8,0.6,0.7,0.9988807453730065
SmolLM2-1.7B-intermediate-checkpoints__code,376,0.8639832715812839,0.22727272727272727,0.9,0.7,0.5,0.6,0.9948694823940719
SmolLM2-1.7B-intermediate-checkpoints__code,377,0.8701449320542853,0.22727272727272727,0.7,0.6000000000000001,0.5,0.7,0.9976734322895073
SmolLM2-1.7B-intermediate-checkpoints__code,378,0.8667423497486844,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6000000000000001,0.9923862585938461
SmolLM2-1.7B-intermediate-checkpoints__code,379,0.8646738395062474,0.22727272727272727,0.9,0.7,0.6,0.6,0.997420271112948
SmolLM2-1.7B-intermediate-checkpoints__code,380,0.8676833192149191,0.22727272727272727,0.8,0.8,0.6,0.6,0.9971015548086428
SmolLM2-1.7B-intermediate-checkpoints__code,381,0.8670123031105423,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6,0.9922338758606891
SmolLM2-1.7B-intermediate-checkpoints__code,382,0.873057520322138,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9925385710947722
SmolLM2-1.7B-intermediate-checkpoints__code,383,0.8653349599303792,0.22727272727272727,0.7,0.8,0.5,0.6000000000000001,0.9978259058589998
SmolLM2-1.7B-intermediate-checkpoints__code,384,0.8739575329644546,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9976967721865445
SmolLM2-1.7B-intermediate-checkpoints__code,385,0.8684423348069398,0.22727272727272727,0.8,0.7,0.7,0.5,0.9955222830600764
SmolLM2-1.7B-intermediate-checkpoints__code,386,0.8427290785073831,0.22727272727272727,0.8,0.6000000000000001,0.7,0.7,0.9887165439115806
SmolLM2-1.7B-intermediate-checkpoints__code,387,0.8527100794233577,0.22727272727272727,0.8,0.8,0.6000000000000001,0.7,0.9974772085416306
SmolLM2-1.7B-intermediate-checkpoints__code,388,0.8693228105257524,0.22727272727272727,0.8,0.7,0.7,0.5,0.9975587280810677
SmolLM2-1.7B-intermediate-checkpoints__code,389,0.8713162290680194,0.22727272727272727,0.7,0.7,0.7,0.6000000000000001,0.9953708845241791
SmolLM2-1.7B-intermediate-checkpoints__code,390,0.8708713378258439,0.22727272727272727,0.7,0.7,0.6000000000000001,0.6,0.9965237181944505
SmolLM2-1.7B-intermediate-checkpoints__code,391,0.8554086829212884,0.22727272727272727,0.8,0.7,0.6000000000000001,0.5,0.9942154162188873
SmolLM2-1.7B-intermediate-checkpoints__code,392,0.859203725132353,0.22727272727272727,0.8,0.7,0.6,0.6,0.9967972732243273
SmolLM2-1.7B-intermediate-checkpoints__code,393,0.8534378957025774,0.22727272727272727,0.9,0.7,0.5,0.6000000000000001,0.9933338512192861
SmolLM2-1.7B-intermediate-checkpoints__code,394,0.8750464088776797,0.22727272727272727,0.8,0.7,0.6,0.5,0.9978290072439457
SmolLM2-1.7B-intermediate-checkpoints__code,395,0.8744162994279436,0.22727272727272727,0.8,0.6000000000000001,0.6,0.7,0.997822111813534
SmolLM2-1.7B-intermediate-checkpoints__code,396,0.853526802283638,0.22727272727272727,0.8,0.7,0.6,0.6,0.9960742145445401
SmolLM2-1.7B-intermediate-checkpoints__code,397,0.8739414840393902,0.22727272727272727,0.8,0.8,0.5,0.7,0.9965231290206407
SmolLM2-1.7B-intermediate-checkpoints__code,398,0.8527264003070918,0.22727272727272727,0.8,0.7,0.6,0.5,0.9958187365946878
SmolLM2-1.7B-intermediate-checkpoints__code,399,0.8699639689578715,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9939033438364493
SmolLM2-1.7B-intermediate-checkpoints__code,400,0.8746643019920044,0.22727272727272727,0.8,0.8,0.6,0.8,0.9916702048743955
SmolLM2-1.7B-intermediate-checkpoints__code,401,0.8735896710255822,0.22727272727272727,0.8,0.9,0.7,0.6,0.9949734242602316
SmolLM2-1.7B-intermediate-checkpoints__code,402,0.86837348722155,0.22727272727272727,0.7,0.7,0.5,0.6000000000000001,0.9978669856641362
SmolLM2-1.7B-intermediate-checkpoints__code,403,0.8560388069863356,0.22727272727272727,0.9,0.7,0.6,0.6,0.9940447904218953
SmolLM2-1.7B-intermediate-checkpoints__code,404,0.8609394285334023,0.22727272727272727,0.9,0.7,0.6,0.6,0.9914145438140075
SmolLM2-1.7B-intermediate-checkpoints__code,405,0.8738538952165764,0.22727272727272727,0.8,0.9,0.5,0.7,0.9986728989193382
SmolLM2-1.7B-intermediate-checkpoints__code,406,0.8695550626035657,0.22727272727272727,0.7,0.9,0.6,0.7,0.9962944908806884
SmolLM2-1.7B-intermediate-checkpoints__code,407,0.8681025290459038,0.22727272727272727,0.8,0.8,0.6,0.6,0.9962084217602291
SmolLM2-1.7B-intermediate-checkpoints__code,408,0.8752066335093546,0.22727272727272727,0.9,0.8,0.5,0.6,0.9964990246487526
SmolLM2-1.7B-intermediate-checkpoints__code,409,0.8719045981441942,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.9845559528115051
SmolLM2-1.7B-intermediate-checkpoints__code,410,0.858629136279714,0.22727272727272727,0.8,0.7,0.6,0.6,0.9981529027915099
SmolLM2-1.7B-intermediate-checkpoints__code,411,0.8660963977407488,0.22727272727272727,0.9,0.6000000000000001,0.6,0.5,0.9968178800828498
SmolLM2-1.7B-intermediate-checkpoints__code,412,0.8680110236120474,0.22727272727272727,0.7,0.8,0.6,0.6000000000000001,0.996527668725989
SmolLM2-1.7B-intermediate-checkpoints__code,413,0.8804922444204374,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9966567020731212
SmolLM2-1.7B-intermediate-checkpoints__code,414,0.8657556774933114,0.22727272727272727,0.9,0.7,0.6,0.7,0.9975686938378749
SmolLM2-1.7B-intermediate-checkpoints__code,415,0.8709322483449329,0.22727272727272727,0.9,0.7,0.6,0.5,0.9981219288890784
SmolLM2-1.7B-intermediate-checkpoints__code,416,0.8571390069835915,0.22727272727272727,0.9,0.7,0.6,0.7,0.9985787193318642
SmolLM2-1.7B-intermediate-checkpoints__code,417,0.8744016480443461,0.22727272727272727,0.9,0.7,0.6,0.7,0.9889090051236287
SmolLM2-1.7B-intermediate-checkpoints__code,418,0.8654759462909407,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9942783583335841
SmolLM2-1.7B-intermediate-checkpoints__code,419,0.8546560591137518,0.22727272727272727,0.8,0.7,0.6,0.7,0.9863972509184211
SmolLM2-1.7B-intermediate-checkpoints__code,420,0.8611199672674321,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9982811507469045
SmolLM2-1.7B-intermediate-checkpoints__code,421,0.8555185468004332,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9768134023541192
SmolLM2-1.7B-intermediate-checkpoints__code,422,0.8610480545308188,0.22727272727272727,0.7,0.7,0.6,0.7,0.9895944269951193
SmolLM2-1.7B-intermediate-checkpoints__code,423,0.8680768454697474,0.22727272727272727,0.9,0.8,0.5,0.6,0.9952167659625069
SmolLM2-1.7B-intermediate-checkpoints__code,424,0.8607790451450448,0.22727272727272727,0.9,0.7,0.5,0.6,0.9968109286882864
SmolLM2-1.7B-intermediate-checkpoints__code,425,0.8621358917125277,0.22727272727272727,0.9,0.8,0.6,0.7,0.996036621033983
SmolLM2-1.7B-intermediate-checkpoints__code,426,0.8773061679626742,0.22727272727272727,0.8,0.8,0.6,0.7,0.9984499013685485
SmolLM2-1.7B-intermediate-checkpoints__code,427,0.8712171328711129,0.22727272727272727,0.9,0.8,0.5,0.7,0.996046473384431
SmolLM2-1.7B-intermediate-checkpoints__code,428,0.8563699545916905,0.22727272727272727,0.7,0.9,0.7,0.6,0.9903283766279871
SmolLM2-1.7B-intermediate-checkpoints__code,429,0.8620888895735292,0.22727272727272727,0.8,0.7,0.6,0.7,0.9974731477879519
SmolLM2-1.7B-intermediate-checkpoints__code,430,0.8768035005848376,0.22727272727272727,0.9,0.8,0.6,0.7,0.9986701011355177
SmolLM2-1.7B-intermediate-checkpoints__code,431,0.8635661572261667,0.22727272727272727,0.8,0.7,0.5,0.5,0.9970561858908757
SmolLM2-1.7B-intermediate-checkpoints__code,432,0.8689378737979976,0.22727272727272727,0.7,0.6000000000000001,0.6,0.5,0.9958818141446528
SmolLM2-1.7B-intermediate-checkpoints__code,433,0.8714944001039774,0.22727272727272727,0.9,0.6000000000000001,0.5,0.7,0.9966609620244082
SmolLM2-1.7B-intermediate-checkpoints__code,434,0.8555410496381873,0.22727272727272727,0.9,0.8,0.6,0.7,0.9978404086271584
SmolLM2-1.7B-intermediate-checkpoints__code,435,0.8677553277169119,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9985236494224422
SmolLM2-1.7B-intermediate-checkpoints__code,436,0.8685565684981441,0.22727272727272727,0.6,0.8,0.6,0.7,0.9917905252011354
SmolLM2-1.7B-intermediate-checkpoints__code,437,0.8704021286540715,0.22727272727272727,0.9,0.7,0.6,0.6,0.9981115493150143
SmolLM2-1.7B-intermediate-checkpoints__code,438,0.86046600930595,0.22727272727272727,0.7,0.7,0.6,0.7,0.9941174260062053
SmolLM2-1.7B-intermediate-checkpoints__code,439,0.8745848260934468,0.22727272727272727,0.8,0.7,0.6000000000000001,0.7,0.9981944424780537
SmolLM2-1.7B-intermediate-checkpoints__code,440,0.8741446915429496,0.22727272727272727,0.7,0.7,0.5,0.6,0.9984037849856049
SmolLM2-1.7B-intermediate-checkpoints__code,441,0.8623136554758952,0.22727272727272727,0.8,0.8,0.6000000000000001,0.7,0.9969532329250405
SmolLM2-1.7B-intermediate-checkpoints__code,442,0.8715278448755845,0.22727272727272727,0.9,0.7,0.6,0.7,0.9950794273479785
SmolLM2-1.7B-intermediate-checkpoints__code,443,0.8684991357329079,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9965868158367566
SmolLM2-1.7B-intermediate-checkpoints__code,444,0.8500859336865314,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9881512374772801
SmolLM2-1.7B-intermediate-checkpoints__code,445,0.8576451273746285,0.22727272727272727,0.8,0.8,0.6,0.6,0.9945340406017743
SmolLM2-1.7B-intermediate-checkpoints__code,446,0.8686762096859357,0.22727272727272727,0.8,0.7,0.6,0.5,0.9945622476223337
SmolLM2-1.7B-intermediate-checkpoints__code,447,0.8581439995078182,0.22727272727272727,0.8,0.7,0.6,0.7,0.9973136116307363
SmolLM2-1.7B-intermediate-checkpoints__code,448,0.87080560626252,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6000000000000001,0.9976322127922399
SmolLM2-1.7B-intermediate-checkpoints__code,449,0.8665481140969056,0.22727272727272727,0.8,0.6000000000000001,0.7,0.7,0.9972932539546412
SmolLM2-1.7B-intermediate-checkpoints__code,450,0.8488776103602466,0.22727272727272727,0.8,0.5,0.6,0.4,0.9942612680746774
SmolLM2-1.7B-intermediate-checkpoints__code,451,0.8698502123085468,0.22727272727272727,0.7,0.8,0.5,0.7,0.998620681190427
SmolLM2-1.7B-intermediate-checkpoints__code,452,0.866404723814167,0.22727272727272727,0.8,0.8,0.5,0.7,0.9972056718675594
SmolLM2-1.7B-intermediate-checkpoints__code,453,0.8698756244996512,0.22727272727272727,0.8,0.9,0.6,0.6,0.9985471977568818
SmolLM2-1.7B-intermediate-checkpoints__code,454,0.8770507524506136,0.22727272727272727,0.8,0.6000000000000001,0.5,0.7,0.998559753793454
SmolLM2-1.7B-intermediate-checkpoints__code,455,0.86753820101326,0.22727272727272727,0.8,0.7,0.5,0.7,0.9984329363731282
SmolLM2-1.7B-intermediate-checkpoints__code,456,0.8780654593587011,0.22727272727272727,0.8,0.7,0.6,0.7,0.9917140400184176
SmolLM2-1.7B-intermediate-checkpoints__code,457,0.870906432934643,0.22727272727272727,0.9,0.7,0.6,0.5,0.9980287303886236
SmolLM2-1.7B-intermediate-checkpoints__code,458,0.8743545031815958,0.22727272727272727,0.7,0.8,0.6,0.7,0.9924983850235308
SmolLM2-1.7B-intermediate-checkpoints__code,459,0.8604841845794249,0.22727272727272727,0.9,0.7,0.5,0.6,0.9972102116994137
SmolLM2-1.7B-intermediate-checkpoints__code,460,0.8571731104557294,0.22727272727272727,0.8,0.7,0.5,0.6,0.9873037531864224
SmolLM2-1.7B-intermediate-checkpoints__code,461,0.8644082111032592,0.22727272727272727,0.9,0.8,0.6,0.5,0.9980190679242261
SmolLM2-1.7B-intermediate-checkpoints__code,462,0.8687083496243801,0.22727272727272727,0.8,0.7,0.5,0.7,0.9978551431375315
SmolLM2-1.7B-intermediate-checkpoints__code,463,0.8692675725600731,0.22727272727272727,0.9,0.6000000000000001,0.5,0.7,0.9927441375625252
SmolLM2-1.7B-intermediate-checkpoints__code,464,0.8771690121969298,0.22727272727272727,0.9,0.7,0.5,0.7,0.9989715899449836
SmolLM2-1.7B-intermediate-checkpoints__code,465,0.8556266933710786,0.22727272727272727,0.9,0.7,0.7,0.6,0.9983816895251084
SmolLM2-1.7B-intermediate-checkpoints__code,466,0.8642328721141707,0.22727272727272727,0.9,0.7,0.6,0.7,0.9848385099127406
SmolLM2-1.7B-intermediate-checkpoints__code,467,0.8684841831601857,0.22727272727272727,0.7,0.7,0.5,0.6,0.9892083777448861
SmolLM2-1.7B-intermediate-checkpoints__code,468,0.8801401777884346,0.22727272727272727,0.8,0.7,0.6,0.6,0.9941509894526238
SmolLM2-1.7B-intermediate-checkpoints__code,469,0.8619129454612215,0.22727272727272727,0.9,0.7,0.6,0.6,0.994195736565064
SmolLM2-1.7B-intermediate-checkpoints__code,470,0.8672332062313826,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6,0.998139305361757
SmolLM2-1.7B-intermediate-checkpoints__code,471,0.868939397359814,0.22727272727272727,0.8,0.8,0.6,0.5,0.993363151418678
SmolLM2-1.7B-intermediate-checkpoints__code,472,0.8714991872351836,0.22727272727272727,0.8,0.7,0.6,0.6,0.9977262854492196
SmolLM2-1.7B-intermediate-checkpoints__code,473,0.8502505806480707,0.22727272727272727,0.9,0.7,0.6,0.6,0.9954224299771672
SmolLM2-1.7B-intermediate-checkpoints__code,474,0.8695676914512018,0.22727272727272727,0.8,0.9,0.6,0.6,0.9943810165179201
SmolLM2-1.7B-intermediate-checkpoints__code,475,0.8674947201836651,0.22727272727272727,0.9,0.7,0.5,0.6,0.9959674004186535
SmolLM2-1.7B-intermediate-checkpoints__code,476,0.8724224846008064,0.22727272727272727,0.8,0.9,0.6,0.6,0.998475634730919
SmolLM2-1.7B-intermediate-checkpoints__code,477,0.8718339729482225,0.22727272727272727,0.8,0.8,0.6000000000000001,0.7,0.9945699177637668
SmolLM2-1.7B-intermediate-checkpoints__code,478,0.8688071045998739,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.5,0.9918887354223848
SmolLM2-1.7B-intermediate-checkpoints__code,479,0.8598333554338198,0.22727272727272727,0.7,0.7,0.7,0.6,0.9891622920882019
SmolLM2-1.7B-intermediate-checkpoints__code,480,0.8810708817234749,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9972773741067902
SmolLM2-1.7B-intermediate-checkpoints__code,481,0.8644138385247171,0.22727272727272727,0.8,0.6000000000000001,0.5,0.5,0.998110054058368
SmolLM2-1.7B-intermediate-checkpoints__code,482,0.8723880256905101,0.22727272727272727,0.8,0.8,0.6,0.8,0.9972524047107874
SmolLM2-1.7B-intermediate-checkpoints__code,483,0.8706842647824752,0.22727272727272727,0.7,0.7,0.5,0.5,0.9962856167796957
SmolLM2-1.7B-intermediate-checkpoints__code,484,0.8682696497499316,0.22727272727272727,0.7,0.6000000000000001,0.5,0.5,0.9964257608989119
SmolLM2-1.7B-intermediate-checkpoints__code,485,0.8576609737637564,0.22727272727272727,0.8,0.7,0.6,0.4,0.9984772223837165
SmolLM2-1.7B-intermediate-checkpoints__code,486,0.8539093339658665,0.22727272727272727,0.7,0.6000000000000001,0.7,0.7,0.9946874341584326
SmolLM2-1.7B-intermediate-checkpoints__code,487,0.8709334896498175,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.9989704008173329
SmolLM2-1.7B-intermediate-checkpoints__code,488,0.8723693270117179,0.22727272727272727,0.9,0.8,0.6,0.6,0.9959674251809072
SmolLM2-1.7B-intermediate-checkpoints__code,489,0.8739894278606966,0.22727272727272727,0.9,0.7,0.6,0.6,0.9920701611544049
SmolLM2-1.7B-intermediate-checkpoints__code,490,0.875581530633449,0.22727272727272727,0.8,0.7,0.6,0.7,0.9975475675879748
SmolLM2-1.7B-intermediate-checkpoints__code,491,0.8678511673768539,0.22727272727272727,0.9,0.7,0.6,0.6,0.9973114547575299
SmolLM2-1.7B-intermediate-checkpoints__code,492,0.8741112858321305,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9949082150774567
SmolLM2-1.7B-intermediate-checkpoints__code,493,0.8696516855269263,0.22727272727272727,0.9,0.7,0.6,0.5,0.998237464623923
SmolLM2-1.7B-intermediate-checkpoints__code,494,0.8444673945209054,0.22727272727272727,0.8,0.7,0.6,0.6,0.9946882116630255
SmolLM2-1.7B-intermediate-checkpoints__code,495,0.8759201443001816,0.22727272727272727,0.7,0.6000000000000001,0.5,0.5,0.9966088425504567
SmolLM2-1.7B-intermediate-checkpoints__code,496,0.8426044663061627,0.22727272727272727,0.7,0.7,0.7,0.8,0.9863967607712725
SmolLM2-1.7B-intermediate-checkpoints__code,497,0.873414761217377,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6,0.9937294782184081
SmolLM2-1.7B-intermediate-checkpoints__code,498,0.8746337497724082,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9928436390715875
SmolLM2-1.7B-intermediate-checkpoints__code,499,0.8669132996340285,0.22727272727272727,0.6,0.7,0.5,0.6,0.9973723031069389
SmolLM2-1.7B-intermediate-checkpoints__code,500,0.860421864212564,0.22727272727272727,0.8,0.7,0.5,0.7,0.9962651954452084
SmolLM2-1.7B-intermediate-checkpoints__code,501,0.8731495737093662,0.22727272727272727,0.9,0.8,0.6,0.6,0.9979126179810183
SmolLM2-1.7B-intermediate-checkpoints__code,502,0.8723358116480793,0.22727272727272727,0.8,0.8,0.6,0.5,0.9984777939172078
SmolLM2-1.7B-intermediate-checkpoints__code,503,0.8692084286874076,0.22727272727272727,0.9,0.7,0.5,0.6,0.9969070288900409
SmolLM2-1.7B-intermediate-checkpoints__code,504,0.8764722255974864,0.22727272727272727,0.8,0.8,0.7,0.7,0.9969268529482103
SmolLM2-1.7B-intermediate-checkpoints__code,505,0.8704821385753678,0.22727272727272727,0.8,0.7,0.6,0.7,0.9922419857011534
SmolLM2-1.7B-intermediate-checkpoints__code,506,0.8733476295123208,0.22727272727272727,0.8,0.7,0.6,0.8,0.9950465735696636
SmolLM2-1.7B-intermediate-checkpoints__code,507,0.8700395366736131,0.22727272727272727,0.9,0.8,0.6,0.6,0.9961978402735421
SmolLM2-1.7B-intermediate-checkpoints__code,508,0.8557671928484951,0.22727272727272727,0.7,0.7,0.6,0.5,0.9892011134937558
SmolLM2-1.7B-intermediate-checkpoints__code,509,0.8643964037194356,0.22727272727272727,0.8,0.7,0.5,0.6,0.9910894874971191
SmolLM2-1.7B-intermediate-checkpoints__code,510,0.8634648189696361,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.6000000000000001,0.9978204111024292
SmolLM2-1.7B-intermediate-checkpoints__code,511,0.8624799164235022,0.22727272727272727,0.8,0.8,0.5,0.8,0.995124787041744
SmolLM2-1.7B-intermediate-checkpoints__code,512,0.8713044122779574,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6000000000000001,0.9955256040636081
SmolLM2-1.7B-intermediate-checkpoints__code,513,0.8739675247106187,0.22727272727272727,0.9,0.7,0.6,0.6,0.9991005927750457
SmolLM2-1.7B-intermediate-checkpoints__code,514,0.8727297063636112,0.22727272727272727,0.8,0.8,0.5,0.6,0.9947147386917492
SmolLM2-1.7B-intermediate-checkpoints__code,515,0.8681616918155785,0.22727272727272727,0.8,0.7,0.6,0.6,0.9900763657676824
SmolLM2-1.7B-intermediate-checkpoints__code,516,0.8699982697890822,0.22727272727272727,0.8,0.7,0.6,0.5,0.9974414090927431
SmolLM2-1.7B-intermediate-checkpoints__code,517,0.8599311334869273,0.22727272727272727,0.9,0.8,0.6,0.7,0.9956242119710361
SmolLM2-1.7B-intermediate-checkpoints__code,518,0.8642597309062542,0.22727272727272727,0.7,0.7,0.6,0.6,0.996412588748523
SmolLM2-1.7B-intermediate-checkpoints__code,519,0.8758186801370833,0.22727272727272727,0.7,0.8,0.6,0.6,0.9961377924632588
SmolLM2-1.7B-intermediate-checkpoints__code,520,0.8735414501921954,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6,0.9984384926949311
SmolLM2-1.7B-intermediate-checkpoints__code,521,0.8757373131949664,0.22727272727272727,0.9,0.8,0.6,0.7,0.9936412777779872
SmolLM2-1.7B-intermediate-checkpoints__code,522,0.8625205363979921,0.22727272727272727,0.9,0.7,0.5,0.6,0.992513454027981
SmolLM2-1.7B-intermediate-checkpoints__code,523,0.8681270576842091,0.22727272727272727,0.8,0.6000000000000001,0.4,0.5,0.9932657144649601
SmolLM2-1.7B-intermediate-checkpoints__code,524,0.8607850203273246,0.22727272727272727,0.9,0.7,0.5,0.7,0.9984351577399596
SmolLM2-1.7B-intermediate-checkpoints__code,525,0.8687046562797336,0.22727272727272727,0.8,0.6000000000000001,0.6,0.5,0.992909095561839
SmolLM2-1.7B-intermediate-checkpoints__code,526,0.8654786566186785,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6000000000000001,0.9982492229365266
SmolLM2-1.7B-intermediate-checkpoints__code,527,0.8728317441286905,0.22727272727272727,0.8,0.8,0.7,0.8,0.9967524033317121
SmolLM2-1.7B-intermediate-checkpoints__code,528,0.8592222511235948,0.22727272727272727,0.9,0.7,0.6,0.7,0.9953186595067854
SmolLM2-1.7B-intermediate-checkpoints__code,529,0.8468091580692907,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6,0.9980163243522047
SmolLM2-1.7B-intermediate-checkpoints__code,530,0.8658820849626058,0.22727272727272727,0.8,0.7,0.6000000000000001,0.7,0.9936762295697644
SmolLM2-1.7B-intermediate-checkpoints__code,531,0.8716289125902215,0.22727272727272727,0.8,0.8,0.5,0.7,0.9948215263436975
SmolLM2-1.7B-intermediate-checkpoints__code,532,0.8497984229759283,0.22727272727272727,0.8,0.8,0.6,0.6,0.9899094371073511
SmolLM2-1.7B-intermediate-checkpoints__code,533,0.8703501220017493,0.22727272727272727,0.8,0.5,0.7,0.4,0.9952481905689539
SmolLM2-1.7B-intermediate-checkpoints__code,534,0.865028188044542,0.22727272727272727,0.8,0.9,0.6,0.7,0.9964845123533133
SmolLM2-1.7B-intermediate-checkpoints__code,535,0.8690972945964068,0.22727272727272727,0.9,0.7,0.5,0.6,0.9975301917819341
SmolLM2-1.7B-intermediate-checkpoints__code,536,0.8729585700005198,0.22727272727272727,0.9,0.8,0.6,0.7,0.9977827242578925
SmolLM2-1.7B-intermediate-checkpoints__code,537,0.8677061605395833,0.22727272727272727,0.7,0.6000000000000001,0.5,0.6000000000000001,0.9945160133955496
SmolLM2-1.7B-intermediate-checkpoints__code,538,0.8745522648239554,0.22727272727272727,0.8,0.7,0.7,0.5,0.990714725892066
SmolLM2-1.7B-intermediate-checkpoints__code,539,0.8688248640237715,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.9974458504863497
SmolLM2-1.7B-intermediate-checkpoints__code,540,0.8584015956085158,0.22727272727272727,0.7,0.6000000000000001,0.6,0.6000000000000001,0.9967311394667651
SmolLM2-1.7B-intermediate-checkpoints__code,541,0.8708400679990803,0.22727272727272727,0.9,0.7,0.6,0.6,0.9956206706947976
SmolLM2-1.7B-intermediate-checkpoints__code,542,0.8737473572998222,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.6,0.9989237317875752
SmolLM2-1.7B-intermediate-checkpoints__code,543,0.8703565644216968,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9969722902545457
SmolLM2-1.7B-intermediate-checkpoints__code,544,0.8584672431153804,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9931283448432203
SmolLM2-1.7B-intermediate-checkpoints__code,545,0.8716577522841812,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.9951867925253601
SmolLM2-1.7B-intermediate-checkpoints__code,546,0.8716379003073531,0.22727272727272727,0.9,0.7,0.6,0.5,0.9943513293213047
SmolLM2-1.7B-intermediate-checkpoints__code,547,0.8574649311595699,0.22727272727272727,0.9,0.7,0.6,0.6,0.9982265339022512
SmolLM2-1.7B-intermediate-checkpoints__code,548,0.8733518037231414,0.22727272727272727,0.8,0.7,0.6,0.8,0.9986206377715742
SmolLM2-1.7B-intermediate-checkpoints__code,549,0.8736919030994021,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6000000000000001,0.9968303677139444
SmolLM2-1.7B-intermediate-checkpoints__code,550,0.8757202497452794,0.22727272727272727,0.8,0.7,0.6,0.5,0.9885470548470858
SmolLM2-1.7B-intermediate-checkpoints__code,551,0.8653444195153196,0.22727272727272727,0.7,0.7,0.6,0.6000000000000001,0.9979369985209244
SmolLM2-1.7B-intermediate-checkpoints__code,552,0.8727417704246972,0.22727272727272727,0.9,0.8,0.6,0.6,0.9975673843876972
SmolLM2-1.7B-intermediate-checkpoints__code,553,0.8719969225972011,0.22727272727272727,0.9,0.7,0.6,0.6,0.9799728245111119
SmolLM2-1.7B-intermediate-checkpoints__code,554,0.8659739968011133,0.22727272727272727,0.8,0.8,0.5,0.7,0.9852669001250162
SmolLM2-1.7B-intermediate-checkpoints__code,555,0.8736838118911066,0.22727272727272727,0.7,0.8,0.6,0.5,0.9985134977662412
SmolLM2-1.7B-intermediate-checkpoints__code,556,0.8505657588977862,0.22727272727272727,0.8,0.8,0.6000000000000001,0.7,0.9958826251767396
SmolLM2-1.7B-intermediate-checkpoints__code,557,0.8730765490655381,0.22727272727272727,0.7,0.7,0.5,0.8,0.9976768205979062
SmolLM2-1.7B-intermediate-checkpoints__code,558,0.8723880256905101,0.22727272727272727,0.8,0.8,0.6,0.8,0.9972524047107874
SmolLM2-1.7B-intermediate-checkpoints__code,559,0.8744469314146728,0.22727272727272727,0.7,0.9,0.6,0.6,0.9988645574864934
SmolLM2-1.7B-intermediate-checkpoints__code,560,0.8715756114917359,0.22727272727272727,0.9,0.8,0.6,0.7,0.9985934466296343
SmolLM2-1.7B-intermediate-checkpoints__code,561,0.8667429429152154,0.22727272727272727,0.8,0.6000000000000001,0.6,0.5,0.9918243434100191
SmolLM2-1.7B-intermediate-checkpoints__code,562,0.8648100391193436,0.22727272727272727,0.9,0.8,0.6,0.6000000000000001,0.9984379037432055
SmolLM2-1.7B-intermediate-checkpoints__code,563,0.8672348523004476,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.6000000000000001,0.9929252238379948
SmolLM2-1.7B-intermediate-checkpoints__code,564,0.8772261948988872,0.22727272727272727,0.9,0.7,0.6,0.6,0.9989318661796301
SmolLM2-1.7B-intermediate-checkpoints__code,565,0.8588735951001405,0.22727272727272727,0.9,0.8,0.6,0.7,0.9946864296996074
SmolLM2-1.7B-intermediate-checkpoints__code,566,0.8703934995407187,0.22727272727272727,0.8,0.8,0.5,0.7,0.9920954144133751
SmolLM2-1.7B-intermediate-checkpoints__code,567,0.8611062728400443,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9976920571134549
SmolLM2-1.7B-intermediate-checkpoints__code,568,0.8672457795973897,0.22727272727272727,0.9,0.7,0.6,0.6,0.9986606076728735
SmolLM2-1.7B-intermediate-checkpoints__code,569,0.8576794354805952,0.22727272727272727,0.9,0.7,0.6,0.8,0.9881741337983065
SmolLM2-1.7B-intermediate-checkpoints__code,570,0.8737547657312559,0.22727272727272727,0.9,0.8,0.6,0.7,0.9974700116430524
SmolLM2-1.7B-intermediate-checkpoints__code,571,0.8658063168139813,0.22727272727272727,0.6,0.8,0.5,0.7,0.992158737987558
SmolLM2-1.7B-intermediate-checkpoints__code,572,0.8777126598670963,0.22727272727272727,0.9,0.8,0.6,0.7,0.9967506624219775
SmolLM2-1.7B-intermediate-checkpoints__code,573,0.8612199332057489,0.22727272727272727,0.8,0.7,0.6,0.6,0.9978437761736282
SmolLM2-1.7B-intermediate-checkpoints__code,574,0.8633303736442981,0.22727272727272727,0.9,0.7,0.5,0.6,0.9973719397764484
SmolLM2-1.7B-intermediate-checkpoints__code,575,0.8586449282910638,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.7,0.9976258818087941
SmolLM2-1.7B-intermediate-checkpoints__code,576,0.8731175425821128,0.22727272727272727,0.8,0.7,0.6000000000000001,0.7,0.9971298563822042
SmolLM2-1.7B-intermediate-checkpoints__code,577,0.8646391579175134,0.22727272727272727,0.9,0.7,0.5,0.5,0.9925033655420787
SmolLM2-1.7B-intermediate-checkpoints__code,578,0.8751806507222362,0.22727272727272727,0.9,0.8,0.5,0.7,0.9950126247270903
SmolLM2-1.7B-intermediate-checkpoints__code,579,0.8673634908938286,0.22727272727272727,0.9,0.5,0.6,0.5,0.996178765212048
SmolLM2-1.7B-intermediate-checkpoints__code,580,0.8631309769507038,0.22727272727272727,0.8,0.8,0.5,0.7,0.9954379044094924
SmolLM2-1.7B-intermediate-checkpoints__code,581,0.8609227623604172,0.22727272727272727,0.9,0.7,0.5,0.7,0.996243272968545
SmolLM2-1.7B-intermediate-checkpoints__code,582,0.8767879555349893,0.22727272727272727,0.7,0.7,0.6,0.8,0.9965003987439175
SmolLM2-1.7B-intermediate-checkpoints__code,583,0.8727323063267929,0.22727272727272727,0.8,0.7,0.7,0.6,0.9984048670384011
SmolLM2-1.7B-intermediate-checkpoints__code,584,0.861631432982761,0.22727272727272727,0.8,0.7,0.6,0.6,0.9963188294204816
SmolLM2-1.7B-intermediate-checkpoints__code,585,0.8655698163756722,0.22727272727272727,0.8,0.7,0.6,0.5,0.9980573921491249
SmolLM2-1.7B-intermediate-checkpoints__code,586,0.8674966791187383,0.22727272727272727,0.8,0.7,0.5,0.6000000000000001,0.9910360116787521
SmolLM2-1.7B-intermediate-checkpoints__code,587,0.862748687296216,0.22727272727272727,0.9,0.8,0.6,0.7,0.9944208569371327
SmolLM2-1.7B-intermediate-checkpoints__code,588,0.8590000494279357,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6000000000000001,0.9976074559804774
SmolLM2-1.7B-intermediate-checkpoints__code,589,0.8598865745178603,0.22727272727272727,0.8,0.7,0.6,0.6,0.9969549807780014
SmolLM2-1.7B-intermediate-checkpoints__code,590,0.8549513039464574,0.22727272727272727,0.9,0.7,0.6,0.7,0.9984734585148974
SmolLM2-1.7B-intermediate-checkpoints__code,591,0.867390759801201,0.22727272727272727,0.8,0.7,0.5,0.6,0.9940898791484527
SmolLM2-1.7B-intermediate-checkpoints__code,592,0.8733726416655727,0.22727272727272727,0.8,0.9,0.7,0.6,0.9944797586097054
SmolLM2-1.7B-intermediate-checkpoints__code,593,0.8659381014746079,0.22727272727272727,0.9,0.7,0.5,0.6000000000000001,0.9936854245838729
SmolLM2-1.7B-intermediate-checkpoints__code,594,0.8646090908970474,0.22727272727272727,0.9,0.7,0.6,0.6,0.9889004238813419
SmolLM2-1.7B-intermediate-checkpoints__code,595,0.8720349522467779,0.22727272727272727,0.9,0.7,0.6,0.8,0.9977974826055503
SmolLM2-1.7B-intermediate-checkpoints__code,596,0.8638017829260751,0.22727272727272727,0.8,0.9,0.6,0.7,0.99770055407018
SmolLM2-1.7B-intermediate-checkpoints__code,597,0.8623136554758952,0.22727272727272727,0.8,0.8,0.6000000000000001,0.7,0.9969532329250405
SmolLM2-1.7B-intermediate-checkpoints__code,598,0.8743980197401164,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.995868596476555
SmolLM2-1.7B-intermediate-checkpoints__code,599,0.8575372217616265,0.22727272727272727,0.7,0.6000000000000001,0.7,0.7,0.9948120435231441
SmolLM2-1.7B-intermediate-checkpoints__code,600,0.866647055663013,0.22727272727272727,0.9,0.8,0.6,0.6000000000000001,0.9963856164736485
SmolLM2-1.7B-intermediate-checkpoints__code,601,0.8529560948545982,0.22727272727272727,0.7,0.8,0.5,0.5,0.99413501602354
SmolLM2-1.7B-intermediate-checkpoints__code,602,0.8547957475316517,0.22727272727272727,0.9,0.7,0.5,0.7,0.9857265353211044
SmolLM2-1.7B-intermediate-checkpoints__code,603,0.8754344924403064,0.22727272727272727,0.8,0.7,0.6,0.7,0.997249904176527
SmolLM2-1.7B-intermediate-checkpoints__code,604,0.8662461066084619,0.22727272727272727,0.8,0.6000000000000001,0.6,0.7,0.9976457044915669
SmolLM2-1.7B-intermediate-checkpoints__code,605,0.8779028509243916,0.22727272727272727,0.9,0.8,0.6,0.7,0.9967943558459786
SmolLM2-1.7B-intermediate-checkpoints__code,606,0.8673830861274101,0.22727272727272727,0.7,0.7,0.6,0.6,0.9945625273667993
SmolLM2-1.7B-intermediate-checkpoints__code,607,0.8618075835551502,0.22727272727272727,0.9,0.9,0.6,0.7,0.9982465910382925
SmolLM2-1.7B-intermediate-checkpoints__code,608,0.8634453063257417,0.22727272727272727,0.8,0.8,0.6,0.7,0.9963299279999966
SmolLM2-1.7B-intermediate-checkpoints__code,609,0.8771836206508179,0.22727272727272727,0.8,0.7,0.5,0.6,0.993719166527557
SmolLM2-1.7B-intermediate-checkpoints__code,610,0.8629972069654022,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6000000000000001,0.9965865674426003
SmolLM2-1.7B-intermediate-checkpoints__code,611,0.8670479546967892,0.22727272727272727,0.8,0.8,0.6,0.6,0.9984092792444389
SmolLM2-1.7B-intermediate-checkpoints__code,612,0.8637316330489694,0.22727272727272727,0.8,0.7,0.5,0.5,0.9953104882816224
SmolLM2-1.7B-intermediate-checkpoints__code,613,0.8732733731466944,0.22727272727272727,0.8,0.8,0.5,0.7,0.996008699833623
SmolLM2-1.7B-intermediate-checkpoints__code,614,0.866251008329739,0.22727272727272727,0.8,0.7,0.5,0.8,0.9976840154374035
SmolLM2-1.7B-intermediate-checkpoints__code,615,0.8600440632874155,0.22727272727272727,0.8,0.7,0.7,0.7,0.9945819718010941
SmolLM2-1.7B-intermediate-checkpoints__code,616,0.8701675048669695,0.22727272727272727,0.8,0.7,0.6,0.5,0.9884323228099109
SmolLM2-1.7B-intermediate-checkpoints__code,617,0.868763641525507,0.22727272727272727,0.9,0.7,0.6,0.7,0.9971061512440933
SmolLM2-1.7B-intermediate-checkpoints__code,618,0.8648588275923763,0.22727272727272727,0.7,0.7,0.5,0.6,0.9942614273619175
SmolLM2-1.7B-intermediate-checkpoints__code,619,0.8696007931138463,0.22727272727272727,0.9,0.7,0.6,0.4,0.9979380130583115
SmolLM2-1.7B-intermediate-checkpoints__code,620,0.8726753093644122,0.22727272727272727,0.9,0.7,0.6,0.6,0.9854959075640584
SmolLM2-1.7B-intermediate-checkpoints__code,621,0.8621484003702035,0.22727272727272727,0.8,0.7,0.6,0.8,0.9980798818623984
SmolLM2-1.7B-intermediate-checkpoints__code,622,0.8624524487153588,0.22727272727272727,0.9,0.6000000000000001,0.6,0.5,0.986141821988819
SmolLM2-1.7B-intermediate-checkpoints__code,623,0.86330226054289,0.22727272727272727,0.7,0.8,0.6,0.7,0.9980700449279695
SmolLM2-1.7B-intermediate-checkpoints__code,624,0.8458896060837524,0.22727272727272727,0.8,0.6000000000000001,0.6,0.5,0.9954870903207932
SmolLM2-1.7B-intermediate-checkpoints__code,625,0.8766765932934925,0.22727272727272727,0.8,0.7,0.6,0.6,0.9964652247112427
SmolLM2-1.7B-intermediate-checkpoints__code,626,0.8677212439994539,0.22727272727272727,0.8,0.7,0.4,0.7,0.9951632224401241
SmolLM2-1.7B-intermediate-checkpoints__code,627,0.8645271054954244,0.22727272727272727,0.8,0.7,0.6,0.5,0.9977479520702816
SmolLM2-1.7B-intermediate-checkpoints__code,628,0.8711836062326896,0.22727272727272727,0.9,0.7,0.6,0.7,0.9950499831610671
SmolLM2-1.7B-intermediate-checkpoints__code,629,0.8638809484042688,0.22727272727272727,0.8,0.7,0.6,0.7,0.9872585834579723
SmolLM2-1.7B-intermediate-checkpoints__code,630,0.8717179281010048,0.22727272727272727,0.7,0.7,0.5,0.7,0.9978876783463949
SmolLM2-1.7B-intermediate-checkpoints__code,631,0.855145903799136,0.22727272727272727,0.9,0.7,0.7,0.6,0.9980948022333265
SmolLM2-1.7B-intermediate-checkpoints__code,632,0.8586505251975693,0.22727272727272727,0.8,0.7,0.6,0.6,0.9977130292216082
SmolLM2-1.7B-intermediate-checkpoints__code,633,0.8694420232233334,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.992462250050838
SmolLM2-1.7B-intermediate-checkpoints__code,634,0.8696852143513382,0.22727272727272727,0.7,0.7,0.5,0.5,0.9983104032183796
SmolLM2-1.7B-intermediate-checkpoints__code,635,0.8634586727029382,0.22727272727272727,0.8,0.7,0.6,0.8,0.9954376336878566
SmolLM2-1.7B-intermediate-checkpoints__code,636,0.8691863368391698,0.22727272727272727,0.7,0.7,0.6,0.6,0.9963469623346103
SmolLM2-1.7B-intermediate-checkpoints__code,637,0.8704511750125683,0.22727272727272727,0.9,0.9,0.6,0.6,0.9958119917325085
SmolLM2-1.7B-intermediate-checkpoints__code,638,0.867410067391726,0.22727272727272727,0.9,0.8,0.6,0.7,0.9961329913382454
SmolLM2-1.7B-intermediate-checkpoints__code,639,0.8712197645841417,0.22727272727272727,0.9,0.7,0.6,0.7,0.9922339294844706
SmolLM2-1.7B-intermediate-checkpoints__code,640,0.8693875501798782,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9966391378532958
SmolLM2-1.7B-intermediate-checkpoints__code,641,0.8625393398228796,0.22727272727272727,0.8,0.7,0.5,0.6,0.9975883088435001
SmolLM2-1.7B-intermediate-checkpoints__code,642,0.868110792347832,0.22727272727272727,0.8,0.8,0.6,0.5,0.9980524962146399
SmolLM2-1.7B-intermediate-checkpoints__code,643,0.8703609320575902,0.22727272727272727,0.8,0.7,0.6,0.5,0.9986824235441011
SmolLM2-1.7B-intermediate-checkpoints__code,644,0.8721281032252874,0.22727272727272727,0.9,0.7,0.6,0.8,0.9977976832866563
SmolLM2-1.7B-intermediate-checkpoints__code,645,0.8529983953210287,0.22727272727272727,0.7,0.7,0.5,0.7,0.990736400204119
SmolLM2-1.7B-intermediate-checkpoints__code,646,0.8690868095229175,0.22727272727272727,0.9,0.6000000000000001,0.7,0.7,0.9985222803322533
SmolLM2-1.7B-intermediate-checkpoints__code,647,0.8623706465368608,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9966838688368392
SmolLM2-1.7B-intermediate-checkpoints__code,648,0.8655923425167901,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9976649604357342
SmolLM2-1.7B-intermediate-checkpoints__code,649,0.8731395428298083,0.22727272727272727,0.7,0.7,0.6,0.8,0.9913573789481737
SmolLM2-1.7B-intermediate-checkpoints__code,650,0.8741756680175481,0.22727272727272727,0.9,0.8,0.6,0.6,0.9963833572123951
SmolLM2-1.7B-intermediate-checkpoints__code,651,0.8737450531355344,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9965459972705694
SmolLM2-1.7B-intermediate-checkpoints__code,652,0.8493217157907056,0.22727272727272727,0.9,0.7,0.5,0.7,0.9845913105983048
SmolLM2-1.7B-intermediate-checkpoints__code,653,0.8683384173908015,0.22727272727272727,0.8,0.8,0.6,0.6,0.993594614208341
SmolLM2-1.7B-intermediate-checkpoints__code,654,0.8689673794370623,0.22727272727272727,0.8,0.6000000000000001,0.5,0.4,0.9980538536316372
SmolLM2-1.7B-intermediate-checkpoints__code,655,0.8698982645411397,0.22727272727272727,0.9,0.7,0.6,0.5,0.9918423668480746
SmolLM2-1.7B-intermediate-checkpoints__code,656,0.874654162416149,0.22727272727272727,0.7,0.7,0.6,0.8,0.9964857548331122
SmolLM2-1.7B-intermediate-checkpoints__code,657,0.8612101592314778,0.22727272727272727,0.8,0.6000000000000001,0.6,0.7,0.997289737877579
SmolLM2-1.7B-intermediate-checkpoints__code,658,0.8578650771836336,0.22727272727272727,0.7,0.7,0.6,0.6000000000000001,0.995126242940132
SmolLM2-1.7B-intermediate-checkpoints__code,659,0.8504564530176653,0.22727272727272727,0.7,0.7,0.6,0.6000000000000001,0.9942198278541319
SmolLM2-1.7B-intermediate-checkpoints__code,660,0.858638546098289,0.22727272727272727,0.8,0.8,0.6000000000000001,0.7,0.9930046086236518
SmolLM2-1.7B-intermediate-checkpoints__code,661,0.8719218567301741,0.22727272727272727,0.9,0.9,0.6,0.6,0.9985831128212382
SmolLM2-1.7B-intermediate-checkpoints__code,662,0.8728229072662038,0.22727272727272727,0.9,0.6000000000000001,0.6,0.5,0.9976515949716701
SmolLM2-1.7B-intermediate-checkpoints__code,663,0.8660195827359334,0.22727272727272727,0.8,0.7,0.6000000000000001,0.5,0.9925144637104852
SmolLM2-1.7B-intermediate-checkpoints__code,664,0.8753989809451167,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9985158520896107
SmolLM2-1.7B-intermediate-checkpoints__code,665,0.873533121470529,0.22727272727272727,0.7,0.7,0.5,0.6,0.9974477305403149
SmolLM2-1.7B-intermediate-checkpoints__code,666,0.8719084196128253,0.22727272727272727,0.7,0.8,0.7,0.6,0.9920448636085809
SmolLM2-1.7B-intermediate-checkpoints__code,667,0.870404520722357,0.22727272727272727,0.9,0.9,0.6,0.6,0.9952945503928997
SmolLM2-1.7B-intermediate-checkpoints__code,668,0.8650490941333568,0.22727272727272727,0.8,0.8,0.6,0.6,0.9956476396338693
SmolLM2-1.7B-intermediate-checkpoints__code,669,0.861358927772965,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.5,0.9967886409859812
SmolLM2-1.7B-intermediate-checkpoints__code,670,0.8582455151228296,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.9965075867691836
SmolLM2-1.7B-intermediate-checkpoints__code,671,0.8645082820650621,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6000000000000001,0.9931732049973615
SmolLM2-1.7B-intermediate-checkpoints__code,672,0.8593075448840402,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9975140568086581
SmolLM2-1.7B-intermediate-checkpoints__code,673,0.8707787856797484,0.22727272727272727,0.9,0.7,0.6,0.7,0.9945429108795641
SmolLM2-1.7B-intermediate-checkpoints__code,674,0.8645761910968481,0.22727272727272727,0.7,0.9,0.7,0.6,0.9908843511787402
SmolLM2-1.7B-intermediate-checkpoints__code,675,0.8736404843418472,0.22727272727272727,0.9,0.8,0.5,0.7,0.9983096907780179
SmolLM2-1.7B-intermediate-checkpoints__code,676,0.8597681355044291,0.22727272727272727,0.7,0.8,0.7,0.7,0.9972510447966956
SmolLM2-1.7B-intermediate-checkpoints__code,677,0.8457572377319558,0.22727272727272727,0.8,0.7,0.6,0.6,0.9953738035296364
SmolLM2-1.7B-intermediate-checkpoints__code,678,0.8600440632874155,0.22727272727272727,0.8,0.7,0.7,0.7,0.9945819718010941
SmolLM2-1.7B-intermediate-checkpoints__code,679,0.8701638300852286,0.22727272727272727,0.8,0.7,0.7,0.6,0.9984183328853434
SmolLM2-1.7B-intermediate-checkpoints__code,680,0.8647567802459037,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.9852877203111863
SmolLM2-1.7B-intermediate-checkpoints__code,681,0.8665897761439096,0.22727272727272727,0.8,0.8,0.7,0.6,0.998680886782232
SmolLM2-1.7B-intermediate-checkpoints__code,682,0.8639171364408651,0.22727272727272727,0.8,0.7,0.6,0.7,0.9983126251519194
SmolLM2-1.7B-intermediate-checkpoints__code,683,0.8731494223751141,0.22727272727272727,0.7,0.7,0.5,0.6,0.9987226426897716
SmolLM2-1.7B-intermediate-checkpoints__code,684,0.8550990487195889,0.22727272727272727,0.9,0.8,0.6,0.6,0.9952495255078648
SmolLM2-1.7B-intermediate-checkpoints__code,685,0.8742848980517646,0.22727272727272727,0.8,0.8,0.6,0.7,0.998017403904846
SmolLM2-1.7B-intermediate-checkpoints__code,686,0.8655670501282677,0.22727272727272727,0.8,0.7,0.6,0.6,0.9936019288444581
SmolLM2-1.7B-intermediate-checkpoints__code,687,0.8665593466160011,0.22727272727272727,0.8,0.8,0.6,0.6000000000000001,0.9974376647834372
SmolLM2-1.7B-intermediate-checkpoints__code,688,0.8697369146318475,0.22727272727272727,0.8,0.7,0.6,0.8,0.9973705796450401
SmolLM2-1.7B-intermediate-checkpoints__code,689,0.8685513629032263,0.22727272727272727,0.9,0.8,0.6,0.5,0.9946106135493559
SmolLM2-1.7B-intermediate-checkpoints__code,690,0.8540330973806626,0.22727272727272727,0.8,0.7,0.6,0.6,0.9879127365320093
SmolLM2-1.7B-intermediate-checkpoints__code,691,0.8626140813886853,0.22727272727272727,0.7,0.8,0.6,0.6,0.9981776002660688
SmolLM2-1.7B-intermediate-checkpoints__code,692,0.861983489392723,0.22727272727272727,0.8,0.8,0.6,0.6000000000000001,0.9917529994622508
SmolLM2-1.7B-intermediate-checkpoints__code,693,0.8714045350256601,0.22727272727272727,0.8,0.8,0.7,0.6,0.9957054777760208
SmolLM2-1.7B-intermediate-checkpoints__code,694,0.8628964762341769,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9924213535975991
SmolLM2-1.7B-intermediate-checkpoints__code,695,0.8688227809282412,0.22727272727272727,0.9,0.7,0.6,0.7,0.9984730861631235
SmolLM2-1.7B-intermediate-checkpoints__code,696,0.8761161482533126,0.22727272727272727,0.8,0.7,0.6,0.6,0.9980842017475393
SmolLM2-1.7B-intermediate-checkpoints__code,697,0.8717631268306442,0.22727272727272727,0.9,0.7,0.6,0.6,0.9921463948014893
SmolLM2-1.7B-intermediate-checkpoints__code,698,0.8679297175066514,0.22727272727272727,0.9,0.8,0.5,0.6,0.9971917361528464
SmolLM2-1.7B-intermediate-checkpoints__code,699,0.8674147896541954,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.9922494666264147
SmolLM2-1.7B-intermediate-checkpoints__code,700,0.8752110329511544,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.989506365095161
SmolLM2-1.7B-intermediate-checkpoints__code,701,0.8677047903652257,0.22727272727272727,0.7,0.7,0.6,0.7,0.9966977678760359
SmolLM2-1.7B-intermediate-checkpoints__code,702,0.8488872658633037,0.22727272727272727,0.8,0.8,0.6,0.6,0.9962517818714883
SmolLM2-1.7B-intermediate-checkpoints__code,703,0.8708034327483098,0.22727272727272727,0.8,0.7,0.6,0.7,0.9961343315031979
SmolLM2-1.7B-intermediate-checkpoints__code,704,0.871053304898582,0.22727272727272727,0.9,0.8,0.5,0.7,0.998472539154483
SmolLM2-1.7B-intermediate-checkpoints__code,705,0.85379301055385,0.22727272727272727,0.9,0.7,0.5,0.6,0.9934736055929827
SmolLM2-1.7B-intermediate-checkpoints__code,706,0.8396180109000957,0.22727272727272727,0.8,0.7,0.6,0.7,0.9880426732711551
SmolLM2-1.7B-intermediate-checkpoints__code,707,0.8577067495346791,0.22727272727272727,0.7,0.7,0.6,0.7,0.9957126494696469
SmolLM2-1.7B-intermediate-checkpoints__code,708,0.8334392101186161,0.22727272727272727,0.9,0.8,0.6,0.7,0.9870640906667185
SmolLM2-1.7B-intermediate-checkpoints__code,709,0.8702713634430248,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.9952473181655006
SmolLM2-1.7B-intermediate-checkpoints__code,710,0.8664377818839284,0.22727272727272727,0.9,0.8,0.5,0.8,0.995299324044621
SmolLM2-1.7B-intermediate-checkpoints__code,711,0.8506898907254784,0.22727272727272727,0.7,0.7,0.5,0.6000000000000001,0.9974920468809756
SmolLM2-1.7B-intermediate-checkpoints__code,712,0.8638594225122578,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9959863031893962
SmolLM2-1.7B-intermediate-checkpoints__code,713,0.8754834582275486,0.22727272727272727,0.8,0.7,0.6,0.6,0.9984532348345416
SmolLM2-1.7B-intermediate-checkpoints__code,714,0.8599701567365143,0.22727272727272727,0.8,0.9,0.5,0.7,0.9977974148913166
SmolLM2-1.7B-intermediate-checkpoints__code,715,0.8744047418310926,0.22727272727272727,0.9,0.7,0.6,0.8,0.9974590299403135
SmolLM2-1.7B-intermediate-checkpoints__code,716,0.8695730429119476,0.22727272727272727,0.9,0.6000000000000001,0.6,0.5,0.9976748689148938
SmolLM2-1.7B-intermediate-checkpoints__code,717,0.8585092127650844,0.22727272727272727,0.8,0.8,0.6,0.7,0.9973280519894646
SmolLM2-1.7B-intermediate-checkpoints__code,718,0.8613817228965039,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6,0.997945734718126
SmolLM2-1.7B-intermediate-checkpoints__code,719,0.8670182642235595,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.9981909019572518
SmolLM2-1.7B-intermediate-checkpoints__code,720,0.865619292078645,0.22727272727272727,0.8,0.7,0.5,0.5,0.9944302674652241
SmolLM2-1.7B-intermediate-checkpoints__code,721,0.8611609805982443,0.22727272727272727,0.7,0.7,0.6,0.6000000000000001,0.9954342752687007
SmolLM2-1.7B-intermediate-checkpoints__code,722,0.8702961437764375,0.22727272727272727,0.8,0.7,0.7,0.8,0.9922046850981292
SmolLM2-1.7B-intermediate-checkpoints__code,723,0.8436878478487544,0.22727272727272727,0.9,0.7,0.6,0.7,0.9935041401266702
SmolLM2-1.7B-intermediate-checkpoints__code,724,0.8579604086165589,0.22727272727272727,0.8,0.6000000000000001,0.6,0.5,0.9985881223617079
SmolLM2-1.7B-intermediate-checkpoints__code,725,0.8696361876220083,0.22727272727272727,0.9,0.8,0.5,0.7,0.9982020180128891
SmolLM2-1.7B-intermediate-checkpoints__code,726,0.8658395584218483,0.22727272727272727,0.9,0.7,0.6,0.7,0.9929773451009294
SmolLM2-1.7B-intermediate-checkpoints__code,727,0.8650704783871388,0.22727272727272727,0.9,0.7,0.6,0.6,0.9969161409935343
SmolLM2-1.7B-intermediate-checkpoints__code,728,0.8712197645841417,0.22727272727272727,0.9,0.7,0.6,0.7,0.9922339294844706
SmolLM2-1.7B-intermediate-checkpoints__code,729,0.8734066628354473,0.22727272727272727,0.8,0.8,0.6,0.6000000000000001,0.9978629983664369
SmolLM2-1.7B-intermediate-checkpoints__code,730,0.863964185825608,0.22727272727272727,0.7,0.7,0.6,0.6,0.9901389310945807
SmolLM2-1.7B-intermediate-checkpoints__code,731,0.8717313011659555,0.22727272727272727,0.7,0.8,0.5,0.5,0.9922169052617851
SmolLM2-1.7B-intermediate-checkpoints__code,732,0.8725266797787137,0.22727272727272727,0.8,0.7,0.6,0.6,0.986451305323013
SmolLM2-1.7B-intermediate-checkpoints__code,733,0.8590379601626863,0.22727272727272727,0.8,0.7,0.5,0.7,0.9976472777597392
SmolLM2-1.7B-intermediate-checkpoints__code,734,0.8486919206897059,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9944664906815592
SmolLM2-1.7B-intermediate-checkpoints__code,735,0.869019286560516,0.22727272727272727,0.8,0.7,0.6,0.6,0.9930236811724169
SmolLM2-1.7B-intermediate-checkpoints__code,736,0.8460357090181383,0.22727272727272727,0.7,0.7,0.5,0.6,0.9949769426826348
SmolLM2-1.7B-intermediate-checkpoints__code,737,0.8696621833459819,0.22727272727272727,0.9,0.7,0.5,0.7,0.9970040254776892
SmolLM2-1.7B-intermediate-checkpoints__code,738,0.8631880407546935,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6000000000000001,0.9910878827359211
SmolLM2-1.7B-intermediate-checkpoints__code,739,0.8700796620009887,0.22727272727272727,0.6,0.7,0.5,0.6000000000000001,0.9974461385251403
SmolLM2-1.7B-intermediate-checkpoints__code,740,0.8714333757971604,0.22727272727272727,0.8,0.8,0.6,0.5,0.9987536501076684
SmolLM2-1.7B-intermediate-checkpoints__code,741,0.8739841382519906,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6000000000000001,0.994614381651889
SmolLM2-1.7B-intermediate-checkpoints__code,742,0.8732961745193893,0.22727272727272727,0.9,0.8,0.6,0.7,0.9986900239414312
SmolLM2-1.7B-intermediate-checkpoints__code,743,0.8521719858156029,0.22727272727272727,0.8,0.7,0.6,0.6,0.985618704724413
SmolLM2-1.7B-intermediate-checkpoints__code,744,0.8766751289695028,0.22727272727272727,0.7,0.6000000000000001,0.6,0.6000000000000001,0.9986001075694826
SmolLM2-1.7B-intermediate-checkpoints__code,745,0.8713019514806157,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9983206949410469
SmolLM2-1.7B-intermediate-checkpoints__code,746,0.8650537449584057,0.22727272727272727,0.8,0.8,0.6,0.7,0.9903266799722285
SmolLM2-1.7B-intermediate-checkpoints__code,747,0.8572728287091969,0.22727272727272727,0.8,0.8,0.6,0.6000000000000001,0.9945581970830611
SmolLM2-1.7B-intermediate-checkpoints__code,748,0.870619183866753,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.9883967244171009
SmolLM2-1.7B-intermediate-checkpoints__code,749,0.8569239173959574,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.9947355109212807
SmolLM2-1.7B-intermediate-checkpoints__code,750,0.8756775185869645,0.22727272727272727,0.7,0.8,0.5,0.6,0.994146138559691
SmolLM2-1.7B-intermediate-checkpoints__code,751,0.857864032056852,0.22727272727272727,0.9,0.7,0.5,0.6,0.9976222048618042
SmolLM2-1.7B-intermediate-checkpoints__code,752,0.8666348219064848,0.22727272727272727,0.9,0.7,0.6,0.6,0.9978984426187409
SmolLM2-1.7B-intermediate-checkpoints__code,753,0.8720105108548126,0.22727272727272727,0.8,0.9,0.6,0.7,0.996806612487106
SmolLM2-1.7B-intermediate-checkpoints__code,754,0.8577064047464422,0.22727272727272727,0.7,0.7,0.6,0.7,0.9874741374539964
SmolLM2-1.7B-intermediate-checkpoints__code,755,0.8682412625254834,0.22727272727272727,0.7,0.7,0.5,0.7,0.9953794377543302
SmolLM2-1.7B-intermediate-checkpoints__code,756,0.8778239769619147,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9979306611066916
SmolLM2-1.7B-intermediate-checkpoints__code,757,0.8679884545690404,0.22727272727272727,0.8,0.7,0.7,0.5,0.9985477339401917
SmolLM2-1.7B-intermediate-checkpoints__code,758,0.8747850030593145,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9970152547766458
SmolLM2-1.7B-intermediate-checkpoints__code,759,0.8568882966790299,0.22727272727272727,0.9,0.8,0.5,0.7,0.9947944923553953
SmolLM2-1.7B-intermediate-checkpoints__code,760,0.8625685888800186,0.22727272727272727,0.7,0.7,0.6,0.6,0.9986388633858944
SmolLM2-1.7B-intermediate-checkpoints__code,761,0.8723853188513335,0.22727272727272727,0.8,0.6000000000000001,0.5,0.5,0.9903049408381968
SmolLM2-1.7B-intermediate-checkpoints__code,762,0.871721289965093,0.22727272727272727,0.7,0.7,0.6,0.5,0.9973640983790254
SmolLM2-1.7B-intermediate-checkpoints__code,763,0.8706948215861879,0.22727272727272727,0.8,0.8,0.7,0.7,0.9954848371373126
SmolLM2-1.7B-intermediate-checkpoints__code,764,0.8719526375341304,0.22727272727272727,0.8,0.7,0.6,0.7,0.997428130065806
SmolLM2-1.7B-intermediate-checkpoints__code,765,0.8669374451702938,0.22727272727272727,0.8,0.7,0.7,0.5,0.9950001623086809
SmolLM2-1.7B-intermediate-checkpoints__code,766,0.8750734787918573,0.22727272727272727,0.7,0.7,0.6,0.6,0.9977477735180885
SmolLM2-1.7B-intermediate-checkpoints__code,767,0.8644556652922278,0.22727272727272727,0.9,0.7,0.6,0.5,0.997870660532302
SmolLM2-1.7B-intermediate-checkpoints__code,768,0.8770585646386179,0.22727272727272727,0.8,0.8,0.6,0.6,0.9942571582056587
SmolLM2-1.7B-intermediate-checkpoints__code,769,0.8513700347949922,0.22727272727272727,0.7,0.7,0.5,0.6,0.9948167088976623
SmolLM2-1.7B-intermediate-checkpoints__code,770,0.867308520067985,0.22727272727272727,0.7,0.7,0.5,0.5,0.9892585418870584
SmolLM2-1.7B-intermediate-checkpoints__code,771,0.8674414702380618,0.22727272727272727,0.8,0.7,0.6,0.6,0.9877603028077004
SmolLM2-1.7B-intermediate-checkpoints__code,772,0.8639822276591338,0.22727272727272727,0.9,0.6000000000000001,0.6,0.5,0.9923018180976113
SmolLM2-1.7B-intermediate-checkpoints__code,773,0.8452420784956671,0.22727272727272727,0.8,0.6000000000000001,0.6,0.7,0.9897279858877862
SmolLM2-1.7B-intermediate-checkpoints__code,774,0.8602970638331846,0.22727272727272727,0.8,0.8,0.5,0.5,0.986038397849564
SmolLM2-1.7B-intermediate-checkpoints__code,775,0.8665250090629312,0.22727272727272727,0.8,0.8,0.6,0.6,0.9967793953896968
SmolLM2-1.7B-intermediate-checkpoints__code,776,0.8681434686775658,0.22727272727272727,0.8,0.7,0.6,0.6,0.9979380338377657
SmolLM2-1.7B-intermediate-checkpoints__code,777,0.8565310073305046,0.22727272727272727,0.9,0.8,0.5,0.7,0.9948228389734923
SmolLM2-1.7B-intermediate-checkpoints__code,778,0.8676145737749261,0.22727272727272727,0.7,0.6000000000000001,0.5,0.6000000000000001,0.994861311088053
SmolLM2-1.7B-intermediate-checkpoints__code,779,0.8725779676611953,0.22727272727272727,0.8,0.6000000000000001,0.5,0.6000000000000001,0.9969657219501751
SmolLM2-1.7B-intermediate-checkpoints__code,780,0.8603193329315602,0.22727272727272727,0.9,0.7,0.6,0.6,0.993047112419438
SmolLM2-1.7B-intermediate-checkpoints__code,781,0.8691870733849296,0.22727272727272727,0.9,0.6000000000000001,0.5,0.5,0.9876989902063025
SmolLM2-1.7B-intermediate-checkpoints__code,782,0.8596295910025158,0.22727272727272727,0.8,0.7,0.5,0.5,0.9976802217694136
SmolLM2-1.7B-intermediate-checkpoints__code,783,0.8638290016258428,0.22727272727272727,0.8,0.7,0.5,0.4,0.9976068165664687
SmolLM2-1.7B-intermediate-checkpoints__code,784,0.8658761514227991,0.22727272727272727,0.8,0.7,0.6,0.5,0.9980035757565875
SmolLM2-1.7B-intermediate-checkpoints__code,785,0.8703147973948244,0.22727272727272727,0.9,0.7,0.6,0.5,0.9972815021642263
SmolLM2-1.7B-intermediate-checkpoints__code,786,0.8698183650833056,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9908153932981814
SmolLM2-1.7B-intermediate-checkpoints__code,787,0.8454324341818097,0.22727272727272727,0.8,0.7,0.5,0.7,0.9849474601552803
SmolLM2-1.7B-intermediate-checkpoints__code,788,0.8629708731674073,0.22727272727272727,0.8,0.6000000000000001,0.6,0.7,0.9961649329950826
SmolLM2-1.7B-intermediate-checkpoints__code,789,0.8673541281221122,0.22727272727272727,0.9,0.6000000000000001,0.5,0.6000000000000001,0.9856098373276861
SmolLM2-1.7B-intermediate-checkpoints__code,790,0.8712313942311856,0.22727272727272727,0.6,0.6000000000000001,0.5,0.6,0.9938203782758958
SmolLM2-1.7B-intermediate-checkpoints__code,791,0.866647055663013,0.22727272727272727,0.9,0.8,0.6,0.6000000000000001,0.9963856164736485
SmolLM2-1.7B-intermediate-checkpoints__code,792,0.8712072932811268,0.22727272727272727,0.8,0.7,0.6,0.6,0.9977437092652837
SmolLM2-1.7B-intermediate-checkpoints__code,793,0.860130723632395,0.22727272727272727,0.8,0.7,0.6,0.5,0.9979609478092071
SmolLM2-1.7B-intermediate-checkpoints__code,794,0.8618523758499947,0.22727272727272727,0.9,0.8,0.5,0.5,0.9974382246563585
SmolLM2-1.7B-intermediate-checkpoints__code,795,0.8651386665268664,0.22727272727272727,0.9,0.8,0.5,0.7,0.9933914459152078
SmolLM2-1.7B-intermediate-checkpoints__code,796,0.8708951983995872,0.22727272727272727,0.8,0.8,0.7,0.6,0.9922926745986909
SmolLM2-1.7B-intermediate-checkpoints__code,797,0.867454920847535,0.22727272727272727,0.8,0.7,0.7,0.8,0.987515249431207
SmolLM2-1.7B-intermediate-checkpoints__code,798,0.858675631213456,0.22727272727272727,0.8,0.7,0.5,0.7,0.9952582097096799
SmolLM2-1.7B-intermediate-checkpoints__code,799,0.8685504780289665,0.22727272727272727,0.8,0.8,0.6,0.6,0.9988537561799803
SmolLM2-1.7B-intermediate-checkpoints__code,800,0.8564782938209221,0.22727272727272727,0.9,0.7,0.7,0.7,0.987142411898655
SmolLM2-1.7B-intermediate-checkpoints__code,801,0.872028359952852,0.22727272727272727,0.9,0.8,0.6,0.6,0.998593783133944
SmolLM2-1.7B-intermediate-checkpoints__code,802,0.8652848375881601,0.22727272727272727,0.9,0.7,0.5,0.6,0.9935374337093581
SmolLM2-1.7B-intermediate-checkpoints__code,803,0.8564811203256001,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9986659581910705
SmolLM2-1.7B-intermediate-checkpoints__code,804,0.8729224116565868,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9979925359921155
SmolLM2-1.7B-intermediate-checkpoints__code,805,0.8735706614229973,0.22727272727272727,0.8,0.7,0.6,0.7,0.9928961235843968
SmolLM2-1.7B-intermediate-checkpoints__code,806,0.8766325168751716,0.22727272727272727,0.9,0.8,0.5,0.7,0.9984392477376227
SmolLM2-1.7B-intermediate-checkpoints__code,807,0.8692675725600731,0.22727272727272727,0.9,0.6000000000000001,0.5,0.7,0.9927441375625252
SmolLM2-1.7B-intermediate-checkpoints__code,808,0.873791867485602,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6000000000000001,0.9962506217125644
SmolLM2-1.7B-intermediate-checkpoints__code,809,0.8706384286744813,0.22727272727272727,0.9,0.7,0.5,0.7,0.998635099307086
SmolLM2-1.7B-intermediate-checkpoints__code,810,0.8706464511573648,0.22727272727272727,0.9,0.7,0.6,0.5,0.9979604350340272
SmolLM2-1.7B-intermediate-checkpoints__code,811,0.8642026297795624,0.22727272727272727,0.8,0.8,0.6,0.7,0.9958406275828714
SmolLM2-1.7B-intermediate-checkpoints__code,812,0.862135110282259,0.22727272727272727,0.7,0.7,0.5,0.6000000000000001,0.9896032410514851
SmolLM2-1.7B-intermediate-checkpoints__code,813,0.8654646211660164,0.22727272727272727,0.7,0.7,0.7,0.8,0.9904049908071608
SmolLM2-1.7B-intermediate-checkpoints__code,814,0.86750347428004,0.22727272727272727,0.9,0.7,0.6,0.6,0.9973797335331184
SmolLM2-1.7B-intermediate-checkpoints__code,815,0.8675608399582511,0.22727272727272727,0.9,0.8,0.5,0.6,0.9990111353329891
SmolLM2-1.7B-intermediate-checkpoints__code,816,0.8577787402896138,0.22727272727272727,0.9,0.7,0.5,0.7,0.996404898509092
SmolLM2-1.7B-intermediate-checkpoints__code,817,0.8525213160288002,0.22727272727272727,0.8,0.7,0.6,0.8,0.9986626600347633
SmolLM2-1.7B-intermediate-checkpoints__code,818,0.8689110539703604,0.22727272727272727,0.8,0.8,0.6,0.6,0.9960440697370233
SmolLM2-1.7B-intermediate-checkpoints__code,819,0.8723360042624253,0.22727272727272727,0.9,0.7,0.7,0.6,0.9989351574387972
SmolLM2-1.7B-intermediate-checkpoints__code,820,0.8725926648149686,0.22727272727272727,0.8,0.8,0.5,0.7,0.9914088256968117
SmolLM2-1.7B-intermediate-checkpoints__code,821,0.8724793302551359,0.22727272727272727,0.7,0.7,0.6,0.6000000000000001,0.9963720775385642
SmolLM2-1.7B-intermediate-checkpoints__code,822,0.8687142921192869,0.22727272727272727,0.9,0.8,0.6,0.5,0.9861095647807666
SmolLM2-1.7B-intermediate-checkpoints__code,823,0.8705074045540147,0.22727272727272727,0.9,0.8,0.6,0.7,0.9966153711184136
SmolLM2-1.7B-intermediate-checkpoints__code,824,0.8600585708512729,0.22727272727272727,0.8,0.7,0.5,0.6,0.9971443064011498
SmolLM2-1.7B-intermediate-checkpoints__code,825,0.8506228032984486,0.22727272727272727,0.8,0.7,0.6,0.5,0.9978180562339908
SmolLM2-1.7B-intermediate-checkpoints__code,826,0.8452963538720039,0.22727272727272727,0.9,0.7,0.6,0.8,0.998442902328987
SmolLM2-1.7B-intermediate-checkpoints__code,827,0.8663241025954409,0.22727272727272727,0.7,0.8,0.6,0.6,0.9954297803596179
SmolLM2-1.7B-intermediate-checkpoints__code,828,0.8547525982075916,0.22727272727272727,0.8,0.7,0.7,0.7,0.9960194202615449
SmolLM2-1.7B-intermediate-checkpoints__code,829,0.8538841542046937,0.22727272727272727,0.9,0.8,0.6,0.6,0.9977922483699404
SmolLM2-1.7B-intermediate-checkpoints__code,830,0.8752489172542068,0.22727272727272727,0.7,0.8,0.5,0.6,0.996029905863038
SmolLM2-1.7B-intermediate-checkpoints__code,831,0.8755728940626281,0.22727272727272727,0.8,0.8,0.7,0.6,0.9970786612050418
SmolLM2-1.7B-intermediate-checkpoints__code,832,0.8766766374664674,0.22727272727272727,0.9,0.7,0.6,0.7,0.9978848639209814
SmolLM2-1.7B-intermediate-checkpoints__code,833,0.8626208238510791,0.22727272727272727,0.8,0.8,0.6,0.7,0.997510040303397
SmolLM2-1.7B-intermediate-checkpoints__code,834,0.8425732389593042,0.22727272727272727,0.8,0.7,0.6,0.6,0.9869594620349743
SmolLM2-1.7B-intermediate-checkpoints__code,835,0.8613898223715795,0.22727272727272727,0.9,0.8,0.6,0.6,0.9936564411342756
SmolLM2-1.7B-intermediate-checkpoints__code,836,0.869306498462482,0.22727272727272727,0.8,0.7,0.7,0.5,0.9981168805593141
SmolLM2-1.7B-intermediate-checkpoints__code,837,0.8594029879799812,0.22727272727272727,0.8,0.8,0.5,0.6,0.9925891200846233
SmolLM2-1.7B-intermediate-checkpoints__code,838,0.8644966786955839,0.22727272727272727,0.8,0.7,0.6,0.6,0.997495341303056
SmolLM2-1.7B-intermediate-checkpoints__code,839,0.8686034789372138,0.22727272727272727,0.9,0.7,0.6,0.7,0.9882775316135124
SmolLM2-1.7B-intermediate-checkpoints__code,840,0.8660749260556224,0.22727272727272727,0.9,0.7,0.5,0.6000000000000001,0.9982339823238068
SmolLM2-1.7B-intermediate-checkpoints__code,841,0.859612673406888,0.22727272727272727,0.8,0.6000000000000001,0.7,0.6000000000000001,0.9976649575807498
SmolLM2-1.7B-intermediate-checkpoints__code,842,0.8617230849091237,0.22727272727272727,0.9,0.7,0.6,0.6,0.9841088446303493
SmolLM2-1.7B-intermediate-checkpoints__code,843,0.8702608377063883,0.22727272727272727,0.8,0.6000000000000001,0.6,0.5,0.9933684624237097
SmolLM2-1.7B-intermediate-checkpoints__code,844,0.8650573446186207,0.22727272727272727,0.8,0.7,0.5,0.7,0.9978145207451462
SmolLM2-1.7B-intermediate-checkpoints__code,845,0.8711805216676002,0.22727272727272727,0.9,0.9,0.6,0.7,0.9982041673080846
SmolLM2-1.7B-intermediate-checkpoints__code,846,0.8567389618929526,0.22727272727272727,0.8,0.7,0.5,0.7,0.9952610520413279
SmolLM2-1.7B-intermediate-checkpoints__code,847,0.8622356617241156,0.22727272727272727,0.7,0.7,0.5,0.5,0.9948511745013175
SmolLM2-1.7B-intermediate-checkpoints__code,848,0.8712490094618507,0.22727272727272727,0.9,0.6000000000000001,0.5,0.7,0.9951283386516866
SmolLM2-1.7B-intermediate-checkpoints__code,849,0.8705704268133041,0.22727272727272727,0.9,0.7,0.6,0.7,0.9988198043540476
SmolLM2-1.7B-intermediate-checkpoints__code,850,0.8714830593804851,0.22727272727272727,0.8,0.7,0.6,0.5,0.9947268371862842
SmolLM2-1.7B-intermediate-checkpoints__code,851,0.8717026344284673,0.22727272727272727,0.8,0.6000000000000001,0.5,0.7,0.9935967564477911
SmolLM2-1.7B-intermediate-checkpoints__code,852,0.8635788089952787,0.22727272727272727,0.8,0.7,0.6,0.7,0.9970482172314846
SmolLM2-1.7B-intermediate-checkpoints__code,853,0.8604722236110303,0.22727272727272727,0.8,0.7,0.6,0.6,0.9894007007424702
SmolLM2-1.7B-intermediate-checkpoints__code,854,0.8562154906676603,0.22727272727272727,0.9,0.7,0.6,0.6,0.9981888151278101
SmolLM2-1.7B-intermediate-checkpoints__code,855,0.8758495396209643,0.22727272727272727,0.9,0.7,0.6,0.6,0.9961491568227333
SmolLM2-1.7B-intermediate-checkpoints__code,856,0.8715232448736168,0.22727272727272727,0.8,0.7,0.6,0.4,0.9989152088750527
SmolLM2-1.7B-intermediate-checkpoints__code,857,0.8719969225972011,0.22727272727272727,0.9,0.7,0.6,0.6,0.9799728245111119
SmolLM2-1.7B-intermediate-checkpoints__code,858,0.857864032056852,0.22727272727272727,0.9,0.7,0.5,0.6,0.9976222048618042
SmolLM2-1.7B-intermediate-checkpoints__code,859,0.8721226217079179,0.22727272727272727,0.9,0.7,0.6,0.7,0.9892576691334246
SmolLM2-1.7B-intermediate-checkpoints__code,860,0.8651612973705197,0.22727272727272727,0.9,0.7,0.5,0.6,0.9980667763687721
SmolLM2-1.7B-intermediate-checkpoints__code,861,0.8569650080353444,0.22727272727272727,0.9,0.8,0.7,0.6,0.9984642928302623
SmolLM2-1.7B-intermediate-checkpoints__code,862,0.8637124748401388,0.22727272727272727,0.8,0.7,0.6,0.7,0.9984721857685821
SmolLM2-1.7B-intermediate-checkpoints__code,863,0.8703210547653788,0.22727272727272727,0.9,0.7,0.6,0.7,0.9886809706085602
SmolLM2-1.7B-intermediate-checkpoints__code,864,0.866363487055954,0.22727272727272727,0.8,0.8,0.6,0.7,0.9977547044521016
SmolLM2-1.7B-intermediate-checkpoints__code,865,0.8589973494682754,0.22727272727272727,0.7,0.7,0.5,0.7,0.9977001869226919
SmolLM2-1.7B-intermediate-checkpoints__code,866,0.8565792925869803,0.22727272727272727,0.6,0.8,0.6000000000000001,0.6,0.9971944754617151
SmolLM2-1.7B-intermediate-checkpoints__code,867,0.8648839477539296,0.22727272727272727,0.9,0.6000000000000001,0.5,0.4,0.995265284573032
SmolLM2-1.7B-intermediate-checkpoints__code,868,0.8593664701064208,0.22727272727272727,0.8,0.8,0.6,0.6000000000000001,0.9969181778931293
SmolLM2-1.7B-intermediate-checkpoints__code,869,0.8696852143513382,0.22727272727272727,0.7,0.7,0.5,0.5,0.9983104032183796
SmolLM2-1.7B-intermediate-checkpoints__code,870,0.8638620287088807,0.22727272727272727,0.8,0.6000000000000001,0.5,0.5,0.994881651634537
SmolLM2-1.7B-intermediate-checkpoints__code,871,0.8597102238636429,0.22727272727272727,0.8,0.6000000000000001,0.6,0.7,0.9972705680921845
SmolLM2-1.7B-intermediate-checkpoints__code,872,0.861746377623096,0.22727272727272727,0.8,0.8,0.5,0.6,0.9974156196699314
SmolLM2-1.7B-intermediate-checkpoints__code,873,0.8752226467421667,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9895502815019583
SmolLM2-1.7B-intermediate-checkpoints__code,874,0.869783208903142,0.22727272727272727,0.9,0.7,0.5,0.6,0.9950951071191013
SmolLM2-1.7B-intermediate-checkpoints__code,875,0.8621099774844555,0.22727272727272727,0.7,0.6000000000000001,0.5,0.6,0.998227477496375
SmolLM2-1.7B-intermediate-checkpoints__code,876,0.870220290463722,0.22727272727272727,0.9,0.7,0.6,0.5,0.9848822924461352
SmolLM2-1.7B-intermediate-checkpoints__code,877,0.867299927940924,0.22727272727272727,0.9,0.8,0.5,0.8,0.9985663916074521
SmolLM2-1.7B-intermediate-checkpoints__code,878,0.844791067491756,0.22727272727272727,0.7,0.7,0.6,0.5,0.9983365160802267
SmolLM2-1.7B-intermediate-checkpoints__code,879,0.8687582290266028,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9975710535590636
SmolLM2-1.7B-intermediate-checkpoints__code,880,0.8633321277316122,0.22727272727272727,0.8,0.8,0.6,0.7,0.9977477768228469
SmolLM2-1.7B-intermediate-checkpoints__code,881,0.8631770959854648,0.22727272727272727,0.8,0.6000000000000001,0.6000000000000001,0.5,0.9952824188083071
SmolLM2-1.7B-intermediate-checkpoints__code,882,0.8730396312238408,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.9876782657816828
SmolLM2-1.7B-intermediate-checkpoints__code,883,0.8703741881951204,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6000000000000001,0.9957515372493524
SmolLM2-1.7B-intermediate-checkpoints__code,884,0.8532574045266796,0.22727272727272727,0.8,0.7,0.5,0.6,0.9978721862641575
SmolLM2-1.7B-intermediate-checkpoints__code,885,0.8645239267122127,0.22727272727272727,0.8,0.8,0.5,0.6000000000000001,0.9949679144311138
SmolLM2-1.7B-intermediate-checkpoints__code,886,0.8631332364054405,0.22727272727272727,0.8,0.7,0.5,0.6000000000000001,0.997917378534127
SmolLM2-1.7B-intermediate-checkpoints__code,887,0.8598532247136152,0.22727272727272727,0.8,0.9,0.7,0.6,0.9986620766333704
SmolLM2-1.7B-intermediate-checkpoints__code,888,0.8646609601747346,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9973177145878335
SmolLM2-1.7B-intermediate-checkpoints__code,889,0.8455743458346404,0.22727272727272727,0.9,0.8,0.6,0.7,0.9978645999743027
SmolLM2-1.7B-intermediate-checkpoints__code,890,0.865053965625975,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6000000000000001,0.9966753496851223
SmolLM2-1.7B-intermediate-checkpoints__code,891,0.8752530274895445,0.22727272727272727,0.7,0.7,0.6,0.6000000000000001,0.9875637430115631
SmolLM2-1.7B-intermediate-checkpoints__code,892,0.8681360871353545,0.22727272727272727,0.7,0.7,0.6,0.6,0.9947595994684321
SmolLM2-1.7B-intermediate-checkpoints__code,893,0.8614898976258625,0.22727272727272727,0.7,0.8,0.5,0.5,0.9948048436237883
SmolLM2-1.7B-intermediate-checkpoints__code,894,0.8576051616516337,0.22727272727272727,0.8,0.8,0.6,0.5,0.9988458672511257
SmolLM2-1.7B-intermediate-checkpoints__code,895,0.8722263344112814,0.22727272727272727,0.7,0.8,0.6,0.5,0.9972575941051846
SmolLM2-1.7B-intermediate-checkpoints__code,896,0.8746075796377188,0.22727272727272727,0.8,0.7,0.5,0.6000000000000001,0.9972039931460901
SmolLM2-1.7B-intermediate-checkpoints__code,897,0.8698115824649567,0.22727272727272727,0.9,0.6000000000000001,0.6,0.5,0.9942207720147125
SmolLM2-1.7B-intermediate-checkpoints__code,898,0.8560854349048945,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9974118597042724
SmolLM2-1.7B-intermediate-checkpoints__code,899,0.851870520231214,0.22727272727272727,0.8,0.7,0.6,0.6,0.9987534003393098
SmolLM2-1.7B-intermediate-checkpoints__code,900,0.8739860008525677,0.22727272727272727,0.8,0.7,0.6,0.6,0.9972357590482472
SmolLM2-1.7B-intermediate-checkpoints__code,901,0.864584940050879,0.22727272727272727,0.8,0.7,0.6000000000000001,0.6,0.9971715793823669
SmolLM2-1.7B-intermediate-checkpoints__code,902,0.875296053574089,0.22727272727272727,0.8,0.8,0.5,0.7,0.999098864118779
SmolLM2-1.7B-intermediate-checkpoints__code,903,0.871928046257967,0.22727272727272727,0.8,0.8,0.6,0.6,0.9870391609628223
SmolLM2-1.7B-intermediate-checkpoints__code,904,0.8725922487816198,0.22727272727272727,0.7,0.8,0.5,0.7,0.9981370022812985
SmolLM2-1.7B-intermediate-checkpoints__code,905,0.8752917651564478,0.22727272727272727,0.9,0.8,0.6,0.6,0.9983715946382411
SmolLM2-1.7B-intermediate-checkpoints__code,906,0.8755121141750621,0.22727272727272727,0.8,0.9,0.6,0.6,0.9987357727809297
SmolLM2-1.7B-intermediate-checkpoints__code,907,0.8601333634073561,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9974293802046814
SmolLM2-1.7B-intermediate-checkpoints__code,908,0.8676582594044425,0.22727272727272727,0.9,0.8,0.6,0.7,0.9974128766447616
SmolLM2-1.7B-intermediate-checkpoints__code,909,0.8693135734935422,0.22727272727272727,0.7,0.8,0.6,0.5,0.996621318191395
SmolLM2-1.7B-intermediate-checkpoints__code,910,0.8595437871821663,0.22727272727272727,0.8,0.6000000000000001,0.7,0.7,0.9945210521410622
SmolLM2-1.7B-intermediate-checkpoints__code,911,0.8683086977883234,0.22727272727272727,0.9,0.7,0.6,0.7,0.9984105969030389
SmolLM2-1.7B-intermediate-checkpoints__code,912,0.8661410942610763,0.22727272727272727,0.9,0.7,0.6,0.6,0.9931089666054441
SmolLM2-1.7B-intermediate-checkpoints__code,913,0.8698370875124284,0.22727272727272727,0.7,0.9,0.6,0.6,0.9968623686331456
SmolLM2-1.7B-intermediate-checkpoints__code,914,0.8702984388167332,0.22727272727272727,0.8,0.7,0.6,0.7,0.9975742265568968
SmolLM2-1.7B-intermediate-checkpoints__code,915,0.8658147299509003,0.22727272727272727,0.8,0.8,0.6,0.7,0.9966056395341407
SmolLM2-1.7B-intermediate-checkpoints__code,916,0.8618452611426606,0.22727272727272727,0.7,0.6000000000000001,0.6,0.5,0.9977159077292964
SmolLM2-1.7B-intermediate-checkpoints__code,917,0.8667894551869217,0.22727272727272727,0.8,0.7,0.7,0.7,0.975946996545847
SmolLM2-1.7B-intermediate-checkpoints__code,918,0.8748789422398695,0.22727272727272727,0.9,0.9,0.6,0.6,0.9986266372204556
SmolLM2-1.7B-intermediate-checkpoints__code,919,0.8571180030437655,0.22727272727272727,0.9,0.6000000000000001,0.6,0.6,0.9980003207510039
SmolLM2-1.7B-intermediate-checkpoints__code,920,0.8647373109946721,0.22727272727272727,0.8,0.6000000000000001,0.5,0.7,0.9965976914922372
SmolLM2-1.7B-intermediate-checkpoints__code,921,0.8759878243783188,0.22727272727272727,0.8,0.8,0.6,0.5,0.9920493265904852
SmolLM2-1.7B-intermediate-checkpoints__code,922,0.8716771396456671,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9974588887175639
SmolLM2-1.7B-intermediate-checkpoints__code,923,0.8595186577510339,0.22727272727272727,0.8,0.7,0.6,0.8,0.9872166908346146
SmolLM2-1.7B-intermediate-checkpoints__code,924,0.8584485424168777,0.22727272727272727,0.8,0.6000000000000001,0.6,0.4,0.9982850805161966
SmolLM2-1.7B-intermediate-checkpoints__code,925,0.8753023928603632,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9931093782406616
SmolLM2-1.7B-intermediate-checkpoints__code,926,0.846536455662348,0.22727272727272727,0.8,0.7,0.7,0.6,0.9883208628366831
SmolLM2-1.7B-intermediate-checkpoints__code,927,0.8522636088112425,0.22727272727272727,0.8,0.6000000000000001,0.6,0.5,0.9970196439161936
SmolLM2-1.7B-intermediate-checkpoints__code,928,0.8686877109851776,0.22727272727272727,0.8,0.8,0.6,0.5,0.9984912838045474
SmolLM2-1.7B-intermediate-checkpoints__code,929,0.8729303801155179,0.22727272727272727,0.7,0.7,0.6,0.6,0.9983595808062811
SmolLM2-1.7B-intermediate-checkpoints__code,930,0.8682261468768275,0.22727272727272727,0.8,0.8,0.4,0.6,0.9909558303932328
SmolLM2-1.7B-intermediate-checkpoints__code,931,0.8614607210055897,0.22727272727272727,0.9,0.8,0.5,0.7,0.9960600954238907
SmolLM2-1.7B-intermediate-checkpoints__code,932,0.8442428607729897,0.22727272727272727,0.7,0.7,0.5,0.5,0.994766148814084
SmolLM2-1.7B-intermediate-checkpoints__code,933,0.8378146147099024,0.22727272727272727,0.8,0.8,0.6,0.7,0.9984439097151838
SmolLM2-1.7B-intermediate-checkpoints__code,934,0.8679580520350183,0.22727272727272727,0.9,0.7,0.7,0.6,0.9983799034320353
SmolLM2-1.7B-intermediate-checkpoints__code,935,0.8704539395076479,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9980705272509515
SmolLM2-1.7B-intermediate-checkpoints__code,936,0.8687791560509284,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.99839051725972
SmolLM2-1.7B-intermediate-checkpoints__code,937,0.8640336449349728,0.22727272727272727,0.9,0.8,0.6,0.5,0.9974900457721336
SmolLM2-1.7B-intermediate-checkpoints__code,938,0.8548103961624347,0.22727272727272727,0.9,0.8,0.6,0.6000000000000001,0.9913576222398819
SmolLM2-1.7B-intermediate-checkpoints__code,939,0.8681265670208522,0.22727272727272727,0.9,0.9,0.7,0.7,0.9969081017751275
SmolLM2-1.7B-intermediate-checkpoints__code,940,0.8622083649419012,0.22727272727272727,0.9,0.6000000000000001,0.5,0.6000000000000001,0.9917967544609624
SmolLM2-1.7B-intermediate-checkpoints__code,941,0.8676258282659661,0.22727272727272727,0.9,0.7,0.5,0.6000000000000001,0.9951132360005466
SmolLM2-1.7B-intermediate-checkpoints__code,942,0.8699530646040133,0.22727272727272727,0.8,0.7,0.7,0.5,0.9857374047170827
SmolLM2-1.7B-intermediate-checkpoints__code,943,0.8681264594934435,0.22727272727272727,0.9,0.9,0.5,0.6,0.9952535156997181
SmolLM2-1.7B-intermediate-checkpoints__code,944,0.8682028969267841,0.22727272727272727,0.9,0.8,0.6,0.6,0.9961281881600735
SmolLM2-1.7B-intermediate-checkpoints__code,945,0.8633521595713549,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6,0.9868812703631852
SmolLM2-1.7B-intermediate-checkpoints__code,946,0.8699366694688523,0.22727272727272727,0.8,0.8,0.6,0.7,0.9846248595460796
SmolLM2-1.7B-intermediate-checkpoints__code,947,0.8674551201054703,0.22727272727272727,0.7,0.7,0.5,0.7,0.9942385497964715
SmolLM2-1.7B-intermediate-checkpoints__code,948,0.8598845085942419,0.22727272727272727,0.8,0.7,0.5,0.6000000000000001,0.9950414213884969
SmolLM2-1.7B-intermediate-checkpoints__code,949,0.8645946525866279,0.22727272727272727,0.6,0.7,0.6,0.7,0.9953950575112271
SmolLM2-1.7B-intermediate-checkpoints__code,950,0.8704151795422854,0.22727272727272727,0.9,0.7,0.6,0.7,0.9923242666044643
SmolLM2-1.7B-intermediate-checkpoints__code,951,0.8656146586396498,0.22727272727272727,0.8,0.6,0.6,0.5,0.9935085285783699
SmolLM2-1.7B-intermediate-checkpoints__code,952,0.8614971352441507,0.22727272727272727,0.7,0.7,0.6,0.5,0.9964954251832676
SmolLM2-1.7B-intermediate-checkpoints__code,953,0.8722837524765199,0.22727272727272727,0.8,0.8,0.5,0.6,0.995420377596256
SmolLM2-1.7B-intermediate-checkpoints__code,954,0.8676668353798695,0.22727272727272727,0.7,0.7,0.6,0.7,0.9874583533713652
SmolLM2-1.7B-intermediate-checkpoints__code,955,0.8685750221984379,0.22727272727272727,0.9,0.7,0.5,0.7,0.9933157779959029
SmolLM2-1.7B-intermediate-checkpoints__code,956,0.8722092639014027,0.22727272727272727,0.7,0.8,0.6000000000000001,0.7,0.9925173149302907
SmolLM2-1.7B-intermediate-checkpoints__code,957,0.8724415834585326,0.22727272727272727,0.8,0.8,0.6,0.7,0.9990333029263964
SmolLM2-1.7B-intermediate-checkpoints__code,958,0.8778317277432822,0.22727272727272727,0.8,0.8,0.6,0.7,0.998693181640305
SmolLM2-1.7B-intermediate-checkpoints__code,959,0.8624263232563538,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9961698515449394
SmolLM2-1.7B-intermediate-checkpoints__code,960,0.86884056108426,0.22727272727272727,0.9,0.6000000000000001,0.7,0.7,0.9975962947523157
SmolLM2-1.7B-intermediate-checkpoints__code,961,0.8654210724433009,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.99843372318209
SmolLM2-1.7B-intermediate-checkpoints__code,962,0.8725076159168359,0.22727272727272727,0.6,0.8,0.6,0.5,0.9974195978213227
SmolLM2-1.7B-intermediate-checkpoints__code,963,0.8551843023208998,0.22727272727272727,0.8,0.8,0.7,0.7,0.9943739726981935
SmolLM2-1.7B-intermediate-checkpoints__code,964,0.86335111425431,0.22727272727272727,0.7,0.8,0.6,0.7,0.9948899889025755
SmolLM2-1.7B-intermediate-checkpoints__code,965,0.864624840684802,0.22727272727272727,0.8,0.7,0.6,0.6,0.9973182989239733
SmolLM2-1.7B-intermediate-checkpoints__code,966,0.859612673406888,0.22727272727272727,0.8,0.6000000000000001,0.7,0.6000000000000001,0.9976649575807498
SmolLM2-1.7B-intermediate-checkpoints__code,967,0.8738887996878539,0.22727272727272727,0.8,0.8,0.6,0.7,0.9950192616329855
SmolLM2-1.7B-intermediate-checkpoints__code,968,0.8627711744246138,0.22727272727272727,0.9,0.8,0.6,0.7,0.9974061001412616
SmolLM2-1.7B-intermediate-checkpoints__code,969,0.8734261196965296,0.22727272727272727,0.9,0.7,0.5,0.7,0.997667613164602
SmolLM2-1.7B-intermediate-checkpoints__code,970,0.8763732493074274,0.22727272727272727,0.9,0.7,0.6,0.7,0.9975306175009993
SmolLM2-1.7B-intermediate-checkpoints__code,971,0.8566800677025611,0.22727272727272727,0.9,0.6000000000000001,0.5,0.5,0.9977892061143111
SmolLM2-1.7B-intermediate-checkpoints__code,972,0.8749910445781894,0.22727272727272727,0.8,0.7,0.6,0.7,0.9972070508946789
SmolLM2-1.7B-intermediate-checkpoints__code,973,0.8548190527776839,0.22727272727272727,0.8,0.8,0.7,0.5,0.994701988924583
SmolLM2-1.7B-intermediate-checkpoints__code,974,0.8681270576842091,0.22727272727272727,0.8,0.6000000000000001,0.4,0.5,0.9932657144649601
SmolLM2-1.7B-intermediate-checkpoints__code,975,0.8718663749000455,0.22727272727272727,0.8,0.7,0.7,0.6,0.9986012328725553
SmolLM2-1.7B-intermediate-checkpoints__code,976,0.8736123197868111,0.22727272727272727,0.9,0.8,0.6,0.6,0.9947845127387653
SmolLM2-1.7B-intermediate-checkpoints__code,977,0.8403493058665472,0.22727272727272727,0.9,0.6000000000000001,0.5,0.7,0.9911616345317796
SmolLM2-1.7B-intermediate-checkpoints__code,978,0.8739387992157179,0.22727272727272727,0.9,0.9,0.6,0.6,0.9980766088074412
SmolLM2-1.7B-intermediate-checkpoints__code,979,0.8670076029175918,0.22727272727272727,0.8,0.8,0.7,0.7,0.9874113927026316
SmolLM2-1.7B-intermediate-checkpoints__code,980,0.8686370070570125,0.22727272727272727,0.8,0.8,0.7,0.6000000000000001,0.9983570286303626
SmolLM2-1.7B-intermediate-checkpoints__code,981,0.8605282496243961,0.22727272727272727,0.9,0.6000000000000001,0.5,0.6,0.9973278747736826
SmolLM2-1.7B-intermediate-checkpoints__code,982,0.8692880649454579,0.22727272727272727,0.8,0.6000000000000001,0.6,0.6000000000000001,0.9965492547467658
SmolLM2-1.7B-intermediate-checkpoints__code,983,0.8650933031409014,0.22727272727272727,0.9,0.8,0.6,0.7,0.9981571190264251
SmolLM2-1.7B-intermediate-checkpoints__code,984,0.8642273975496411,0.22727272727272727,0.8,0.6000000000000001,0.7,0.6,0.9905346659685708
SmolLM2-1.7B-intermediate-checkpoints__code,985,0.870927992422797,0.22727272727272727,0.9,0.7,0.5,0.7,0.9981428866109797
SmolLM2-1.7B-intermediate-checkpoints__code,986,0.8735862351933781,0.22727272727272727,0.9,0.7,0.6,0.6000000000000001,0.9979174300593315
SmolLM2-1.7B-intermediate-checkpoints__code,987,0.8768035005848376,0.22727272727272727,0.9,0.8,0.6,0.7,0.9986701011355177
SmolLM2-1.7B-intermediate-checkpoints__code,988,0.8707905771649243,0.22727272727272727,0.9,0.8,0.6,0.7,0.992984910725241
SmolLM2-1.7B-intermediate-checkpoints__code,989,0.8637180248949126,0.22727272727272727,0.8,0.6000000000000001,0.6,0.7,0.9977358510933568
SmolLM2-1.7B-intermediate-checkpoints__code,990,0.8746073532622933,0.22727272727272727,0.7,0.8,0.6,0.7,0.998745006481667
SmolLM2-1.7B-intermediate-checkpoints__code,991,0.8589590748872832,0.22727272727272727,0.8,0.8,0.6000000000000001,0.7,0.9958647943684701
SmolLM2-1.7B-intermediate-checkpoints__code,992,0.861801553169079,0.22727272727272727,0.8,0.9,0.6,0.7,0.9954129648562285
SmolLM2-1.7B-intermediate-checkpoints__code,993,0.8716001004837279,0.22727272727272727,0.8,0.6000000000000001,0.6,0.5,0.9921580499212532
SmolLM2-1.7B-intermediate-checkpoints__code,994,0.8635064212428363,0.22727272727272727,0.8,0.8,0.6,0.6,0.9946700871142148
SmolLM2-1.7B-intermediate-checkpoints__code,995,0.8665889209595261,0.22727272727272727,0.8,0.7,0.5,0.5,0.9957549281195561
SmolLM2-1.7B-intermediate-checkpoints__code,996,0.8721429411154227,0.22727272727272727,0.9,0.7,0.7,0.6000000000000001,0.997645417665931
SmolLM2-1.7B-intermediate-checkpoints__code,997,0.8665053354756085,0.22727272727272727,0.8,0.7,0.6,0.6000000000000001,0.9967279313862488
SmolLM2-1.7B-intermediate-checkpoints__code,998,0.8627253672451476,0.22727272727272727,0.9,0.8,0.6,0.6,0.9983204426058068
SmolLM2-1.7B-intermediate-checkpoints__code,999,0.8689886228445326,0.22727272727272727,0.8,0.9,0.6,0.7,0.9957863029587466
SmolLM2-1.7B-intermediate-checkpoints__math,0,0.7583889220336422,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.995618358995627
SmolLM2-1.7B-intermediate-checkpoints__math,1,0.7663127371747864,0.22727272727272727,0.7,0.9,0.5,0.6,0.9971555049807821
SmolLM2-1.7B-intermediate-checkpoints__math,2,0.7669816390506046,0.22727272727272727,0.9,1.0,0.6,0.6,0.9984640273017543
SmolLM2-1.7B-intermediate-checkpoints__math,3,0.7641887772091357,0.22727272727272727,0.8,1.0,0.6,0.6,0.9912323357973809
SmolLM2-1.7B-intermediate-checkpoints__math,4,0.7579541224312849,0.22727272727272727,0.7,0.8,0.6,0.6,0.9933081688717188
SmolLM2-1.7B-intermediate-checkpoints__math,5,0.7642159465884522,0.22727272727272727,0.8,0.8,0.7,0.6,0.9970782060491943
SmolLM2-1.7B-intermediate-checkpoints__math,6,0.7655554490997101,0.22727272727272727,0.7,0.9,0.5,0.5,0.9923879550438833
SmolLM2-1.7B-intermediate-checkpoints__math,7,0.7640449808406395,0.22727272727272727,0.9,0.9,0.6,0.5,0.9978655708773965
SmolLM2-1.7B-intermediate-checkpoints__math,8,0.7658608325235231,0.22727272727272727,0.8,0.9,0.6,0.6,0.9979046621709782
SmolLM2-1.7B-intermediate-checkpoints__math,9,0.7640316732753709,0.22727272727272727,0.8,1.0,0.6,0.6,0.9856135348309486
SmolLM2-1.7B-intermediate-checkpoints__math,10,0.765837326062803,0.22727272727272727,0.8,0.9,0.6,0.6,0.9967262435722193
SmolLM2-1.7B-intermediate-checkpoints__math,11,0.7659123224874826,0.22727272727272727,0.8,0.9,0.6,0.5,0.9976596694369284
SmolLM2-1.7B-intermediate-checkpoints__math,12,0.7665051017595046,0.22727272727272727,0.8,1.0,0.5,0.6,0.9919526508122178
SmolLM2-1.7B-intermediate-checkpoints__math,13,0.7674896418317931,0.22727272727272727,0.8,0.9,0.5,0.6,0.9968049594350844
SmolLM2-1.7B-intermediate-checkpoints__math,14,0.7575300826931008,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9958045450207144
SmolLM2-1.7B-intermediate-checkpoints__math,15,0.7657582126643181,0.22727272727272727,0.8,1.0,0.5,0.6,0.9932587124295453
SmolLM2-1.7B-intermediate-checkpoints__math,16,0.7653080313056035,0.22727272727272727,0.8,0.8,0.6,0.6,0.9970922462455709
SmolLM2-1.7B-intermediate-checkpoints__math,17,0.7558384370589557,0.22727272727272727,0.8,0.9,0.5,0.5,0.9969255055318067
SmolLM2-1.7B-intermediate-checkpoints__math,18,0.769241825371473,0.22727272727272727,0.8,1.0,0.6,0.6,0.9927506101257612
SmolLM2-1.7B-intermediate-checkpoints__math,19,0.7648620639285966,0.22727272727272727,0.8,0.8,0.6000000000000001,0.4,0.9931631595711913
SmolLM2-1.7B-intermediate-checkpoints__math,20,0.7616098388620818,0.22727272727272727,0.7,0.9,0.5,0.5,0.9865034336053476
SmolLM2-1.7B-intermediate-checkpoints__math,21,0.7645321578378852,0.22727272727272727,0.9,0.9,0.6,0.5,0.9916563026639554
SmolLM2-1.7B-intermediate-checkpoints__math,22,0.7679212754178784,0.22727272727272727,0.7,0.9,0.5,0.6,0.9938931960365897
SmolLM2-1.7B-intermediate-checkpoints__math,23,0.7657633058001683,0.22727272727272727,0.7,1.0,0.5,0.6,0.9962983617532758
SmolLM2-1.7B-intermediate-checkpoints__math,24,0.756059616831927,0.22727272727272727,0.8,1.0,0.5,0.6,0.9933356321472253
SmolLM2-1.7B-intermediate-checkpoints__math,25,0.7655563087579331,0.22727272727272727,0.7,0.9,0.6,0.6,0.9973441477279702
SmolLM2-1.7B-intermediate-checkpoints__math,26,0.768915815442565,0.22727272727272727,0.7,0.9,0.5,0.6,0.9939672614094002
SmolLM2-1.7B-intermediate-checkpoints__math,27,0.7573084490048805,0.22727272727272727,0.8,0.9,0.5,0.6,0.997016123720413
SmolLM2-1.7B-intermediate-checkpoints__math,28,0.7661305359191192,0.22727272727272727,0.7,0.9,0.5,0.6,0.9938605823700182
SmolLM2-1.7B-intermediate-checkpoints__math,29,0.7655403715577754,0.22727272727272727,0.8,0.7,0.5,0.4,0.9967888413830799
SmolLM2-1.7B-intermediate-checkpoints__math,30,0.7655665643753304,0.22727272727272727,0.8,1.0,0.5,0.6,0.9940172816924385
SmolLM2-1.7B-intermediate-checkpoints__math,31,0.7677706647337497,0.22727272727272727,0.7,0.9,0.5,0.5,0.9970462775057541
SmolLM2-1.7B-intermediate-checkpoints__math,32,0.7679313990992381,0.22727272727272727,0.9,1.0,0.6,0.6,0.9909998592596618
SmolLM2-1.7B-intermediate-checkpoints__math,33,0.7655509355509358,0.22727272727272727,0.9,1.0,0.6,0.6,0.9952469867513049
SmolLM2-1.7B-intermediate-checkpoints__math,34,0.7548834660072321,0.22727272727272727,0.7,0.9,0.5,0.5,0.9958132065905259
SmolLM2-1.7B-intermediate-checkpoints__math,35,0.7655295424752595,0.22727272727272727,0.7,0.8,0.5,0.5,0.9959447411593891
SmolLM2-1.7B-intermediate-checkpoints__math,36,0.765769736363044,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9960440592306657
SmolLM2-1.7B-intermediate-checkpoints__math,37,0.76639756314168,0.22727272727272727,0.8,1.0,0.5,0.6,0.9969464248313783
SmolLM2-1.7B-intermediate-checkpoints__math,38,0.7668889643106025,0.22727272727272727,0.7,0.8,0.6,0.5,0.9983691048135734
SmolLM2-1.7B-intermediate-checkpoints__math,39,0.7657381621417259,0.22727272727272727,0.8,0.9,0.6,0.6,0.9976784406210881
SmolLM2-1.7B-intermediate-checkpoints__math,40,0.7577888577918144,0.22727272727272727,0.8,0.8,0.5,0.5,0.9974306644207401
SmolLM2-1.7B-intermediate-checkpoints__math,41,0.7700281982862442,0.22727272727272727,0.8,0.8,0.5,0.5,0.9943198175664651
SmolLM2-1.7B-intermediate-checkpoints__math,42,0.7645883155301676,0.22727272727272727,0.9,0.9,0.5,0.5,0.9928370934926165
SmolLM2-1.7B-intermediate-checkpoints__math,43,0.7571340115451818,0.22727272727272727,0.8,0.9,0.6,0.6,0.9950260620144388
SmolLM2-1.7B-intermediate-checkpoints__math,44,0.7551505985440763,0.22727272727272727,0.7,0.9,0.5,0.6,0.9963071370287381
SmolLM2-1.7B-intermediate-checkpoints__math,45,0.7635260392182908,0.22727272727272727,0.8,0.9,0.6,0.6,0.9954973484389352
SmolLM2-1.7B-intermediate-checkpoints__math,46,0.7655922296432095,0.22727272727272727,0.8,0.8,0.5,0.5,0.9950038823006967
SmolLM2-1.7B-intermediate-checkpoints__math,47,0.7659242567245413,0.22727272727272727,0.9,0.9,0.6,0.6,0.9946447738008968
SmolLM2-1.7B-intermediate-checkpoints__math,48,0.7558017397906036,0.22727272727272727,0.8,1.0,0.5,0.6,0.9889839623456846
SmolLM2-1.7B-intermediate-checkpoints__math,49,0.7665807577513306,0.22727272727272727,0.7,0.9,0.5,0.5,0.9978894530282978
SmolLM2-1.7B-intermediate-checkpoints__math,50,0.7647948648509579,0.22727272727272727,0.7,0.9,0.6,0.5,0.9906597578868165
SmolLM2-1.7B-intermediate-checkpoints__math,51,0.765413496980629,0.22727272727272727,0.8,0.9,0.6,0.5,0.9945281111580329
SmolLM2-1.7B-intermediate-checkpoints__math,52,0.7636697735189603,0.22727272727272727,0.8,0.8,0.5,0.5,0.9950858882724352
SmolLM2-1.7B-intermediate-checkpoints__math,53,0.765577393488299,0.22727272727272727,0.7,0.9,0.5,0.5,0.9893651775268583
SmolLM2-1.7B-intermediate-checkpoints__math,54,0.7651583965672716,0.22727272727272727,0.8,0.9,0.6,0.6,0.9964744879796769
SmolLM2-1.7B-intermediate-checkpoints__math,55,0.7456807616582708,0.22727272727272727,0.7,0.9,0.5,0.5,0.9939583076951811
SmolLM2-1.7B-intermediate-checkpoints__math,56,0.7664453079878735,0.22727272727272727,0.8,0.9,0.5,0.5,0.9968895959754339
SmolLM2-1.7B-intermediate-checkpoints__math,57,0.7569171117406762,0.22727272727272727,0.8,1.0,0.5,0.6,0.9974361558632755
SmolLM2-1.7B-intermediate-checkpoints__math,58,0.7656197812677588,0.22727272727272727,0.8,0.9,0.6,0.5,0.9964134254009545
SmolLM2-1.7B-intermediate-checkpoints__math,59,0.7581149547699481,0.22727272727272727,0.7,0.9,0.5,0.5,0.9943706367252343
SmolLM2-1.7B-intermediate-checkpoints__math,60,0.7652041410778558,0.22727272727272727,0.9,0.8,0.6,0.5,0.9948843473150663
SmolLM2-1.7B-intermediate-checkpoints__math,61,0.7642187233129628,0.22727272727272727,0.8,0.9,0.6,0.6,0.9966568744583738
SmolLM2-1.7B-intermediate-checkpoints__math,62,0.768626648798581,0.22727272727272727,0.7,0.9,0.5,0.6,0.9937938936243775
SmolLM2-1.7B-intermediate-checkpoints__math,63,0.7653353537034941,0.22727272727272727,0.7,1.0,0.5,0.6,0.9926673728290826
SmolLM2-1.7B-intermediate-checkpoints__math,64,0.7659475237497462,0.22727272727272727,0.9,0.9,0.6,0.5,0.9962498235319478
SmolLM2-1.7B-intermediate-checkpoints__math,65,0.7580620909170819,0.22727272727272727,0.8,1.0,0.6,0.6,0.9869295545091279
SmolLM2-1.7B-intermediate-checkpoints__math,66,0.7667275105053375,0.22727272727272727,0.8,0.8,0.7,0.4,0.9988660909917135
SmolLM2-1.7B-intermediate-checkpoints__math,67,0.7655687938383571,0.22727272727272727,0.8,0.8,0.6,0.5,0.9982050885791315
SmolLM2-1.7B-intermediate-checkpoints__math,68,0.7644396333325149,0.22727272727272727,0.8,0.8,0.6,0.5,0.999055723499436
SmolLM2-1.7B-intermediate-checkpoints__math,69,0.7637516952917692,0.22727272727272727,0.9,1.0,0.6,0.6,0.9951289289711585
SmolLM2-1.7B-intermediate-checkpoints__math,70,0.7657714859865472,0.22727272727272727,0.7,0.9,0.5,0.6,0.9969563131270279
SmolLM2-1.7B-intermediate-checkpoints__math,71,0.7550977268271277,0.22727272727272727,0.7,0.9,0.5,0.4,0.9960502004621115
SmolLM2-1.7B-intermediate-checkpoints__math,72,0.7665241031394052,0.22727272727272727,0.7,1.0,0.5,0.6,0.9948092208223183
SmolLM2-1.7B-intermediate-checkpoints__math,73,0.7651486386938234,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9976697736055881
SmolLM2-1.7B-intermediate-checkpoints__math,74,0.7659605330422865,0.22727272727272727,0.8,1.0,0.5,0.6,0.9980152506252103
SmolLM2-1.7B-intermediate-checkpoints__math,75,0.7642502535123377,0.22727272727272727,0.8,0.8,0.6,0.6,0.9933103072788728
SmolLM2-1.7B-intermediate-checkpoints__math,76,0.7663553695988908,0.22727272727272727,0.8,1.0,0.6,0.6,0.9968470425781748
SmolLM2-1.7B-intermediate-checkpoints__math,77,0.7646738392314097,0.22727272727272727,0.7,1.0,0.6,0.6,0.9975093140105122
SmolLM2-1.7B-intermediate-checkpoints__math,78,0.766250279454505,0.22727272727272727,0.8,1.0,0.5,0.6,0.992950218557313
SmolLM2-1.7B-intermediate-checkpoints__math,79,0.7658501557130729,0.22727272727272727,0.8,1.0,0.5,0.6,0.9953587863587244
SmolLM2-1.7B-intermediate-checkpoints__math,80,0.7662167847096644,0.22727272727272727,0.7,0.9,0.5,0.6,0.9971413266360569
SmolLM2-1.7B-intermediate-checkpoints__math,81,0.7662661704103002,0.22727272727272727,0.8,0.9,0.5,0.6,0.9981330178237664
SmolLM2-1.7B-intermediate-checkpoints__math,82,0.7658122238349385,0.22727272727272727,0.9,0.9,0.6,0.6,0.9969083193345538
SmolLM2-1.7B-intermediate-checkpoints__math,83,0.7658701715500029,0.22727272727272727,0.8,0.8,0.6,0.5,0.9936105273848373
SmolLM2-1.7B-intermediate-checkpoints__math,84,0.7668025723408769,0.22727272727272727,1.0,0.7,0.6,0.4,0.9965807795998307
SmolLM2-1.7B-intermediate-checkpoints__math,85,0.7616315925209542,0.22727272727272727,0.8,0.8,0.5,0.6,0.9941233076939242
SmolLM2-1.7B-intermediate-checkpoints__math,86,0.7657825476457596,0.22727272727272727,0.7,0.9,0.5,0.6,0.9977974136328106
SmolLM2-1.7B-intermediate-checkpoints__math,87,0.7588359215775079,0.22727272727272727,0.7,0.9,0.5,0.6,0.9947485719481421
SmolLM2-1.7B-intermediate-checkpoints__math,88,0.7646523820063078,0.22727272727272727,0.7,0.8,0.5,0.5,0.9923066128218392
SmolLM2-1.7B-intermediate-checkpoints__math,89,0.7666024046336969,0.22727272727272727,0.7,1.0,0.5,0.6,0.9948785139700046
SmolLM2-1.7B-intermediate-checkpoints__math,90,0.7573319733158045,0.22727272727272727,0.7,0.9,0.5,0.5,0.9972231764590905
SmolLM2-1.7B-intermediate-checkpoints__math,91,0.7649752045424217,0.22727272727272727,0.8,1.0,0.6,0.6,0.993463637940477
SmolLM2-1.7B-intermediate-checkpoints__math,92,0.7697436976408256,0.22727272727272727,0.9,0.9,0.6,0.6,0.9964827465105263
SmolLM2-1.7B-intermediate-checkpoints__math,93,0.7651989366224436,0.22727272727272727,0.9,1.0,0.7,0.6,0.9965627640003386
SmolLM2-1.7B-intermediate-checkpoints__math,94,0.7656257950761567,0.22727272727272727,0.7,0.9,0.5,0.6,0.9949353471120662
SmolLM2-1.7B-intermediate-checkpoints__math,95,0.763880578121986,0.22727272727272727,0.8,0.8,0.7,0.5,0.9908825476939158
SmolLM2-1.7B-intermediate-checkpoints__math,96,0.7656520305105021,0.22727272727272727,0.7,0.9,0.5,0.6,0.9952452212876918
SmolLM2-1.7B-intermediate-checkpoints__math,97,0.76717857956339,0.22727272727272727,0.8,1.0,0.6,0.6,0.9908237470300764
SmolLM2-1.7B-intermediate-checkpoints__math,98,0.7566342923284125,0.22727272727272727,0.9,0.8,0.7,0.5,0.9966793303843582
SmolLM2-1.7B-intermediate-checkpoints__math,99,0.766856670478762,0.22727272727272727,0.8,0.9,0.6,0.6,0.998262847081275
SmolLM2-1.7B-intermediate-checkpoints__math,100,0.7617872157684993,0.22727272727272727,0.8,0.8,0.7,0.5,0.9952944915294473
SmolLM2-1.7B-intermediate-checkpoints__math,101,0.7668378901497489,0.22727272727272727,0.8,0.9,0.6,0.6,0.9976536028255378
SmolLM2-1.7B-intermediate-checkpoints__math,102,0.7668483254580574,0.22727272727272727,0.8,0.9,0.5,0.6,0.9987259384696362
SmolLM2-1.7B-intermediate-checkpoints__math,103,0.7683854091442296,0.22727272727272727,0.8,0.9,0.5,0.5,0.995909096285847
SmolLM2-1.7B-intermediate-checkpoints__math,104,0.765931053432975,0.22727272727272727,0.8,0.9,0.6,0.6,0.9985356076837641
SmolLM2-1.7B-intermediate-checkpoints__math,105,0.7643621556463706,0.22727272727272727,0.8,1.0,0.6,0.6,0.9901705174972177
SmolLM2-1.7B-intermediate-checkpoints__math,106,0.7634389113133027,0.22727272727272727,0.7,1.0,0.5,0.6,0.9939927243919552
SmolLM2-1.7B-intermediate-checkpoints__math,107,0.7669341544808305,0.22727272727272727,0.8,0.9,0.5,0.5,0.9942241166671213
SmolLM2-1.7B-intermediate-checkpoints__math,108,0.765750071059047,0.22727272727272727,0.9,1.0,0.6,0.6,0.9946002021857597
SmolLM2-1.7B-intermediate-checkpoints__math,109,0.765897069025132,0.22727272727272727,0.8,0.9,0.6,0.6,0.997023549204026
SmolLM2-1.7B-intermediate-checkpoints__math,110,0.7669435498082553,0.22727272727272727,0.7,0.9,0.5,0.6,0.9971931569899991
SmolLM2-1.7B-intermediate-checkpoints__math,111,0.7680276120886466,0.22727272727272727,0.8,0.9,0.5,0.6,0.9977812275836322
SmolLM2-1.7B-intermediate-checkpoints__math,112,0.7677251483042624,0.22727272727272727,0.9,1.0,0.6,0.6,0.996766970289469
SmolLM2-1.7B-intermediate-checkpoints__math,113,0.7668628287264742,0.22727272727272727,0.8,0.9,0.5,0.6,0.9970555364070269
SmolLM2-1.7B-intermediate-checkpoints__math,114,0.7668398525358577,0.22727272727272727,0.7,1.0,0.5,0.6,0.9962859765260951
SmolLM2-1.7B-intermediate-checkpoints__math,115,0.7656654006623136,0.22727272727272727,0.8,0.9,0.5,0.6,0.991630087061093
SmolLM2-1.7B-intermediate-checkpoints__math,116,0.765793610790986,0.22727272727272727,0.7,0.8,0.6,0.6,0.9973278952902149
SmolLM2-1.7B-intermediate-checkpoints__math,117,0.7684707754082258,0.22727272727272727,0.9,0.9,0.6,0.6,0.9933145631209708
SmolLM2-1.7B-intermediate-checkpoints__math,118,0.765551103675361,0.22727272727272727,0.9,1.0,0.6,0.6,0.9977783082705426
SmolLM2-1.7B-intermediate-checkpoints__math,119,0.7654760787634239,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9903016924738229
SmolLM2-1.7B-intermediate-checkpoints__math,120,0.7567098699824335,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9956872587281083
SmolLM2-1.7B-intermediate-checkpoints__math,121,0.7641196013289038,0.22727272727272727,1.0,0.9,0.6,0.6,0.9980478444879445
SmolLM2-1.7B-intermediate-checkpoints__math,122,0.7657889720150073,0.22727272727272727,0.8,0.9,0.6,0.6,0.9979427404184491
SmolLM2-1.7B-intermediate-checkpoints__math,123,0.7622214829267218,0.22727272727272727,0.7,0.9,0.5,0.6,0.9968501834494089
SmolLM2-1.7B-intermediate-checkpoints__math,124,0.7663589307468681,0.22727272727272727,0.8,0.8,0.5,0.4,0.9956129906323169
SmolLM2-1.7B-intermediate-checkpoints__math,125,0.7667658579446325,0.22727272727272727,0.7,1.0,0.5,0.6,0.9985324538576775
SmolLM2-1.7B-intermediate-checkpoints__math,126,0.7643012461046998,0.22727272727272727,0.8,0.9,0.5,0.6,0.9891402292581835
SmolLM2-1.7B-intermediate-checkpoints__math,127,0.7647690206481741,0.22727272727272727,0.7,0.8,0.5,0.5,0.9956740253662649
SmolLM2-1.7B-intermediate-checkpoints__math,128,0.7655628742322043,0.22727272727272727,0.9,0.9,0.6,0.6,0.9970539892698904
SmolLM2-1.7B-intermediate-checkpoints__math,129,0.7646780572636345,0.22727272727272727,0.8,0.8,0.5,0.5,0.9848376763631671
SmolLM2-1.7B-intermediate-checkpoints__math,130,0.7662237288867612,0.22727272727272727,0.7,1.0,0.5,0.6,0.9962871071313357
SmolLM2-1.7B-intermediate-checkpoints__math,131,0.7655762983169745,0.22727272727272727,0.9,0.9,0.6,0.6,0.99619400144134
SmolLM2-1.7B-intermediate-checkpoints__math,132,0.765657478240803,0.22727272727272727,0.8,0.9,0.5,0.6,0.9971251788305617
SmolLM2-1.7B-intermediate-checkpoints__math,133,0.765185263366378,0.22727272727272727,0.9,0.8,0.5,0.6,0.9953937760550461
SmolLM2-1.7B-intermediate-checkpoints__math,134,0.7659466681216023,0.22727272727272727,0.8,0.9,0.6,0.6,0.9979023221166256
SmolLM2-1.7B-intermediate-checkpoints__math,135,0.7650397373136376,0.22727272727272727,0.8,0.9,0.6,0.6,0.9977609731378472
SmolLM2-1.7B-intermediate-checkpoints__math,136,0.7656804269345472,0.22727272727272727,0.9,0.9,0.6,0.6,0.9981069904578835
SmolLM2-1.7B-intermediate-checkpoints__math,137,0.7656032684737892,0.22727272727272727,0.7,0.9,0.6,0.5,0.9980245995739052
SmolLM2-1.7B-intermediate-checkpoints__math,138,0.7650334552551947,0.22727272727272727,0.9,0.8,0.6,0.5,0.9880419788516053
SmolLM2-1.7B-intermediate-checkpoints__math,139,0.7681643722833654,0.22727272727272727,0.7,0.9,0.5,0.5,0.9978850588146219
SmolLM2-1.7B-intermediate-checkpoints__math,140,0.7647671492327115,0.22727272727272727,0.7,0.8,0.5,0.6,0.9938409765283535
SmolLM2-1.7B-intermediate-checkpoints__math,141,0.7648540027877633,0.22727272727272727,0.8,1.0,0.6,0.6,0.998102868032489
SmolLM2-1.7B-intermediate-checkpoints__math,142,0.7655996153583915,0.22727272727272727,0.8,0.9,0.6,0.5,0.9966341445618079
SmolLM2-1.7B-intermediate-checkpoints__math,143,0.7681957339597314,0.22727272727272727,0.8,1.0,0.5,0.6,0.9969500116196078
SmolLM2-1.7B-intermediate-checkpoints__math,144,0.7686118749408054,0.22727272727272727,0.8,1.0,0.5,0.6,0.9944215025412884
SmolLM2-1.7B-intermediate-checkpoints__math,145,0.7655993381808682,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9983683515479504
SmolLM2-1.7B-intermediate-checkpoints__math,146,0.7657191395701824,0.22727272727272727,0.8,0.8,0.6,0.6,0.9966193390682563
SmolLM2-1.7B-intermediate-checkpoints__math,147,0.7590476029585297,0.22727272727272727,0.8,0.9,0.5,0.6,0.998743009524253
SmolLM2-1.7B-intermediate-checkpoints__math,148,0.7577303639456991,0.22727272727272727,0.7,0.9,0.5,0.5,0.9977401551130974
SmolLM2-1.7B-intermediate-checkpoints__math,149,0.7632574172888149,0.22727272727272727,0.8,0.8,0.5,0.5,0.993922596211236
SmolLM2-1.7B-intermediate-checkpoints__math,150,0.7655966425176262,0.22727272727272727,0.7,0.8,0.6,0.5,0.9958984872275672
SmolLM2-1.7B-intermediate-checkpoints__math,151,0.765344584254904,0.22727272727272727,0.7,0.9,0.5,0.6,0.9904850637096997
SmolLM2-1.7B-intermediate-checkpoints__math,152,0.7637855409557567,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9957547119143088
SmolLM2-1.7B-intermediate-checkpoints__math,153,0.7651695008449031,0.22727272727272727,0.8,1.0,0.5,0.6,0.9978945860692973
SmolLM2-1.7B-intermediate-checkpoints__math,154,0.7666691356900206,0.22727272727272727,0.8,0.9,0.6,0.6,0.9991302611882786
SmolLM2-1.7B-intermediate-checkpoints__math,155,0.7705125633015347,0.22727272727272727,0.9,0.9,0.6,0.5,0.9930281792204706
SmolLM2-1.7B-intermediate-checkpoints__math,156,0.7659138967014382,0.22727272727272727,0.7,0.9,0.5,0.6,0.9983014848106112
SmolLM2-1.7B-intermediate-checkpoints__math,157,0.7647191630874298,0.22727272727272727,0.7,0.9,0.5,0.6,0.9929796234639002
SmolLM2-1.7B-intermediate-checkpoints__math,158,0.7657312154840508,0.22727272727272727,0.8,0.9,0.5,0.6,0.9978294697646346
SmolLM2-1.7B-intermediate-checkpoints__math,159,0.7649770025581668,0.22727272727272727,0.8,0.8,0.6000000000000001,0.5,0.9977467765923724
SmolLM2-1.7B-intermediate-checkpoints__math,160,0.7670682238961282,0.22727272727272727,0.8,0.9,0.5,0.6,0.9971609725100262
SmolLM2-1.7B-intermediate-checkpoints__math,161,0.7665272475022809,0.22727272727272727,0.8,0.9,0.6,0.6,0.9980336692485199
SmolLM2-1.7B-intermediate-checkpoints__math,162,0.7661970356998025,0.22727272727272727,0.7,0.8,0.5,0.5,0.9969300631744645
SmolLM2-1.7B-intermediate-checkpoints__math,163,0.7659514222556068,0.22727272727272727,0.7,0.9,0.5,0.6,0.9945530766214856
SmolLM2-1.7B-intermediate-checkpoints__math,164,0.7655560843918117,0.22727272727272727,0.8,1.0,0.6,0.6,0.9974829487570234
SmolLM2-1.7B-intermediate-checkpoints__math,165,0.7659648452136886,0.22727272727272727,0.7,0.9,0.6,0.6,0.9989566704906041
SmolLM2-1.7B-intermediate-checkpoints__math,166,0.7636437562386391,0.22727272727272727,1.0,1.0,0.6,0.6,0.9942483855831049
SmolLM2-1.7B-intermediate-checkpoints__math,167,0.7562501059959115,0.22727272727272727,0.8,0.9,0.5,0.5,0.9958606296266597
SmolLM2-1.7B-intermediate-checkpoints__math,168,0.764396005632739,0.22727272727272727,0.8,1.0,0.5,0.6,0.9911375638019392
SmolLM2-1.7B-intermediate-checkpoints__math,169,0.7664177318910691,0.22727272727272727,0.9,0.9,0.6,0.5,0.998341004556804
SmolLM2-1.7B-intermediate-checkpoints__math,170,0.7670923166109269,0.22727272727272727,0.7,0.8,0.6000000000000001,0.5,0.9974982892425838
SmolLM2-1.7B-intermediate-checkpoints__math,171,0.7555100590068493,0.22727272727272727,0.9,0.9,0.5,0.6,0.9901723466715251
SmolLM2-1.7B-intermediate-checkpoints__math,172,0.7656088705789956,0.22727272727272727,0.8,0.9,0.6,0.6,0.9978714321080827
SmolLM2-1.7B-intermediate-checkpoints__math,173,0.7616167651687005,0.22727272727272727,0.8,1.0,0.6,0.6,0.9879615001639951
SmolLM2-1.7B-intermediate-checkpoints__math,174,0.7554448060800776,0.22727272727272727,0.8,1.0,0.5,0.6,0.9972143944709045
SmolLM2-1.7B-intermediate-checkpoints__math,175,0.7652044663099368,0.22727272727272727,0.8,1.0,0.5,0.6,0.9949202186166496
SmolLM2-1.7B-intermediate-checkpoints__math,176,0.763775792314226,0.22727272727272727,0.9,0.9,0.6,0.6,0.9896910702055572
SmolLM2-1.7B-intermediate-checkpoints__math,177,0.7680938389357629,0.22727272727272727,0.9,1.0,0.6,0.6,0.9948489672812362
SmolLM2-1.7B-intermediate-checkpoints__math,178,0.7602916691151985,0.22727272727272727,0.9,0.9,0.5,0.5,0.9946810107800799
SmolLM2-1.7B-intermediate-checkpoints__math,179,0.7658565822989015,0.22727272727272727,0.9,0.8,0.7,0.5,0.9970103918962799
SmolLM2-1.7B-intermediate-checkpoints__math,180,0.7655657532964268,0.22727272727272727,0.9,0.8,0.6,0.4,0.9965071493689492
SmolLM2-1.7B-intermediate-checkpoints__math,181,0.7662661704103002,0.22727272727272727,0.8,0.9,0.5,0.6,0.9981330178237664
SmolLM2-1.7B-intermediate-checkpoints__math,182,0.7686155508782901,0.22727272727272727,0.6,0.9,0.4,0.6,0.9963542611934953
SmolLM2-1.7B-intermediate-checkpoints__math,183,0.7654896985118044,0.22727272727272727,0.8,0.8,0.6,0.5,0.9916670555684545
SmolLM2-1.7B-intermediate-checkpoints__math,184,0.7655588408282753,0.22727272727272727,0.7,0.8,0.6,0.5,0.996557276035916
SmolLM2-1.7B-intermediate-checkpoints__math,185,0.7660911670233213,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9976693270110913
SmolLM2-1.7B-intermediate-checkpoints__math,186,0.7653345688518813,0.22727272727272727,0.8,0.9,0.5,0.6,0.9901766965034766
SmolLM2-1.7B-intermediate-checkpoints__math,187,0.7584741152535986,0.22727272727272727,0.7,0.8,0.5,0.6,0.9924611038275112
SmolLM2-1.7B-intermediate-checkpoints__math,188,0.763384871821406,0.22727272727272727,0.7,1.0,0.5,0.6,0.9867296811509915
SmolLM2-1.7B-intermediate-checkpoints__math,189,0.7580635704195506,0.22727272727272727,0.7,0.8,0.5,0.4,0.997843740322227
SmolLM2-1.7B-intermediate-checkpoints__math,190,0.7661820604277916,0.22727272727272727,0.8,0.9,0.6,0.6,0.9956027426462853
SmolLM2-1.7B-intermediate-checkpoints__math,191,0.7657394515802205,0.22727272727272727,0.7,0.9,0.5,0.6,0.9934197951455059
SmolLM2-1.7B-intermediate-checkpoints__math,192,0.7626988145925676,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9956869460594512
SmolLM2-1.7B-intermediate-checkpoints__math,193,0.7630561203495266,0.22727272727272727,0.8,0.9,0.5,0.6,0.9938748671824289
SmolLM2-1.7B-intermediate-checkpoints__math,194,0.766480924085049,0.22727272727272727,0.8,0.9,0.5,0.5,0.998076346357745
SmolLM2-1.7B-intermediate-checkpoints__math,195,0.76713811360578,0.22727272727272727,0.7,0.9,0.6,0.6,0.9980625134365883
SmolLM2-1.7B-intermediate-checkpoints__math,196,0.7663224062685976,0.22727272727272727,0.8,0.9,0.7,0.6,0.9955921336595412
SmolLM2-1.7B-intermediate-checkpoints__math,197,0.7645362264499547,0.22727272727272727,0.9,0.9,0.6,0.6,0.9964412511837167
SmolLM2-1.7B-intermediate-checkpoints__math,198,0.7572992573480701,0.22727272727272727,0.7,0.8,0.5,0.5,0.9957876888874309
SmolLM2-1.7B-intermediate-checkpoints__math,199,0.7638012931839913,0.22727272727272727,0.9,0.9,0.6,0.5,0.9934798784861543
SmolLM2-1.7B-intermediate-checkpoints__math,200,0.7607064258445351,0.22727272727272727,0.9,0.8,0.5,0.5,0.9844695159574647
SmolLM2-1.7B-intermediate-checkpoints__math,201,0.7655933264232562,0.22727272727272727,0.7,0.9,0.6,0.6,0.9941223718855507
SmolLM2-1.7B-intermediate-checkpoints__math,202,0.7653504035797798,0.22727272727272727,0.8,0.9,0.5,0.6,0.9969233551166455
SmolLM2-1.7B-intermediate-checkpoints__math,203,0.7658247973954169,0.22727272727272727,0.7,0.9,0.6000000000000001,0.6,0.9918093896227653
SmolLM2-1.7B-intermediate-checkpoints__math,204,0.7655452604100537,0.22727272727272727,0.7,1.0,0.6,0.6,0.9977638145305665
SmolLM2-1.7B-intermediate-checkpoints__math,205,0.7579570807645568,0.22727272727272727,0.8,1.0,0.6,0.6,0.9924745110405094
SmolLM2-1.7B-intermediate-checkpoints__math,206,0.7639876110741238,0.22727272727272727,0.8,0.9,0.5,0.6,0.9908337492863429
SmolLM2-1.7B-intermediate-checkpoints__math,207,0.7637659831815864,0.22727272727272727,0.8,0.9,0.5,0.6,0.997229736696163
SmolLM2-1.7B-intermediate-checkpoints__math,208,0.765896513061729,0.22727272727272727,0.7,0.8,0.5,0.5,0.9973739978326107
SmolLM2-1.7B-intermediate-checkpoints__math,209,0.767048409397038,0.22727272727272727,0.7,1.0,0.5,0.6,0.9974574214618401
SmolLM2-1.7B-intermediate-checkpoints__math,210,0.7682956967053564,0.22727272727272727,0.8,0.9,0.6,0.5,0.9902213970671063
SmolLM2-1.7B-intermediate-checkpoints__math,211,0.7670334906268645,0.22727272727272727,0.9,0.9,0.6,0.5,0.9977393430325272
SmolLM2-1.7B-intermediate-checkpoints__math,212,0.7658645658659814,0.22727272727272727,0.9,1.0,0.6,0.6,0.995539081672536
SmolLM2-1.7B-intermediate-checkpoints__math,213,0.7558467906014207,0.22727272727272727,0.8,0.9,0.5,0.6,0.9973264195160448
SmolLM2-1.7B-intermediate-checkpoints__math,214,0.7659210435481136,0.22727272727272727,0.9,0.9,0.6,0.6,0.9943723784930317
SmolLM2-1.7B-intermediate-checkpoints__math,215,0.7545438598933238,0.22727272727272727,0.7,0.8,0.5,0.5,0.9949708614716454
SmolLM2-1.7B-intermediate-checkpoints__math,216,0.7677244381193322,0.22727272727272727,0.9,0.8,0.6,0.5,0.9944659473937519
SmolLM2-1.7B-intermediate-checkpoints__math,217,0.7670341383370036,0.22727272727272727,0.8,0.8,0.6,0.6,0.9979026959138388
SmolLM2-1.7B-intermediate-checkpoints__math,218,0.7564334029037125,0.22727272727272727,0.9,1.0,0.6,0.6,0.9955570341526503
SmolLM2-1.7B-intermediate-checkpoints__math,219,0.7578367933463244,0.22727272727272727,0.8,0.8,0.5,0.6,0.9977469121211469
SmolLM2-1.7B-intermediate-checkpoints__math,220,0.7628385722163086,0.22727272727272727,0.8,0.8,0.6,0.6,0.9964707445983426
SmolLM2-1.7B-intermediate-checkpoints__math,221,0.7656860906653498,0.22727272727272727,0.8,0.8,0.5,0.5,0.9932558349982288
SmolLM2-1.7B-intermediate-checkpoints__math,222,0.7631552360472311,0.22727272727272727,0.9,1.0,0.5,0.6,0.9921590904294638
SmolLM2-1.7B-intermediate-checkpoints__math,223,0.7658158295159045,0.22727272727272727,0.8,0.9,0.5,0.6,0.9944719315217507
SmolLM2-1.7B-intermediate-checkpoints__math,224,0.7655338624324803,0.22727272727272727,0.8,1.0,0.6,0.6,0.9990286825685669
SmolLM2-1.7B-intermediate-checkpoints__math,225,0.7659120182451562,0.22727272727272727,0.8,0.9,0.5,0.6,0.991155898123627
SmolLM2-1.7B-intermediate-checkpoints__math,226,0.7559468595359501,0.22727272727272727,0.9,0.9,0.6,0.4,0.9938580767756914
SmolLM2-1.7B-intermediate-checkpoints__math,227,0.7654976968602527,0.22727272727272727,0.7,1.0,0.6,0.6,0.997177112508608
SmolLM2-1.7B-intermediate-checkpoints__math,228,0.7591779946174533,0.22727272727272727,0.8,0.9,0.5,0.6,0.9893162640898885
SmolLM2-1.7B-intermediate-checkpoints__math,229,0.7579747814165014,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.996450433923553
SmolLM2-1.7B-intermediate-checkpoints__math,230,0.7647916955996304,0.22727272727272727,0.8,0.8,0.6000000000000001,0.5,0.9873371451241437
SmolLM2-1.7B-intermediate-checkpoints__math,231,0.756486632041786,0.22727272727272727,0.7,1.0,0.6,0.6,0.9880032194078957
SmolLM2-1.7B-intermediate-checkpoints__math,232,0.7665907131081874,0.22727272727272727,0.8,1.0,0.5,0.6,0.9944666197824347
SmolLM2-1.7B-intermediate-checkpoints__math,233,0.7633070612886969,0.22727272727272727,0.8,0.8,0.6000000000000001,0.5,0.9928250721982648
SmolLM2-1.7B-intermediate-checkpoints__math,234,0.7656026012505174,0.22727272727272727,0.9,1.0,0.5,0.6,0.9984763827502574
SmolLM2-1.7B-intermediate-checkpoints__math,235,0.7671516630784294,0.22727272727272727,0.7,0.9,0.5,0.6,0.9973822390283363
SmolLM2-1.7B-intermediate-checkpoints__math,236,0.7661595659904907,0.22727272727272727,0.8,0.9,0.5,0.5,0.9965318979338672
SmolLM2-1.7B-intermediate-checkpoints__math,237,0.7652453353662304,0.22727272727272727,0.8,0.9,0.5,0.6,0.9957012494077239
SmolLM2-1.7B-intermediate-checkpoints__math,238,0.764234216966369,0.22727272727272727,0.8,1.0,0.6,0.6,0.9985978525646604
SmolLM2-1.7B-intermediate-checkpoints__math,239,0.765832841787515,0.22727272727272727,0.8,1.0,0.5,0.6,0.9965696388414611
SmolLM2-1.7B-intermediate-checkpoints__math,240,0.7660284107368049,0.22727272727272727,0.8,0.9,0.6,0.6,0.9966171133175855
SmolLM2-1.7B-intermediate-checkpoints__math,241,0.7657061271960797,0.22727272727272727,0.8,1.0,0.5,0.6,0.9960276189686235
SmolLM2-1.7B-intermediate-checkpoints__math,242,0.7653490101981487,0.22727272727272727,0.8,0.9,0.5,0.6,0.9946630593818533
SmolLM2-1.7B-intermediate-checkpoints__math,243,0.7653092058219733,0.22727272727272727,0.8,1.0,0.6,0.6,0.9920155493240054
SmolLM2-1.7B-intermediate-checkpoints__math,244,0.7662841135685021,0.22727272727272727,0.7,0.9,0.5,0.5,0.9970642952333667
SmolLM2-1.7B-intermediate-checkpoints__math,245,0.7647829132857525,0.22727272727272727,0.9,0.9,0.7,0.5,0.9981306281576772
SmolLM2-1.7B-intermediate-checkpoints__math,246,0.7657962179506889,0.22727272727272727,0.8,1.0,0.5,0.6,0.9972963917710053
SmolLM2-1.7B-intermediate-checkpoints__math,247,0.7656996099768394,0.22727272727272727,0.8,0.9,0.5,0.6,0.9954446713972548
SmolLM2-1.7B-intermediate-checkpoints__math,248,0.7680713285822696,0.22727272727272727,0.7,0.9,0.5,0.6,0.9985098142775701
SmolLM2-1.7B-intermediate-checkpoints__math,249,0.7669987344193203,0.22727272727272727,0.7,0.8,0.6,0.5,0.9962115112361144
SmolLM2-1.7B-intermediate-checkpoints__math,250,0.7565714180925538,0.22727272727272727,0.8,0.8,0.5,0.6,0.9976046168675364
SmolLM2-1.7B-intermediate-checkpoints__math,251,0.76446747056189,0.22727272727272727,0.7,0.9,0.5,0.6,0.995744269573125
SmolLM2-1.7B-intermediate-checkpoints__math,252,0.7644847281933085,0.22727272727272727,0.9,0.9,0.6,0.6,0.9955757014592874
SmolLM2-1.7B-intermediate-checkpoints__math,253,0.7649806249932161,0.22727272727272727,0.9,0.9,0.7,0.5,0.9978948390082384
SmolLM2-1.7B-intermediate-checkpoints__math,254,0.7683059589679728,0.22727272727272727,0.7,0.9,0.5,0.6,0.9979521604223299
SmolLM2-1.7B-intermediate-checkpoints__math,255,0.7668007738499146,0.22727272727272727,0.8,0.9,0.6,0.6,0.9971163028400213
SmolLM2-1.7B-intermediate-checkpoints__math,256,0.7677665618442127,0.22727272727272727,0.8,1.0,0.6,0.6,0.9939446660225355
SmolLM2-1.7B-intermediate-checkpoints__math,257,0.7648605352545483,0.22727272727272727,0.8,1.0,0.6,0.6,0.99598151348884
SmolLM2-1.7B-intermediate-checkpoints__math,258,0.7653205687399205,0.22727272727272727,0.8,1.0,0.6,0.6,0.984285009366937
SmolLM2-1.7B-intermediate-checkpoints__math,259,0.7598892032060349,0.22727272727272727,0.8,0.9,0.4,0.6,0.9966033603442114
SmolLM2-1.7B-intermediate-checkpoints__math,260,0.7562328230144386,0.22727272727272727,0.8,0.9,0.6,0.5,0.9958339250123912
SmolLM2-1.7B-intermediate-checkpoints__math,261,0.7687400371219566,0.22727272727272727,0.7,0.9,0.5,0.6,0.9954128496213839
SmolLM2-1.7B-intermediate-checkpoints__math,262,0.7656990872193286,0.22727272727272727,0.7,0.8,0.5,0.6,0.998599497779806
SmolLM2-1.7B-intermediate-checkpoints__math,263,0.7671417752566765,0.22727272727272727,0.9,0.9,0.5,0.6,0.9966108261550349
SmolLM2-1.7B-intermediate-checkpoints__math,264,0.7659419243994341,0.22727272727272727,0.8,0.9,0.6,0.5,0.9903944376428783
SmolLM2-1.7B-intermediate-checkpoints__math,265,0.7655133281960121,0.22727272727272727,0.8,0.9,0.6,0.5,0.998451468444963
SmolLM2-1.7B-intermediate-checkpoints__math,266,0.7657964725643897,0.22727272727272727,0.8,1.0,0.5,0.6,0.9940530442580257
SmolLM2-1.7B-intermediate-checkpoints__math,267,0.7588658486967281,0.22727272727272727,0.8,0.8,0.5,0.5,0.9955200747628574
SmolLM2-1.7B-intermediate-checkpoints__math,268,0.7565674671695164,0.22727272727272727,0.7,0.9,0.5,0.6,0.9972450969919433
SmolLM2-1.7B-intermediate-checkpoints__math,269,0.7631892853809075,0.22727272727272727,0.8,0.9,0.5,0.6,0.984731561587267
SmolLM2-1.7B-intermediate-checkpoints__math,270,0.7728006040774702,0.22727272727272727,0.8,0.9,0.5,0.6,0.9930144769620293
SmolLM2-1.7B-intermediate-checkpoints__math,271,0.7673180864557341,0.22727272727272727,0.9,1.0,0.6,0.6,0.9969078438886576
SmolLM2-1.7B-intermediate-checkpoints__math,272,0.7658080740390651,0.22727272727272727,0.8,0.9,0.5,0.6,0.99642544012418
SmolLM2-1.7B-intermediate-checkpoints__math,273,0.7669836823162142,0.22727272727272727,0.8,0.9,0.6,0.6,0.9949211646147579
SmolLM2-1.7B-intermediate-checkpoints__math,274,0.766444756946002,0.22727272727272727,0.7,0.9,0.5,0.5,0.99463273623392
SmolLM2-1.7B-intermediate-checkpoints__math,275,0.7651615384427746,0.22727272727272727,0.8,1.0,0.5,0.6,0.9916852300888868
SmolLM2-1.7B-intermediate-checkpoints__math,276,0.768219897071968,0.22727272727272727,0.8,1.0,0.5,0.6,0.9935391862191532
SmolLM2-1.7B-intermediate-checkpoints__math,277,0.7652394336400865,0.22727272727272727,0.9,1.0,0.7,0.6,0.9943279567469578
SmolLM2-1.7B-intermediate-checkpoints__math,278,0.7656056435246843,0.22727272727272727,0.8,1.0,0.6,0.6,0.9966745273522333
SmolLM2-1.7B-intermediate-checkpoints__math,279,0.7645971481605658,0.22727272727272727,0.7,0.9,0.5,0.6,0.9941225689046751
SmolLM2-1.7B-intermediate-checkpoints__math,280,0.7631859115593965,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9933526048719645
SmolLM2-1.7B-intermediate-checkpoints__math,281,0.7668208796789754,0.22727272727272727,0.8,0.8,0.5,0.6,0.9970799666410657
SmolLM2-1.7B-intermediate-checkpoints__math,282,0.7662909113470333,0.22727272727272727,0.7,0.9,0.5,0.6,0.9975037806170121
SmolLM2-1.7B-intermediate-checkpoints__math,283,0.7575076377244916,0.22727272727272727,0.8,0.9,0.5,0.6,0.9970174162947284
SmolLM2-1.7B-intermediate-checkpoints__math,284,0.765772219047328,0.22727272727272727,0.9,0.9,0.6,0.6,0.9940107138259403
SmolLM2-1.7B-intermediate-checkpoints__math,285,0.7655951441276132,0.22727272727272727,0.8,0.9,0.6,0.6,0.9935716908096374
SmolLM2-1.7B-intermediate-checkpoints__math,286,0.7653711298481763,0.22727272727272727,0.8,0.9,0.6,0.6,0.9976095848869236
SmolLM2-1.7B-intermediate-checkpoints__math,287,0.765596264367816,0.22727272727272727,0.9,0.9,0.5,0.5,0.997302080237853
SmolLM2-1.7B-intermediate-checkpoints__math,288,0.7655624055377311,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9895049497124332
SmolLM2-1.7B-intermediate-checkpoints__math,289,0.759934808745083,0.22727272727272727,0.9,0.8,0.6,0.6,0.9976062207478107
SmolLM2-1.7B-intermediate-checkpoints__math,290,0.7698643078363954,0.22727272727272727,0.7,1.0,0.5,0.6,0.9945824934138945
SmolLM2-1.7B-intermediate-checkpoints__math,291,0.7655688118004885,0.22727272727272727,0.7,0.9,0.6,0.6,0.9961997247744306
SmolLM2-1.7B-intermediate-checkpoints__math,292,0.758271555358907,0.22727272727272727,0.9,0.8,0.6,0.5,0.9955438971678915
SmolLM2-1.7B-intermediate-checkpoints__math,293,0.7564346253663407,0.22727272727272727,0.8,0.8,0.5,0.4,0.9964219276712644
SmolLM2-1.7B-intermediate-checkpoints__math,294,0.762246120403971,0.22727272727272727,0.8,1.0,0.5,0.6,0.9943003093666872
SmolLM2-1.7B-intermediate-checkpoints__math,295,0.7654516277536273,0.22727272727272727,0.7,1.0,0.5,0.6,0.9947693563962671
SmolLM2-1.7B-intermediate-checkpoints__math,296,0.7659891020052312,0.22727272727272727,0.9,0.9,0.5,0.5,0.997892806008988
SmolLM2-1.7B-intermediate-checkpoints__math,297,0.7655523732343109,0.22727272727272727,0.7,0.9,0.6,0.6,0.9979943606785572
SmolLM2-1.7B-intermediate-checkpoints__math,298,0.7650552111791162,0.22727272727272727,0.8,1.0,0.5,0.6,0.9897898331425022
SmolLM2-1.7B-intermediate-checkpoints__math,299,0.7521981174573413,0.22727272727272727,0.8,0.9,0.5,0.6,0.9924336097137593
SmolLM2-1.7B-intermediate-checkpoints__math,300,0.7655798761286668,0.22727272727272727,0.8,1.0,0.5,0.6,0.9944965467853885
SmolLM2-1.7B-intermediate-checkpoints__math,301,0.7661523279219931,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9974096277322431
SmolLM2-1.7B-intermediate-checkpoints__math,302,0.7690401504270986,0.22727272727272727,0.7,0.8,0.5,0.5,0.9951041295270324
SmolLM2-1.7B-intermediate-checkpoints__math,303,0.7661667772765092,0.22727272727272727,0.9,0.9,0.6,0.5,0.9988179462794303
SmolLM2-1.7B-intermediate-checkpoints__math,304,0.7655312547957154,0.22727272727272727,0.8,0.9,0.6,0.6,0.9890305335828319
SmolLM2-1.7B-intermediate-checkpoints__math,305,0.7625514115140246,0.22727272727272727,0.8,1.0,0.6,0.6,0.9946923577212919
SmolLM2-1.7B-intermediate-checkpoints__math,306,0.7613976900475913,0.22727272727272727,0.8,0.9,0.5,0.6,0.9968764342942182
SmolLM2-1.7B-intermediate-checkpoints__math,307,0.7564857581753801,0.22727272727272727,0.9,0.8,0.6,0.6,0.9958059400266579
SmolLM2-1.7B-intermediate-checkpoints__math,308,0.767112347232583,0.22727272727272727,0.7,1.0,0.6,0.6,0.9965181732344761
SmolLM2-1.7B-intermediate-checkpoints__math,309,0.7665976899070406,0.22727272727272727,0.8,0.9,0.5,0.5,0.997426163234436
SmolLM2-1.7B-intermediate-checkpoints__math,310,0.7657312284698968,0.22727272727272727,0.8,1.0,0.6,0.6,0.9966779785875254
SmolLM2-1.7B-intermediate-checkpoints__math,311,0.7659349579827688,0.22727272727272727,0.7,1.0,0.5,0.6,0.9962412917025373
SmolLM2-1.7B-intermediate-checkpoints__math,312,0.7533961775258065,0.22727272727272727,0.8,0.8,0.5,0.5,0.9926662706321344
SmolLM2-1.7B-intermediate-checkpoints__math,313,0.7534927722210281,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9966618044087633
SmolLM2-1.7B-intermediate-checkpoints__math,314,0.7654910658617152,0.22727272727272727,0.9,0.8,0.6,0.5,0.9959219763848169
SmolLM2-1.7B-intermediate-checkpoints__math,315,0.7651210174916632,0.22727272727272727,0.7,0.9,0.6,0.6,0.9963498770350289
SmolLM2-1.7B-intermediate-checkpoints__math,316,0.7656060845433712,0.22727272727272727,0.8,0.9,0.6,0.6,0.9967719942506165
SmolLM2-1.7B-intermediate-checkpoints__math,317,0.7656820880183075,0.22727272727272727,0.8,1.0,0.6,0.6,0.9971886784716874
SmolLM2-1.7B-intermediate-checkpoints__math,318,0.7657573254277309,0.22727272727272727,0.8,0.8,0.6000000000000001,0.4,0.9832571459980789
SmolLM2-1.7B-intermediate-checkpoints__math,319,0.7640846127053489,0.22727272727272727,0.7,0.8,0.6,0.5,0.9966899410754657
SmolLM2-1.7B-intermediate-checkpoints__math,320,0.7652818952259417,0.22727272727272727,0.7,1.0,0.5,0.6,0.993176301177035
SmolLM2-1.7B-intermediate-checkpoints__math,321,0.76329247878906,0.22727272727272727,0.9,0.8,0.6,0.6,0.9950523730555026
SmolLM2-1.7B-intermediate-checkpoints__math,322,0.7655850363169052,0.22727272727272727,0.7,1.0,0.5,0.6,0.9974629423824183
SmolLM2-1.7B-intermediate-checkpoints__math,323,0.7601384820532902,0.22727272727272727,0.7,0.9,0.5,0.6,0.9942838499869575
SmolLM2-1.7B-intermediate-checkpoints__math,324,0.7658641975308641,0.22727272727272727,0.7,1.0,0.5,0.6,0.9952557834526815
SmolLM2-1.7B-intermediate-checkpoints__math,325,0.7661283294370875,0.22727272727272727,0.9,1.0,0.6,0.6,0.989221821365914
SmolLM2-1.7B-intermediate-checkpoints__math,326,0.768912962617006,0.22727272727272727,0.7,1.0,0.5,0.6,0.9948466881000511
SmolLM2-1.7B-intermediate-checkpoints__math,327,0.7668920316598291,0.22727272727272727,0.7,0.9,0.5,0.6,0.9969524409804464
SmolLM2-1.7B-intermediate-checkpoints__math,328,0.7580363772302856,0.22727272727272727,0.7,0.8,0.5,0.5,0.9909399042895437
SmolLM2-1.7B-intermediate-checkpoints__math,329,0.7649863458831019,0.22727272727272727,0.9,0.9,0.6,0.5,0.9896846274780354
SmolLM2-1.7B-intermediate-checkpoints__math,330,0.7554082664848469,0.22727272727272727,0.7,0.9,0.6,0.6,0.9955255284131117
SmolLM2-1.7B-intermediate-checkpoints__math,331,0.7674639331481756,0.22727272727272727,0.7,0.9,0.5,0.5,0.9934952320269835
SmolLM2-1.7B-intermediate-checkpoints__math,332,0.7661996619860307,0.22727272727272727,0.7,0.9,0.5,0.6,0.9971835569358513
SmolLM2-1.7B-intermediate-checkpoints__math,333,0.7593724927416055,0.22727272727272727,0.8,0.9,0.6000000000000001,0.5,0.9970538787452345
SmolLM2-1.7B-intermediate-checkpoints__math,334,0.76521187928927,0.22727272727272727,0.7,0.9,0.5,0.6,0.9941877251812337
SmolLM2-1.7B-intermediate-checkpoints__math,335,0.7656692286799067,0.22727272727272727,0.7,0.9,0.5,0.6,0.9979913698495516
SmolLM2-1.7B-intermediate-checkpoints__math,336,0.7652905917611801,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.998173126245884
SmolLM2-1.7B-intermediate-checkpoints__math,337,0.7661173696631792,0.22727272727272727,0.8,0.8,0.5,0.5,0.9970334870006253
SmolLM2-1.7B-intermediate-checkpoints__math,338,0.7633046189266997,0.22727272727272727,0.8,0.9,0.6,0.6,0.9912173811863826
SmolLM2-1.7B-intermediate-checkpoints__math,339,0.7657137251100661,0.22727272727272727,0.9,0.9,0.6,0.5,0.9956609920102512
SmolLM2-1.7B-intermediate-checkpoints__math,340,0.7652502013206495,0.22727272727272727,0.8,0.9,0.6,0.5,0.99836737826109
SmolLM2-1.7B-intermediate-checkpoints__math,341,0.7616865668073785,0.22727272727272727,0.8,0.9,0.6,0.5,0.9968070012871546
SmolLM2-1.7B-intermediate-checkpoints__math,342,0.7657553300980539,0.22727272727272727,0.8,0.9,0.5,0.5,0.9978361942629929
SmolLM2-1.7B-intermediate-checkpoints__math,343,0.7652770864992342,0.22727272727272727,0.9,0.9,0.6,0.6,0.9974863368186089
SmolLM2-1.7B-intermediate-checkpoints__math,344,0.7676958097284019,0.22727272727272727,0.8,1.0,0.6,0.6,0.9922675157533198
SmolLM2-1.7B-intermediate-checkpoints__math,345,0.7580863259616142,0.22727272727272727,0.8,0.8,0.5,0.6,0.9941153922510432
SmolLM2-1.7B-intermediate-checkpoints__math,346,0.7655536726416402,0.22727272727272727,0.7,1.0,0.5,0.6,0.9967928280622964
SmolLM2-1.7B-intermediate-checkpoints__math,347,0.7625867271628852,0.22727272727272727,0.8,0.9,0.5,0.6,0.987749431039071
SmolLM2-1.7B-intermediate-checkpoints__math,348,0.766367988861713,0.22727272727272727,0.8,0.9,0.5,0.6,0.9986227988860413
SmolLM2-1.7B-intermediate-checkpoints__math,349,0.7655710187724218,0.22727272727272727,0.8,0.9,0.5,0.6,0.9956558558986996
SmolLM2-1.7B-intermediate-checkpoints__math,350,0.7655981826810463,0.22727272727272727,0.8,0.9,0.6,0.6,0.9969740038979804
SmolLM2-1.7B-intermediate-checkpoints__math,351,0.7660486471406704,0.22727272727272727,0.9,0.9,0.7,0.6,0.9972917888381482
SmolLM2-1.7B-intermediate-checkpoints__math,352,0.7647061730128822,0.22727272727272727,0.7,0.8,0.5,0.6,0.990115691317873
SmolLM2-1.7B-intermediate-checkpoints__math,353,0.7558052379146172,0.22727272727272727,0.8,1.0,0.6,0.6,0.994017303066379
SmolLM2-1.7B-intermediate-checkpoints__math,354,0.7549063563332662,0.22727272727272727,0.8,0.8,0.6,0.5,0.9954248111076344
SmolLM2-1.7B-intermediate-checkpoints__math,355,0.7522384928063648,0.22727272727272727,0.8,0.9,0.5,0.6,0.9948894225332479
SmolLM2-1.7B-intermediate-checkpoints__math,356,0.7523435231647335,0.22727272727272727,0.8,1.0,0.5,0.6,0.9908739507516275
SmolLM2-1.7B-intermediate-checkpoints__math,357,0.7654299667026951,0.22727272727272727,0.7,0.9,0.5,0.6,0.9941257607292108
SmolLM2-1.7B-intermediate-checkpoints__math,358,0.7663484268463234,0.22727272727272727,0.7,0.9,0.5,0.6,0.9953929346426468
SmolLM2-1.7B-intermediate-checkpoints__math,359,0.7681898154060073,0.22727272727272727,0.8,1.0,0.6,0.6,0.9926768137436692
SmolLM2-1.7B-intermediate-checkpoints__math,360,0.7668398525358577,0.22727272727272727,0.7,1.0,0.5,0.6,0.9962859765260951
SmolLM2-1.7B-intermediate-checkpoints__math,361,0.7662238685551392,0.22727272727272727,0.7,1.0,0.5,0.6,0.9934663532020798
SmolLM2-1.7B-intermediate-checkpoints__math,362,0.7657185972910652,0.22727272727272727,0.8,1.0,0.6,0.6,0.9975327635203599
SmolLM2-1.7B-intermediate-checkpoints__math,363,0.7609479266768525,0.22727272727272727,0.8,0.8,0.6,0.5,0.9920637075597758
SmolLM2-1.7B-intermediate-checkpoints__math,364,0.7657368115083729,0.22727272727272727,0.8,0.9,0.6,0.6,0.9980702526563255
SmolLM2-1.7B-intermediate-checkpoints__math,365,0.765437759023533,0.22727272727272727,0.9,1.0,0.7,0.6,0.9982731667458632
SmolLM2-1.7B-intermediate-checkpoints__math,366,0.7698646971841316,0.22727272727272727,0.8,0.9,0.5,0.5,0.9900775661599245
SmolLM2-1.7B-intermediate-checkpoints__math,367,0.7672152955553242,0.22727272727272727,0.8,0.9,0.6,0.6,0.9950366634493513
SmolLM2-1.7B-intermediate-checkpoints__math,368,0.764435225836506,0.22727272727272727,0.8,0.9,0.5,0.6,0.9952668270802247
SmolLM2-1.7B-intermediate-checkpoints__math,369,0.7597183943133751,0.22727272727272727,0.7,1.0,0.5,0.6,0.9959673814144182
SmolLM2-1.7B-intermediate-checkpoints__math,370,0.7642583940414424,0.22727272727272727,0.8,0.8,0.6000000000000001,0.5,0.9964505540414345
SmolLM2-1.7B-intermediate-checkpoints__math,371,0.7656064069459534,0.22727272727272727,0.7,0.9,0.5,0.6,0.9956832587807353
SmolLM2-1.7B-intermediate-checkpoints__math,372,0.7656944117851288,0.22727272727272727,0.7,1.0,0.5,0.6,0.9935532161094741
SmolLM2-1.7B-intermediate-checkpoints__math,373,0.7666511364362276,0.22727272727272727,0.8,0.9,0.6,0.6,0.9977277277402874
SmolLM2-1.7B-intermediate-checkpoints__math,374,0.7661221887166297,0.22727272727272727,0.7,0.9,0.5,0.6,0.9961056405100728
SmolLM2-1.7B-intermediate-checkpoints__math,375,0.7633130634307769,0.22727272727272727,0.8,0.9,0.5,0.6,0.9944218453145568
SmolLM2-1.7B-intermediate-checkpoints__math,376,0.7577596644657759,0.22727272727272727,0.8,1.0,0.5,0.6,0.9963354758421762
SmolLM2-1.7B-intermediate-checkpoints__math,377,0.7653857501960908,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9980559515048885
SmolLM2-1.7B-intermediate-checkpoints__math,378,0.7658695803647639,0.22727272727272727,0.9,0.9,0.5,0.5,0.9978970164431347
SmolLM2-1.7B-intermediate-checkpoints__math,379,0.7673904812856949,0.22727272727272727,0.8,0.8,0.5,0.5,0.9946738953774197
SmolLM2-1.7B-intermediate-checkpoints__math,380,0.764164804247917,0.22727272727272727,0.7,0.9,0.6,0.6,0.9966399635054303
SmolLM2-1.7B-intermediate-checkpoints__math,381,0.7654266991770803,0.22727272727272727,0.7,0.9,0.5,0.6,0.9979840262177508
SmolLM2-1.7B-intermediate-checkpoints__math,382,0.7663604015606789,0.22727272727272727,0.7,1.0,0.5,0.6,0.994320747450445
SmolLM2-1.7B-intermediate-checkpoints__math,383,0.767431660040088,0.22727272727272727,0.8,1.0,0.5,0.6,0.9974845841556896
SmolLM2-1.7B-intermediate-checkpoints__math,384,0.7662739414602455,0.22727272727272727,0.7,0.9,0.5,0.6,0.9981644468775377
SmolLM2-1.7B-intermediate-checkpoints__math,385,0.7678085917446724,0.22727272727272727,0.8,0.7,0.5,0.4,0.9964214165696862
SmolLM2-1.7B-intermediate-checkpoints__math,386,0.7667946385929778,0.22727272727272727,0.7,0.8,0.5,0.5,0.9976296102224381
SmolLM2-1.7B-intermediate-checkpoints__math,387,0.7667641310654412,0.22727272727272727,0.9,0.9,0.6,0.6,0.997254008025795
SmolLM2-1.7B-intermediate-checkpoints__math,388,0.764275745706705,0.22727272727272727,0.8,0.9,0.5,0.6,0.9958716561886739
SmolLM2-1.7B-intermediate-checkpoints__math,389,0.7645270153019612,0.22727272727272727,1.0,0.9,0.6,0.6,0.9970420404050275
SmolLM2-1.7B-intermediate-checkpoints__math,390,0.7635224679377257,0.22727272727272727,0.8,0.8,0.6,0.5,0.9933915831811175
SmolLM2-1.7B-intermediate-checkpoints__math,391,0.7704053107159655,0.22727272727272727,0.9,0.9,0.6,0.6,0.995371473479577
SmolLM2-1.7B-intermediate-checkpoints__math,392,0.7585029572190516,0.22727272727272727,0.7,0.9,0.5,0.6,0.9986474238313573
SmolLM2-1.7B-intermediate-checkpoints__math,393,0.7681593272060572,0.22727272727272727,0.7,0.9,0.5,0.6,0.993422559223518
SmolLM2-1.7B-intermediate-checkpoints__math,394,0.7569038371946201,0.22727272727272727,0.8,1.0,0.5,0.6,0.9946745276254374
SmolLM2-1.7B-intermediate-checkpoints__math,395,0.765806644940792,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.998124653148616
SmolLM2-1.7B-intermediate-checkpoints__math,396,0.7658203201203369,0.22727272727272727,0.7,1.0,0.5,0.6,0.9952336949378014
SmolLM2-1.7B-intermediate-checkpoints__math,397,0.7635829884523442,0.22727272727272727,0.9,0.8,0.5,0.6,0.9960308471603159
SmolLM2-1.7B-intermediate-checkpoints__math,398,0.7644517376251254,0.22727272727272727,0.7,0.9,0.5,0.5,0.995854639895805
SmolLM2-1.7B-intermediate-checkpoints__math,399,0.7665031913664107,0.22727272727272727,0.8,0.9,0.5,0.6,0.9983146419373891
SmolLM2-1.7B-intermediate-checkpoints__math,400,0.7650249543843419,0.22727272727272727,0.7,1.0,0.5,0.6,0.9978476044533966
SmolLM2-1.7B-intermediate-checkpoints__math,401,0.7680525885250566,0.22727272727272727,0.8,0.9,0.5,0.5,0.997721727000452
SmolLM2-1.7B-intermediate-checkpoints__math,402,0.7656651588463017,0.22727272727272727,0.8,0.8,0.6,0.5,0.9956874473749009
SmolLM2-1.7B-intermediate-checkpoints__math,403,0.7579270715702293,0.22727272727272727,0.8,0.9,0.6,0.6,0.9954892652848103
SmolLM2-1.7B-intermediate-checkpoints__math,404,0.766620442257562,0.22727272727272727,0.7,0.9,0.5,0.6,0.9985917827279857
SmolLM2-1.7B-intermediate-checkpoints__math,405,0.7671400281163134,0.22727272727272727,0.9,0.9,0.6,0.6,0.9932447622603775
SmolLM2-1.7B-intermediate-checkpoints__math,406,0.7583117019585763,0.22727272727272727,0.7,0.9,0.5,0.6,0.9905649328785913
SmolLM2-1.7B-intermediate-checkpoints__math,407,0.7631432327248475,0.22727272727272727,0.8,0.9,0.5,0.6,0.9955489454246639
SmolLM2-1.7B-intermediate-checkpoints__math,408,0.7657041691893032,0.22727272727272727,0.7,0.9,0.5,0.6,0.9970714760907575
SmolLM2-1.7B-intermediate-checkpoints__math,409,0.7668323882295941,0.22727272727272727,0.7,1.0,0.5,0.6,0.9987451504519941
SmolLM2-1.7B-intermediate-checkpoints__math,410,0.7650836965998256,0.22727272727272727,0.8,0.9,0.5,0.6,0.9965330487430901
SmolLM2-1.7B-intermediate-checkpoints__math,411,0.7585956507211797,0.22727272727272727,0.9,0.9,0.6,0.5,0.9974707671206008
SmolLM2-1.7B-intermediate-checkpoints__math,412,0.765483568331306,0.22727272727272727,0.8,0.9,0.6,0.6,0.993926938993977
SmolLM2-1.7B-intermediate-checkpoints__math,413,0.7656031759172377,0.22727272727272727,0.8,0.8,0.5,0.6,0.9967910423962084
SmolLM2-1.7B-intermediate-checkpoints__math,414,0.7655959918875583,0.22727272727272727,0.8,0.9,0.6000000000000001,0.5,0.9895299759082106
SmolLM2-1.7B-intermediate-checkpoints__math,415,0.7631425941556947,0.22727272727272727,0.8,0.9,0.6,0.5,0.9976631488489373
SmolLM2-1.7B-intermediate-checkpoints__math,416,0.7666370839121263,0.22727272727272727,0.8,0.9,0.6,0.5,0.9969266230644114
SmolLM2-1.7B-intermediate-checkpoints__math,417,0.7668264827798726,0.22727272727272727,0.9,0.8,0.6,0.5,0.9972105513950412
SmolLM2-1.7B-intermediate-checkpoints__math,418,0.7682401736362432,0.22727272727272727,0.8,1.0,0.6,0.6,0.9975705685976548
SmolLM2-1.7B-intermediate-checkpoints__math,419,0.7655501355013551,0.22727272727272727,0.9,1.0,0.6,0.6,0.9969740388936285
SmolLM2-1.7B-intermediate-checkpoints__math,420,0.7651773265953898,0.22727272727272727,0.8,1.0,0.5,0.6,0.9907113849461131
SmolLM2-1.7B-intermediate-checkpoints__math,421,0.7568202245222384,0.22727272727272727,0.7,0.9,0.5,0.5,0.995011669270581
SmolLM2-1.7B-intermediate-checkpoints__math,422,0.7669190656908484,0.22727272727272727,0.7,0.9,0.5,0.5,0.9971527599740221
SmolLM2-1.7B-intermediate-checkpoints__math,423,0.7582654602131105,0.22727272727272727,0.8,1.0,0.5,0.6,0.9956532184191427
SmolLM2-1.7B-intermediate-checkpoints__math,424,0.7686670190823661,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.993327034145671
SmolLM2-1.7B-intermediate-checkpoints__math,425,0.7576253947348807,0.22727272727272727,0.8,0.9,0.5,0.5,0.9870485497528452
SmolLM2-1.7B-intermediate-checkpoints__math,426,0.7639152002000194,0.22727272727272727,0.7,1.0,0.5,0.6,0.9975797757892523
SmolLM2-1.7B-intermediate-checkpoints__math,427,0.7685532841553808,0.22727272727272727,0.7,0.8,0.6000000000000001,0.6,0.9968810399582603
SmolLM2-1.7B-intermediate-checkpoints__math,428,0.7679876121342881,0.22727272727272727,0.9,0.9,0.6,0.5,0.9959455275514515
SmolLM2-1.7B-intermediate-checkpoints__math,429,0.765646093352151,0.22727272727272727,0.7,0.9,0.5,0.6,0.9958357006181158
SmolLM2-1.7B-intermediate-checkpoints__math,430,0.7689638983006329,0.22727272727272727,0.9,0.9,0.6,0.6,0.9983141245408043
SmolLM2-1.7B-intermediate-checkpoints__math,431,0.7635153883736521,0.22727272727272727,0.9,0.8,0.6,0.5,0.9964261446298774
SmolLM2-1.7B-intermediate-checkpoints__math,432,0.7553513254358704,0.22727272727272727,0.8,0.9,0.6,0.5,0.9962611214363161
SmolLM2-1.7B-intermediate-checkpoints__math,433,0.7569296674660363,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9966952221742029
SmolLM2-1.7B-intermediate-checkpoints__math,434,0.7558440544997684,0.22727272727272727,0.8,0.8,0.5,0.4,0.9961869081898386
SmolLM2-1.7B-intermediate-checkpoints__math,435,0.7651152306721865,0.22727272727272727,0.7,0.8,0.5,0.6,0.9951327254495111
SmolLM2-1.7B-intermediate-checkpoints__math,436,0.7655554451441284,0.22727272727272727,0.8,0.9,0.5,0.6,0.9970840577097945
SmolLM2-1.7B-intermediate-checkpoints__math,437,0.768307403627364,0.22727272727272727,0.8,1.0,0.6,0.6,0.9964921747000773
SmolLM2-1.7B-intermediate-checkpoints__math,438,0.7631268936726817,0.22727272727272727,0.7,0.8,0.5,0.4,0.9976266794493603
SmolLM2-1.7B-intermediate-checkpoints__math,439,0.7672124439219918,0.22727272727272727,0.9,0.9,0.7,0.6,0.9980721482618704
SmolLM2-1.7B-intermediate-checkpoints__math,440,0.7659930301053419,0.22727272727272727,0.7,0.9,0.5,0.6,0.9982119348583012
SmolLM2-1.7B-intermediate-checkpoints__math,441,0.7572107833068527,0.22727272727272727,0.8,1.0,0.6,0.6,0.9911847720105422
SmolLM2-1.7B-intermediate-checkpoints__math,442,0.76618805550773,0.22727272727272727,0.7,0.9,0.6,0.6,0.9983494807372848
SmolLM2-1.7B-intermediate-checkpoints__math,443,0.765827588062843,0.22727272727272727,0.8,0.9,0.6,0.6,0.9922940927376983
SmolLM2-1.7B-intermediate-checkpoints__math,444,0.7628904242919559,0.22727272727272727,0.9,0.9,0.6,0.6,0.9932050395060373
SmolLM2-1.7B-intermediate-checkpoints__math,445,0.765550268921398,0.22727272727272727,0.7,0.8,0.5,0.5,0.9937706577779758
SmolLM2-1.7B-intermediate-checkpoints__math,446,0.76557361039683,0.22727272727272727,0.9,0.9,0.6,0.6,0.9973429531703232
SmolLM2-1.7B-intermediate-checkpoints__math,447,0.766213655468154,0.22727272727272727,0.8,0.8,0.6,0.6,0.991099473180245
SmolLM2-1.7B-intermediate-checkpoints__math,448,0.7681712739222888,0.22727272727272727,0.8,1.0,0.6,0.6,0.9983436794169197
SmolLM2-1.7B-intermediate-checkpoints__math,449,0.7548584900025501,0.22727272727272727,0.8,1.0,0.5,0.6,0.9976575106890668
SmolLM2-1.7B-intermediate-checkpoints__math,450,0.7654795441860682,0.22727272727272727,0.9,0.8,0.6,0.5,0.9899781120848222
SmolLM2-1.7B-intermediate-checkpoints__math,451,0.7655688608154657,0.22727272727272727,0.7,0.9,0.5,0.6,0.9969637035386774
SmolLM2-1.7B-intermediate-checkpoints__math,452,0.7568319272547981,0.22727272727272727,0.8,0.9,0.5,0.5,0.9969901381752102
SmolLM2-1.7B-intermediate-checkpoints__math,453,0.764878844963996,0.22727272727272727,0.9,0.8,0.5,0.6,0.9921812591407763
SmolLM2-1.7B-intermediate-checkpoints__math,454,0.7671252482142243,0.22727272727272727,0.9,1.0,0.6,0.6,0.9935489376248862
SmolLM2-1.7B-intermediate-checkpoints__math,455,0.7655954687361592,0.22727272727272727,0.8,0.9,0.6,0.6,0.9958884921872323
SmolLM2-1.7B-intermediate-checkpoints__math,456,0.7655637609297228,0.22727272727272727,0.8,0.9,0.6,0.6,0.9981163697243124
SmolLM2-1.7B-intermediate-checkpoints__math,457,0.763300122427111,0.22727272727272727,0.7,0.9,0.5,0.5,0.9904280457206065
SmolLM2-1.7B-intermediate-checkpoints__math,458,0.7623363200750826,0.22727272727272727,0.8,1.0,0.6,0.6,0.9956221872708249
SmolLM2-1.7B-intermediate-checkpoints__math,459,0.7660216240655058,0.22727272727272727,0.8,0.9,0.5,0.5,0.9946499652873848
SmolLM2-1.7B-intermediate-checkpoints__math,460,0.765555797249228,0.22727272727272727,0.8,0.9,0.5,0.6,0.995199617670394
SmolLM2-1.7B-intermediate-checkpoints__math,461,0.7657416895077236,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9979005849347297
SmolLM2-1.7B-intermediate-checkpoints__math,462,0.766027093692665,0.22727272727272727,0.7,0.9,0.6,0.6,0.9968398675942722
SmolLM2-1.7B-intermediate-checkpoints__math,463,0.7629469411868371,0.22727272727272727,0.7,1.0,0.5,0.6,0.9960826224844973
SmolLM2-1.7B-intermediate-checkpoints__math,464,0.7693236338917638,0.22727272727272727,0.9,0.9,0.5,0.5,0.9963309051503784
SmolLM2-1.7B-intermediate-checkpoints__math,465,0.7585904893501556,0.22727272727272727,0.8,0.9,0.6,0.5,0.9958950856066959
SmolLM2-1.7B-intermediate-checkpoints__math,466,0.7648423005565862,0.22727272727272727,0.8,0.8,0.5,0.6,0.9961894766423303
SmolLM2-1.7B-intermediate-checkpoints__math,467,0.7537199955405822,0.22727272727272727,0.8,0.7,0.5,0.5,0.9939290140374223
SmolLM2-1.7B-intermediate-checkpoints__math,468,0.7658009415211743,0.22727272727272727,0.8,1.0,0.6,0.6,0.9983447393954367
SmolLM2-1.7B-intermediate-checkpoints__math,469,0.756875841399636,0.22727272727272727,0.8,1.0,0.6,0.6,0.9966402913681005
SmolLM2-1.7B-intermediate-checkpoints__math,470,0.7642877049613548,0.22727272727272727,0.7,0.8,0.5,0.5,0.987053198836667
SmolLM2-1.7B-intermediate-checkpoints__math,471,0.7652099107968667,0.22727272727272727,0.9,0.9,0.6,0.6,0.990948581314228
SmolLM2-1.7B-intermediate-checkpoints__math,472,0.7586822359309864,0.22727272727272727,0.8,0.9,0.6,0.6,0.9980313460084825
SmolLM2-1.7B-intermediate-checkpoints__math,473,0.754307062312233,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9839459550895993
SmolLM2-1.7B-intermediate-checkpoints__math,474,0.7655408376064758,0.22727272727272727,0.7,0.9,0.5,0.5,0.9967893369733586
SmolLM2-1.7B-intermediate-checkpoints__math,475,0.769078722373365,0.22727272727272727,0.7,1.0,0.5,0.6,0.9962520644413502
SmolLM2-1.7B-intermediate-checkpoints__math,476,0.7561001525719269,0.22727272727272727,0.8,1.0,0.5,0.6,0.9910668281631596
SmolLM2-1.7B-intermediate-checkpoints__math,477,0.761013865123215,0.22727272727272727,0.8,0.9,0.6,0.6,0.9928274457371269
SmolLM2-1.7B-intermediate-checkpoints__math,478,0.7472963971453777,0.22727272727272727,0.7,1.0,0.5,0.6,0.9846293302305998
SmolLM2-1.7B-intermediate-checkpoints__math,479,0.7588394479115108,0.22727272727272727,0.8,0.9,0.5,0.6,0.9976953193745837
SmolLM2-1.7B-intermediate-checkpoints__math,480,0.7654590211899754,0.22727272727272727,0.8,0.8,0.5,0.6,0.9979698251570972
SmolLM2-1.7B-intermediate-checkpoints__math,481,0.7656906831465943,0.22727272727272727,0.9,0.8,0.6,0.5,0.995388158940223
SmolLM2-1.7B-intermediate-checkpoints__math,482,0.7657283325770443,0.22727272727272727,0.7,0.9,0.5,0.5,0.9947670187535947
SmolLM2-1.7B-intermediate-checkpoints__math,483,0.7655183422856396,0.22727272727272727,0.7,1.0,0.6,0.6,0.9980647854451038
SmolLM2-1.7B-intermediate-checkpoints__math,484,0.7658965706538154,0.22727272727272727,0.7,0.9,0.6,0.5,0.997391301744361
SmolLM2-1.7B-intermediate-checkpoints__math,485,0.7655252726915793,0.22727272727272727,0.7,0.9,0.5,0.5,0.9952225552920583
SmolLM2-1.7B-intermediate-checkpoints__math,486,0.7596013075687429,0.22727272727272727,0.9,0.7,0.5,0.4,0.9950925485129153
SmolLM2-1.7B-intermediate-checkpoints__math,487,0.7583651175708204,0.22727272727272727,0.8,0.9,0.5,0.5,0.9977010297522848
SmolLM2-1.7B-intermediate-checkpoints__math,488,0.7655031636327561,0.22727272727272727,0.8,0.9,0.6,0.6,0.9955000139096057
SmolLM2-1.7B-intermediate-checkpoints__math,489,0.7634514255998388,0.22727272727272727,0.8,0.9,0.6,0.5,0.9981300191257813
SmolLM2-1.7B-intermediate-checkpoints__math,490,0.7655115135838462,0.22727272727272727,0.7,0.8,0.5,0.6,0.997604653179685
SmolLM2-1.7B-intermediate-checkpoints__math,491,0.7653690135215565,0.22727272727272727,0.8,0.9,0.5,0.6,0.9940197676556154
SmolLM2-1.7B-intermediate-checkpoints__math,492,0.7614964170959077,0.22727272727272727,0.7,0.9,0.5,0.6,0.9937882416663724
SmolLM2-1.7B-intermediate-checkpoints__math,493,0.765569897994017,0.22727272727272727,0.9,1.0,0.5,0.6,0.9957392407607512
SmolLM2-1.7B-intermediate-checkpoints__math,494,0.7677913205106468,0.22727272727272727,0.7,0.9,0.5,0.6,0.9964940036535264
SmolLM2-1.7B-intermediate-checkpoints__math,495,0.7591999680184541,0.22727272727272727,0.9,0.9,0.6,0.6,0.9937649780429492
SmolLM2-1.7B-intermediate-checkpoints__math,496,0.76589797155484,0.22727272727272727,0.7,0.9,0.5,0.6,0.993645118039779
SmolLM2-1.7B-intermediate-checkpoints__math,497,0.7677682968758144,0.22727272727272727,0.8,0.8,0.6,0.5,0.9947866923232711
SmolLM2-1.7B-intermediate-checkpoints__math,498,0.7588342228080719,0.22727272727272727,0.8,0.9,0.5,0.6,0.9953979027451645
SmolLM2-1.7B-intermediate-checkpoints__math,499,0.7540081067501119,0.22727272727272727,0.8,1.0,0.4,0.6,0.9926102709043307
SmolLM2-1.7B-intermediate-checkpoints__math,500,0.765635506811353,0.22727272727272727,0.7,1.0,0.5,0.6,0.9959724837143394
SmolLM2-1.7B-intermediate-checkpoints__math,501,0.7623964237747274,0.22727272727272727,0.7,0.9,0.5,0.6,0.9863493645603023
SmolLM2-1.7B-intermediate-checkpoints__math,502,0.7660060020058924,0.22727272727272727,0.9,0.9,0.6,0.5,0.9983076015262695
SmolLM2-1.7B-intermediate-checkpoints__math,503,0.7656282262407976,0.22727272727272727,0.9,0.9,0.7,0.6,0.9959411492093367
SmolLM2-1.7B-intermediate-checkpoints__math,504,0.7660587836247571,0.22727272727272727,0.8,0.9,0.5,0.5,0.9962957749754052
SmolLM2-1.7B-intermediate-checkpoints__math,505,0.7660048568866509,0.22727272727272727,0.7,1.0,0.5,0.6,0.9981953586618775
SmolLM2-1.7B-intermediate-checkpoints__math,506,0.7680388430388431,0.22727272727272727,0.7,0.8,0.5,0.6,0.9966795433444872
SmolLM2-1.7B-intermediate-checkpoints__math,507,0.756823585387381,0.22727272727272727,0.6,0.8,0.5,0.6,0.9946541170273802
SmolLM2-1.7B-intermediate-checkpoints__math,508,0.766229307308598,0.22727272727272727,0.9,0.8,0.6,0.6,0.9956643194863727
SmolLM2-1.7B-intermediate-checkpoints__math,509,0.7655186033909813,0.22727272727272727,0.7,1.0,0.5,0.6,0.9980364476082271
SmolLM2-1.7B-intermediate-checkpoints__math,510,0.7658086598925955,0.22727272727272727,0.9,1.0,0.5,0.6,0.9961147570360301
SmolLM2-1.7B-intermediate-checkpoints__math,511,0.7657406117177472,0.22727272727272727,0.7,0.8,0.6,0.5,0.992538650480193
SmolLM2-1.7B-intermediate-checkpoints__math,512,0.7643390650838461,0.22727272727272727,0.9,0.9,0.7,0.5,0.995720788440674
SmolLM2-1.7B-intermediate-checkpoints__math,513,0.7664993494470125,0.22727272727272727,0.7,0.9,0.5,0.6,0.9970979813411294
SmolLM2-1.7B-intermediate-checkpoints__math,514,0.7651551796861193,0.22727272727272727,0.9,0.9,0.5,0.6,0.9890203088213987
SmolLM2-1.7B-intermediate-checkpoints__math,515,0.7665936820174333,0.22727272727272727,0.9,0.9,0.6,0.6,0.9906593204046811
SmolLM2-1.7B-intermediate-checkpoints__math,516,0.7594383707635846,0.22727272727272727,0.7,0.9,0.5,0.5,0.9958069322411154
SmolLM2-1.7B-intermediate-checkpoints__math,517,0.7690987754472371,0.22727272727272727,0.7,0.9,0.5,0.6,0.9939119636160906
SmolLM2-1.7B-intermediate-checkpoints__math,518,0.7662735177944178,0.22727272727272727,0.9,0.9,0.6,0.6,0.9984100071498252
SmolLM2-1.7B-intermediate-checkpoints__math,519,0.7664153203368889,0.22727272727272727,0.9,1.0,0.6,0.6,0.9950629335371671
SmolLM2-1.7B-intermediate-checkpoints__math,520,0.7679260386728872,0.22727272727272727,0.8,1.0,0.6,0.6,0.9974775084144172
SmolLM2-1.7B-intermediate-checkpoints__math,521,0.761733447275616,0.22727272727272727,0.8,0.8,0.5,0.5,0.996033697221254
SmolLM2-1.7B-intermediate-checkpoints__math,522,0.7655441333925783,0.22727272727272727,0.9,1.0,0.5,0.6,0.9977261219528862
SmolLM2-1.7B-intermediate-checkpoints__math,523,0.7634933433566944,0.22727272727272727,0.9,0.9,0.6,0.5,0.9957211118265564
SmolLM2-1.7B-intermediate-checkpoints__math,524,0.7658363476444301,0.22727272727272727,0.8,0.9,0.5,0.6,0.9976385079873469
SmolLM2-1.7B-intermediate-checkpoints__math,525,0.7659664607237422,0.22727272727272727,0.7,0.9,0.5,0.6,0.9960737366120104
SmolLM2-1.7B-intermediate-checkpoints__math,526,0.7658800138078926,0.22727272727272727,0.9,0.9,0.6,0.6,0.9977913087367746
SmolLM2-1.7B-intermediate-checkpoints__math,527,0.7627386129055891,0.22727272727272727,0.9,0.9,0.6,0.6,0.9893517595024688
SmolLM2-1.7B-intermediate-checkpoints__math,528,0.7555151490403605,0.22727272727272727,0.7,0.9,0.6,0.5,0.9965134682401537
SmolLM2-1.7B-intermediate-checkpoints__math,529,0.7660163202716394,0.22727272727272727,0.7,0.9,0.5,0.6,0.9959400475961789
SmolLM2-1.7B-intermediate-checkpoints__math,530,0.7639092094136876,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9920026860389839
SmolLM2-1.7B-intermediate-checkpoints__math,531,0.7659145462187478,0.22727272727272727,0.7,0.9,0.5,0.6,0.9970907817739821
SmolLM2-1.7B-intermediate-checkpoints__math,532,0.7584283264479664,0.22727272727272727,0.7,0.9,0.5,0.5,0.9957651084338333
SmolLM2-1.7B-intermediate-checkpoints__math,533,0.7641936100149969,0.22727272727272727,0.8,0.8,0.5,0.6,0.9936339348620677
SmolLM2-1.7B-intermediate-checkpoints__math,534,0.7667710094954134,0.22727272727272727,0.8,1.0,0.6,0.6,0.9882164819082547
SmolLM2-1.7B-intermediate-checkpoints__math,535,0.7649692056004588,0.22727272727272727,0.9,0.9,0.6,0.6,0.989188927614839
SmolLM2-1.7B-intermediate-checkpoints__math,536,0.7656438672313002,0.22727272727272727,0.8,0.8,0.6,0.6,0.9974741989402537
SmolLM2-1.7B-intermediate-checkpoints__math,537,0.7650440419274984,0.22727272727272727,0.8,0.9,0.5,0.5,0.9985212123615732
SmolLM2-1.7B-intermediate-checkpoints__math,538,0.7649035725645392,0.22727272727272727,0.9,0.8,0.6,0.6,0.9963351263688749
SmolLM2-1.7B-intermediate-checkpoints__math,539,0.764007453912306,0.22727272727272727,0.7,0.9,0.5,0.6,0.9972748802157162
SmolLM2-1.7B-intermediate-checkpoints__math,540,0.7583327575015775,0.22727272727272727,0.8,0.8,0.5,0.5,0.9966000208597836
SmolLM2-1.7B-intermediate-checkpoints__math,541,0.7688376692446248,0.22727272727272727,0.8,0.8,0.6000000000000001,0.5,0.9982589571958066
SmolLM2-1.7B-intermediate-checkpoints__math,542,0.764440705178219,0.22727272727272727,0.7,1.0,0.5,0.6,0.9907943787108449
SmolLM2-1.7B-intermediate-checkpoints__math,543,0.7639791393591209,0.22727272727272727,0.9,1.0,0.7,0.6,0.9880043045606278
SmolLM2-1.7B-intermediate-checkpoints__math,544,0.7622764868551123,0.22727272727272727,0.8,1.0,0.5,0.6,0.9961106888483202
SmolLM2-1.7B-intermediate-checkpoints__math,545,0.7660064712226688,0.22727272727272727,0.8,1.0,0.5,0.6,0.9982484989280312
SmolLM2-1.7B-intermediate-checkpoints__math,546,0.76583066900986,0.22727272727272727,0.7,1.0,0.5,0.6,0.9957542704357165
SmolLM2-1.7B-intermediate-checkpoints__math,547,0.766688917161929,0.22727272727272727,0.9,1.0,0.6,0.6,0.9954882088878236
SmolLM2-1.7B-intermediate-checkpoints__math,548,0.7657299249478022,0.22727272727272727,0.9,0.9,0.6,0.5,0.9964487094690136
SmolLM2-1.7B-intermediate-checkpoints__math,549,0.7656225577167985,0.22727272727272727,0.9,0.9,0.6,0.6,0.9981985300791769
SmolLM2-1.7B-intermediate-checkpoints__math,550,0.7677453770335703,0.22727272727272727,0.8,1.0,0.5,0.6,0.9961322818659121
SmolLM2-1.7B-intermediate-checkpoints__math,551,0.7644433859872413,0.22727272727272727,0.8,1.0,0.6,0.6,0.9973812150934899
SmolLM2-1.7B-intermediate-checkpoints__math,552,0.764755231461431,0.22727272727272727,0.7,0.9,0.6,0.5,0.9974379345153923
SmolLM2-1.7B-intermediate-checkpoints__math,553,0.7625287180669342,0.22727272727272727,0.8,0.8,0.5,0.5,0.9970036531370826
SmolLM2-1.7B-intermediate-checkpoints__math,554,0.766027701735768,0.22727272727272727,0.8,1.0,0.5,0.6,0.9974137841361923
SmolLM2-1.7B-intermediate-checkpoints__math,555,0.7683902261661362,0.22727272727272727,0.7,0.9,0.5,0.6,0.9958733358707459
SmolLM2-1.7B-intermediate-checkpoints__math,556,0.7644433859872413,0.22727272727272727,0.8,1.0,0.6,0.6,0.9973812150934899
SmolLM2-1.7B-intermediate-checkpoints__math,557,0.7566990068698282,0.22727272727272727,0.7,0.9,0.5,0.5,0.9962099260883418
SmolLM2-1.7B-intermediate-checkpoints__math,558,0.7668245247544523,0.22727272727272727,0.7,0.9,0.5,0.6,0.9965033825125891
SmolLM2-1.7B-intermediate-checkpoints__math,559,0.7656295508102098,0.22727272727272727,0.9,0.8,0.6,0.4,0.9980269222874616
SmolLM2-1.7B-intermediate-checkpoints__math,560,0.7659680348292732,0.22727272727272727,0.9,0.9,0.7,0.6,0.9930725331865483
SmolLM2-1.7B-intermediate-checkpoints__math,561,0.7678089615485175,0.22727272727272727,0.9,0.9,0.6,0.6,0.9973590215622095
SmolLM2-1.7B-intermediate-checkpoints__math,562,0.7644950250081759,0.22727272727272727,0.7,1.0,0.5,0.6,0.9931746637353538
SmolLM2-1.7B-intermediate-checkpoints__math,563,0.763628020291016,0.22727272727272727,0.8,0.9,0.6,0.5,0.9883862360448996
SmolLM2-1.7B-intermediate-checkpoints__math,564,0.7599634026989148,0.22727272727272727,0.9,0.9,0.6,0.6,0.9983225646698963
SmolLM2-1.7B-intermediate-checkpoints__math,565,0.7551639645617747,0.22727272727272727,0.8,0.9,0.5,0.6,0.9970829560113564
SmolLM2-1.7B-intermediate-checkpoints__math,566,0.7564600850215375,0.22727272727272727,0.7,0.9,0.6,0.5,0.9962635016778135
SmolLM2-1.7B-intermediate-checkpoints__math,567,0.7640149962368425,0.22727272727272727,0.8,0.9,0.6,0.6,0.9955982024513238
SmolLM2-1.7B-intermediate-checkpoints__math,568,0.7655689496364653,0.22727272727272727,0.8,0.8,0.6,0.5,0.9980690826222113
SmolLM2-1.7B-intermediate-checkpoints__math,569,0.7578308003264238,0.22727272727272727,0.9,1.0,0.6,0.6,0.9943683206223655
SmolLM2-1.7B-intermediate-checkpoints__math,570,0.7606224314978058,0.22727272727272727,0.8,1.0,0.6,0.6,0.9895725716050325
SmolLM2-1.7B-intermediate-checkpoints__math,571,0.7658588459233941,0.22727272727272727,0.7,0.9,0.5,0.6,0.9951187674750543
SmolLM2-1.7B-intermediate-checkpoints__math,572,0.7564309590741357,0.22727272727272727,0.8,1.0,0.5,0.6,0.9946778484510258
SmolLM2-1.7B-intermediate-checkpoints__math,573,0.7661539034830878,0.22727272727272727,0.8,0.9,0.6,0.6,0.9965841052269394
SmolLM2-1.7B-intermediate-checkpoints__math,574,0.7583727953156463,0.22727272727272727,0.8,0.9,0.5,0.6,0.9967554616290127
SmolLM2-1.7B-intermediate-checkpoints__math,575,0.7623910282266568,0.22727272727272727,0.8,0.9,0.5,0.5,0.9976348904824294
SmolLM2-1.7B-intermediate-checkpoints__math,576,0.766152273489025,0.22727272727272727,0.7,0.9,0.5,0.5,0.998318925391349
SmolLM2-1.7B-intermediate-checkpoints__math,577,0.7657366141178761,0.22727272727272727,0.7,0.9,0.5,0.5,0.9900768870103659
SmolLM2-1.7B-intermediate-checkpoints__math,578,0.766010854816825,0.22727272727272727,0.7,0.9,0.5,0.6,0.9987061111173139
SmolLM2-1.7B-intermediate-checkpoints__math,579,0.7560301568742083,0.22727272727272727,0.8,0.9,0.5,0.6,0.9913338158825673
SmolLM2-1.7B-intermediate-checkpoints__math,580,0.7656739293936808,0.22727272727272727,0.8,1.0,0.6,0.6,0.997154337680709
SmolLM2-1.7B-intermediate-checkpoints__math,581,0.7662664597208844,0.22727272727272727,0.8,0.9,0.5,0.6,0.9979867734888169
SmolLM2-1.7B-intermediate-checkpoints__math,582,0.76700286691306,0.22727272727272727,0.9,0.9,0.6,0.6,0.997891378461081
SmolLM2-1.7B-intermediate-checkpoints__math,583,0.7658111327701971,0.22727272727272727,0.8,0.9,0.6,0.6,0.9965996872452818
SmolLM2-1.7B-intermediate-checkpoints__math,584,0.7666370601855387,0.22727272727272727,0.8,0.9,0.5,0.6,0.9967605151215028
SmolLM2-1.7B-intermediate-checkpoints__math,585,0.7585995783186978,0.22727272727272727,0.7,1.0,0.6,0.6,0.9972750683088368
SmolLM2-1.7B-intermediate-checkpoints__math,586,0.7665006543351673,0.22727272727272727,0.9,0.9,0.7,0.5,0.9960052086253097
SmolLM2-1.7B-intermediate-checkpoints__math,587,0.7668745107470599,0.22727272727272727,0.7,0.9,0.5,0.6,0.9951134444256414
SmolLM2-1.7B-intermediate-checkpoints__math,588,0.7646881346543468,0.22727272727272727,0.7,0.9,0.5,0.5,0.9912799714055206
SmolLM2-1.7B-intermediate-checkpoints__math,589,0.7658009899263007,0.22727272727272727,0.8,0.9,0.5,0.6,0.9981711338944753
SmolLM2-1.7B-intermediate-checkpoints__math,590,0.7659308199419996,0.22727272727272727,0.8,0.9,0.5,0.5,0.9972987985218345
SmolLM2-1.7B-intermediate-checkpoints__math,591,0.7575082437271012,0.22727272727272727,0.9,0.9,0.6,0.5,0.995536397584469
SmolLM2-1.7B-intermediate-checkpoints__math,592,0.7660093694604464,0.22727272727272727,0.7,0.8,0.5,0.6,0.9967285261909461
SmolLM2-1.7B-intermediate-checkpoints__math,593,0.7522384928063648,0.22727272727272727,0.8,0.9,0.5,0.6,0.9948894225332479
SmolLM2-1.7B-intermediate-checkpoints__math,594,0.7657588513991465,0.22727272727272727,0.9,0.9,0.5,0.6,0.9976117483915459
SmolLM2-1.7B-intermediate-checkpoints__math,595,0.7646501333756228,0.22727272727272727,0.8,0.8,0.6,0.6,0.9952476765948189
SmolLM2-1.7B-intermediate-checkpoints__math,596,0.7642093702568604,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9946116778839827
SmolLM2-1.7B-intermediate-checkpoints__math,597,0.7655875033930428,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9985863556940899
SmolLM2-1.7B-intermediate-checkpoints__math,598,0.7678124394384997,0.22727272727272727,0.8,0.9,0.6,0.6,0.9951131842207026
SmolLM2-1.7B-intermediate-checkpoints__math,599,0.7645041672424041,0.22727272727272727,0.9,0.8,0.6,0.5,0.9965632158072629
SmolLM2-1.7B-intermediate-checkpoints__math,600,0.765837326062803,0.22727272727272727,0.8,0.9,0.6,0.6,0.9967262435722193
SmolLM2-1.7B-intermediate-checkpoints__math,601,0.7625280615496465,0.22727272727272727,0.9,0.9,0.6,0.5,0.9885195566503695
SmolLM2-1.7B-intermediate-checkpoints__math,602,0.7660486471406704,0.22727272727272727,0.9,0.9,0.7,0.6,0.9972917888381482
SmolLM2-1.7B-intermediate-checkpoints__math,603,0.7568574834456951,0.22727272727272727,0.9,0.8,0.5,0.5,0.9977548180529926
SmolLM2-1.7B-intermediate-checkpoints__math,604,0.7684600962755641,0.22727272727272727,0.7,0.8,0.5,0.5,0.9947512430903884
SmolLM2-1.7B-intermediate-checkpoints__math,605,0.7655455610427753,0.22727272727272727,0.8,0.9,0.5,0.6,0.995893897636408
SmolLM2-1.7B-intermediate-checkpoints__math,606,0.7668480577661891,0.22727272727272727,0.8,0.8,0.5,0.5,0.993406639736104
SmolLM2-1.7B-intermediate-checkpoints__math,607,0.7652833833374488,0.22727272727272727,0.8,0.8,0.5,0.6,0.995579178039624
SmolLM2-1.7B-intermediate-checkpoints__math,608,0.7670524009557032,0.22727272727272727,0.8,1.0,0.5,0.6,0.9951060741594754
SmolLM2-1.7B-intermediate-checkpoints__math,609,0.7589415593604076,0.22727272727272727,0.8,1.0,0.5,0.6,0.9984162912798474
SmolLM2-1.7B-intermediate-checkpoints__math,610,0.7641830765081488,0.22727272727272727,0.7,0.9,0.6000000000000001,0.6,0.9966024599032349
SmolLM2-1.7B-intermediate-checkpoints__math,611,0.7672986187353938,0.22727272727272727,0.7,0.9,0.5,0.5,0.9979973326589979
SmolLM2-1.7B-intermediate-checkpoints__math,612,0.767261676333348,0.22727272727272727,0.7,1.0,0.5,0.6,0.998082505659357
SmolLM2-1.7B-intermediate-checkpoints__math,613,0.7655292307427035,0.22727272727272727,0.8,0.8,0.5,0.5,0.9979556805685319
SmolLM2-1.7B-intermediate-checkpoints__math,614,0.7655057696241371,0.22727272727272727,0.8,0.9,0.5,0.6,0.9973146840821543
SmolLM2-1.7B-intermediate-checkpoints__math,615,0.7584690946039185,0.22727272727272727,0.8,0.9,0.6000000000000001,0.5,0.9917828560763319
SmolLM2-1.7B-intermediate-checkpoints__math,616,0.7676330604366424,0.22727272727272727,0.7,0.9,0.5,0.6,0.9945822018975657
SmolLM2-1.7B-intermediate-checkpoints__math,617,0.7668549760099055,0.22727272727272727,0.9,0.9,0.6,0.5,0.996906628897148
SmolLM2-1.7B-intermediate-checkpoints__math,618,0.7683094763583707,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9982765139797015
SmolLM2-1.7B-intermediate-checkpoints__math,619,0.7648570495748699,0.22727272727272727,0.8,0.8,0.5,0.4,0.9941826280200354
SmolLM2-1.7B-intermediate-checkpoints__math,620,0.7655687938383571,0.22727272727272727,0.8,0.8,0.6,0.5,0.9982050885791315
SmolLM2-1.7B-intermediate-checkpoints__math,621,0.7656759691111089,0.22727272727272727,0.9,0.9,0.7,0.6,0.9964929027552087
SmolLM2-1.7B-intermediate-checkpoints__math,622,0.7636597941709016,0.22727272727272727,0.9,0.9,0.5,0.6,0.9972854498317739
SmolLM2-1.7B-intermediate-checkpoints__math,623,0.7585619184362835,0.22727272727272727,0.7,1.0,0.5,0.6,0.9946783248154057
SmolLM2-1.7B-intermediate-checkpoints__math,624,0.7654839774393958,0.22727272727272727,0.8,0.9,0.6,0.6,0.9972650217530551
SmolLM2-1.7B-intermediate-checkpoints__math,625,0.7687837013698094,0.22727272727272727,0.8,1.0,0.5,0.6,0.9955673091405499
SmolLM2-1.7B-intermediate-checkpoints__math,626,0.7653913248005646,0.22727272727272727,0.7,1.0,0.6,0.6,0.9932893229353906
SmolLM2-1.7B-intermediate-checkpoints__math,627,0.7654431604213603,0.22727272727272727,0.8,0.9,0.6,0.6,0.9973077904003481
SmolLM2-1.7B-intermediate-checkpoints__math,628,0.7657069591728423,0.22727272727272727,0.7,1.0,0.6,0.6,0.9954809931035615
SmolLM2-1.7B-intermediate-checkpoints__math,629,0.7646123036294044,0.22727272727272727,0.8,1.0,0.5,0.6,0.9960295939491551
SmolLM2-1.7B-intermediate-checkpoints__math,630,0.7654808840176228,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9943588365315521
SmolLM2-1.7B-intermediate-checkpoints__math,631,0.764830536879517,0.22727272727272727,0.8,0.9,0.6,0.6,0.9979234386776545
SmolLM2-1.7B-intermediate-checkpoints__math,632,0.7655796394418091,0.22727272727272727,0.8,1.0,0.6,0.6,0.9943316721463389
SmolLM2-1.7B-intermediate-checkpoints__math,633,0.7664920044910015,0.22727272727272727,0.9,0.9,0.7,0.6,0.9977071877098527
SmolLM2-1.7B-intermediate-checkpoints__math,634,0.75999926529724,0.22727272727272727,0.9,0.8,0.6,0.5,0.9963858705241572
SmolLM2-1.7B-intermediate-checkpoints__math,635,0.7629653526493547,0.22727272727272727,0.8,0.9,0.5,0.6,0.9888416185967451
SmolLM2-1.7B-intermediate-checkpoints__math,636,0.7652489376310565,0.22727272727272727,0.8,0.8,0.6,0.4,0.9945124065770076
SmolLM2-1.7B-intermediate-checkpoints__math,637,0.763202925200811,0.22727272727272727,0.7,0.9,0.5,0.5,0.9919325491810509
SmolLM2-1.7B-intermediate-checkpoints__math,638,0.7670361979081881,0.22727272727272727,0.7,1.0,0.5,0.6,0.9965057575174734
SmolLM2-1.7B-intermediate-checkpoints__math,639,0.7675274422324669,0.22727272727272727,0.7,0.9,0.6000000000000001,0.5,0.9973863506381018
SmolLM2-1.7B-intermediate-checkpoints__math,640,0.7665813526886214,0.22727272727272727,0.8,0.9,0.6,0.5,0.9976384058957078
SmolLM2-1.7B-intermediate-checkpoints__math,641,0.7671321995880576,0.22727272727272727,0.7,1.0,0.6,0.6,0.992585424532114
SmolLM2-1.7B-intermediate-checkpoints__math,642,0.7664319815255103,0.22727272727272727,0.9,1.0,0.6,0.6,0.9976892270365905
SmolLM2-1.7B-intermediate-checkpoints__math,643,0.7656110144006263,0.22727272727272727,0.7,0.8,0.5,0.6,0.9951602752278049
SmolLM2-1.7B-intermediate-checkpoints__math,644,0.7650235013843836,0.22727272727272727,0.8,1.0,0.6,0.6,0.9962108591822518
SmolLM2-1.7B-intermediate-checkpoints__math,645,0.7612422491677655,0.22727272727272727,0.8,0.9,0.5,0.6,0.9959986539394247
SmolLM2-1.7B-intermediate-checkpoints__math,646,0.7576374233132575,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.998219496390618
SmolLM2-1.7B-intermediate-checkpoints__math,647,0.7673691578407567,0.22727272727272727,0.9,1.0,0.6,0.6,0.9864877035047532
SmolLM2-1.7B-intermediate-checkpoints__math,648,0.7671861235881559,0.22727272727272727,0.9,0.9,0.6,0.5,0.9959016769322437
SmolLM2-1.7B-intermediate-checkpoints__math,649,0.765418380388562,0.22727272727272727,0.8,0.9,0.5,0.5,0.9966691770891687
SmolLM2-1.7B-intermediate-checkpoints__math,650,0.7658147242851541,0.22727272727272727,0.8,0.9,0.5,0.5,0.9959525915853096
SmolLM2-1.7B-intermediate-checkpoints__math,651,0.7657577177899983,0.22727272727272727,0.8,1.0,0.6,0.6,0.9942260732641622
SmolLM2-1.7B-intermediate-checkpoints__math,652,0.7634430021987153,0.22727272727272727,0.8,0.9,0.5,0.6,0.9980723436960044
SmolLM2-1.7B-intermediate-checkpoints__math,653,0.7658015491714874,0.22727272727272727,0.9,0.8,0.5,0.6,0.9970533347718189
SmolLM2-1.7B-intermediate-checkpoints__math,654,0.7655241406457858,0.22727272727272727,0.8,0.9,0.6,0.6,0.9961163205823044
SmolLM2-1.7B-intermediate-checkpoints__math,655,0.7667066133358582,0.22727272727272727,0.8,0.9,0.6,0.5,0.9952835565800618
SmolLM2-1.7B-intermediate-checkpoints__math,656,0.7658020727877921,0.22727272727272727,0.9,1.0,0.6,0.6,0.9974299159560076
SmolLM2-1.7B-intermediate-checkpoints__math,657,0.7673960755911754,0.22727272727272727,0.7,0.9,0.5,0.5,0.9972844359125487
SmolLM2-1.7B-intermediate-checkpoints__math,658,0.7555404756594424,0.22727272727272727,0.7,0.9,0.5,0.6,0.9966453454187868
SmolLM2-1.7B-intermediate-checkpoints__math,659,0.765447814313063,0.22727272727272727,0.8,0.8,0.6,0.6,0.9956920735167547
SmolLM2-1.7B-intermediate-checkpoints__math,660,0.7668664757824317,0.22727272727272727,0.7,0.9,0.5,0.6,0.9986575098247901
SmolLM2-1.7B-intermediate-checkpoints__math,661,0.7700529337687563,0.22727272727272727,0.7,1.0,0.6,0.6,0.994268022792808
SmolLM2-1.7B-intermediate-checkpoints__math,662,0.7676522353216684,0.22727272727272727,0.7,0.9,0.5,0.5,0.9973561337539274
SmolLM2-1.7B-intermediate-checkpoints__math,663,0.766107057902514,0.22727272727272727,0.8,0.9,0.6,0.6,0.99710459913147
SmolLM2-1.7B-intermediate-checkpoints__math,664,0.7630576087440539,0.22727272727272727,0.8,0.8,0.5,0.5,0.9886354112528676
SmolLM2-1.7B-intermediate-checkpoints__math,665,0.7643754893716248,0.22727272727272727,0.8,0.8,0.5,0.6,0.9939262664883167
SmolLM2-1.7B-intermediate-checkpoints__math,666,0.7660114172554048,0.22727272727272727,0.8,1.0,0.5,0.6,0.9983817010599394
SmolLM2-1.7B-intermediate-checkpoints__math,667,0.7590911266148209,0.22727272727272727,0.9,0.9,0.6,0.6,0.9941808024133462
SmolLM2-1.7B-intermediate-checkpoints__math,668,0.7674096072449711,0.22727272727272727,0.8,0.9,0.5,0.5,0.9962649807724263
SmolLM2-1.7B-intermediate-checkpoints__math,669,0.7653673375756562,0.22727272727272727,0.8,0.9,0.5,0.6,0.9964664022448556
SmolLM2-1.7B-intermediate-checkpoints__math,670,0.7646596110398108,0.22727272727272727,0.9,1.0,0.6,0.6,0.9944519745342202
SmolLM2-1.7B-intermediate-checkpoints__math,671,0.7660798572618008,0.22727272727272727,0.8,0.9,0.6000000000000001,0.5,0.9988892155014423
SmolLM2-1.7B-intermediate-checkpoints__math,672,0.7587613033798475,0.22727272727272727,0.8,0.8,0.5,0.5,0.9967565510826755
SmolLM2-1.7B-intermediate-checkpoints__math,673,0.7659382809158242,0.22727272727272727,0.8,0.9,0.6,0.5,0.9944696193236108
SmolLM2-1.7B-intermediate-checkpoints__math,674,0.7656894456206383,0.22727272727272727,0.8,0.8,0.6000000000000001,0.6,0.9920061631490986
SmolLM2-1.7B-intermediate-checkpoints__math,675,0.7658474344432625,0.22727272727272727,0.9,0.9,0.6,0.6,0.9977904655431132
SmolLM2-1.7B-intermediate-checkpoints__math,676,0.7665031913664107,0.22727272727272727,0.8,0.9,0.5,0.6,0.9983146419373891
SmolLM2-1.7B-intermediate-checkpoints__math,677,0.7657923376355373,0.22727272727272727,0.8,0.9,0.6,0.5,0.9981364875827821
SmolLM2-1.7B-intermediate-checkpoints__math,678,0.7656182086176768,0.22727272727272727,0.8,0.9,0.6,0.6,0.9979637262822839
SmolLM2-1.7B-intermediate-checkpoints__math,679,0.7670918452386496,0.22727272727272727,0.7,1.0,0.5,0.6,0.9951632089127848
SmolLM2-1.7B-intermediate-checkpoints__math,680,0.7661547976153182,0.22727272727272727,0.8,0.8,0.6,0.5,0.9964595690155047
SmolLM2-1.7B-intermediate-checkpoints__math,681,0.7658597026289156,0.22727272727272727,0.8,1.0,0.5,0.6,0.9954757107979564
SmolLM2-1.7B-intermediate-checkpoints__math,682,0.7651129872863254,0.22727272727272727,0.9,1.0,0.6,0.6,0.9936515148266925
SmolLM2-1.7B-intermediate-checkpoints__math,683,0.7619301095104904,0.22727272727272727,0.8,0.9,0.5,0.6,0.9948593960401804
SmolLM2-1.7B-intermediate-checkpoints__math,684,0.7669832500027352,0.22727272727272727,0.9,0.9,0.6,0.6,0.9913117201140911
SmolLM2-1.7B-intermediate-checkpoints__math,685,0.7656417903949144,0.22727272727272727,0.7,0.9,0.5,0.6,0.9959903011368483
SmolLM2-1.7B-intermediate-checkpoints__math,686,0.7643486861523997,0.22727272727272727,0.7,0.9,0.5,0.6,0.993970370234993
SmolLM2-1.7B-intermediate-checkpoints__math,687,0.7654615027574754,0.22727272727272727,0.7,1.0,0.5,0.6,0.9972198160213319
SmolLM2-1.7B-intermediate-checkpoints__math,688,0.7615597312958776,0.22727272727272727,0.9,0.9,0.6,0.6,0.9964521025802066
SmolLM2-1.7B-intermediate-checkpoints__math,689,0.7647454786252416,0.22727272727272727,0.9,1.0,0.6,0.6,0.9933662306773342
SmolLM2-1.7B-intermediate-checkpoints__math,690,0.7573296795747596,0.22727272727272727,0.7,0.8,0.5,0.5,0.9941780733419546
SmolLM2-1.7B-intermediate-checkpoints__math,691,0.7645846619208136,0.22727272727272727,0.7,0.9,0.5,0.5,0.9948906281617219
SmolLM2-1.7B-intermediate-checkpoints__math,692,0.7662928738636191,0.22727272727272727,0.8,0.9,0.6,0.6,0.9955639132234307
SmolLM2-1.7B-intermediate-checkpoints__math,693,0.7669590580466591,0.22727272727272727,0.8,0.9,0.6,0.6,0.9971536955315002
SmolLM2-1.7B-intermediate-checkpoints__math,694,0.7652056829647738,0.22727272727272727,0.7,1.0,0.5,0.6,0.9933347292376715
SmolLM2-1.7B-intermediate-checkpoints__math,695,0.7653014387908026,0.22727272727272727,0.8,1.0,0.5,0.6,0.9927696773856569
SmolLM2-1.7B-intermediate-checkpoints__math,696,0.7658802783230181,0.22727272727272727,0.7,0.9,0.5,0.5,0.9964872626023101
SmolLM2-1.7B-intermediate-checkpoints__math,697,0.7708978477423427,0.22727272727272727,0.8,1.0,0.5,0.6,0.9967974399822647
SmolLM2-1.7B-intermediate-checkpoints__math,698,0.7667089079184015,0.22727272727272727,0.9,0.9,0.5,0.6,0.99824440958949
SmolLM2-1.7B-intermediate-checkpoints__math,699,0.7571559236562986,0.22727272727272727,0.8,0.9,0.5,0.5,0.9903384728130797
SmolLM2-1.7B-intermediate-checkpoints__math,700,0.7646344132767064,0.22727272727272727,0.8,0.9,0.5,0.5,0.9970950040235095
SmolLM2-1.7B-intermediate-checkpoints__math,701,0.7680887038553672,0.22727272727272727,0.8,1.0,0.6,0.6,0.996006675075774
SmolLM2-1.7B-intermediate-checkpoints__math,702,0.7601657626835853,0.22727272727272727,0.8,1.0,0.5,0.6,0.9833490693798871
SmolLM2-1.7B-intermediate-checkpoints__math,703,0.7657585605754937,0.22727272727272727,0.8,0.9,0.5,0.6,0.9986795919255838
SmolLM2-1.7B-intermediate-checkpoints__math,704,0.765587463727454,0.22727272727272727,0.7,0.9,0.5,0.6,0.9967345105726935
SmolLM2-1.7B-intermediate-checkpoints__math,705,0.7649586350881388,0.22727272727272727,0.8,0.9,0.6,0.6,0.9934727977528994
SmolLM2-1.7B-intermediate-checkpoints__math,706,0.7662167847096644,0.22727272727272727,0.7,0.9,0.5,0.6,0.9971413266360569
SmolLM2-1.7B-intermediate-checkpoints__math,707,0.7655711915714591,0.22727272727272727,0.8,0.9,0.6,0.5,0.998234529213598
SmolLM2-1.7B-intermediate-checkpoints__math,708,0.766348635280554,0.22727272727272727,0.8,0.9,0.6,0.5,0.9976098132926522
SmolLM2-1.7B-intermediate-checkpoints__math,709,0.7656499960770405,0.22727272727272727,0.7,0.9,0.5,0.6,0.9978062594874054
SmolLM2-1.7B-intermediate-checkpoints__math,710,0.7655652131282924,0.22727272727272727,0.8,0.9,0.6000000000000001,0.5,0.9966761372381129
SmolLM2-1.7B-intermediate-checkpoints__math,711,0.7671969590320102,0.22727272727272727,0.8,0.9,0.5,0.6,0.9916207503315417
SmolLM2-1.7B-intermediate-checkpoints__math,712,0.7655852475192603,0.22727272727272727,0.7,0.8,0.5,0.4,0.9956700143937797
SmolLM2-1.7B-intermediate-checkpoints__math,713,0.7656250612321036,0.22727272727272727,0.8,0.9,0.6,0.6,0.9983258959672884
SmolLM2-1.7B-intermediate-checkpoints__math,714,0.7657803159812497,0.22727272727272727,0.9,1.0,0.6,0.6,0.9984526561838813
SmolLM2-1.7B-intermediate-checkpoints__math,715,0.7522174538066515,0.22727272727272727,0.8,1.0,0.5,0.6,0.9963731782955954
SmolLM2-1.7B-intermediate-checkpoints__math,716,0.7646167071539937,0.22727272727272727,0.8,1.0,0.5,0.6,0.9866304745979834
SmolLM2-1.7B-intermediate-checkpoints__math,717,0.753624926822497,0.22727272727272727,0.8,0.9,0.5,0.6,0.9943319931187863
SmolLM2-1.7B-intermediate-checkpoints__math,718,0.7570321319699943,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9941546281536954
SmolLM2-1.7B-intermediate-checkpoints__math,719,0.7657858753660751,0.22727272727272727,0.8,0.9,0.5,0.6,0.9955550169775925
SmolLM2-1.7B-intermediate-checkpoints__math,720,0.7659238872087294,0.22727272727272727,0.8,0.9,0.5,0.5,0.9965712846466568
SmolLM2-1.7B-intermediate-checkpoints__math,721,0.7647378576437103,0.22727272727272727,0.7,1.0,0.5,0.6,0.9901041292471501
SmolLM2-1.7B-intermediate-checkpoints__math,722,0.7684355363890316,0.22727272727272727,0.8,0.9,0.5,0.6,0.993136763791751
SmolLM2-1.7B-intermediate-checkpoints__math,723,0.7664457685936512,0.22727272727272727,0.8,0.9,0.5,0.6,0.9947653397916049
SmolLM2-1.7B-intermediate-checkpoints__math,724,0.7654288987788068,0.22727272727272727,0.8,0.8,0.5,0.6,0.9980455627220769
SmolLM2-1.7B-intermediate-checkpoints__math,725,0.7626382029278089,0.22727272727272727,0.8,0.9,0.5,0.6,0.9907590711612078
SmolLM2-1.7B-intermediate-checkpoints__math,726,0.765965064346906,0.22727272727272727,0.7,1.0,0.5,0.6,0.9960938480287487
SmolLM2-1.7B-intermediate-checkpoints__math,727,0.7587291421421196,0.22727272727272727,0.8,0.9,0.5,0.5,0.9973049959793427
SmolLM2-1.7B-intermediate-checkpoints__math,728,0.7588629188046219,0.22727272727272727,0.8,0.8,0.5,0.6,0.9954161494154528
SmolLM2-1.7B-intermediate-checkpoints__math,729,0.7684711742185213,0.22727272727272727,0.7,1.0,0.5,0.6,0.9908731360918595
SmolLM2-1.7B-intermediate-checkpoints__math,730,0.7656161954031726,0.22727272727272727,0.8,0.9,0.6,0.6,0.9973016101103054
SmolLM2-1.7B-intermediate-checkpoints__math,731,0.7655976443957916,0.22727272727272727,0.8,0.9,0.5,0.5,0.9972217312651245
SmolLM2-1.7B-intermediate-checkpoints__math,732,0.7640000433125433,0.22727272727272727,0.8,0.9,0.5,0.6,0.9960214236177792
SmolLM2-1.7B-intermediate-checkpoints__math,733,0.7645482011034701,0.22727272727272727,0.9,1.0,0.6,0.6,0.995508655524504
SmolLM2-1.7B-intermediate-checkpoints__math,734,0.7653092058219733,0.22727272727272727,0.8,1.0,0.6,0.6,0.9920155493240054
SmolLM2-1.7B-intermediate-checkpoints__math,735,0.7647010529683882,0.22727272727272727,0.7,0.9,0.5,0.6,0.9953690669695315
SmolLM2-1.7B-intermediate-checkpoints__math,736,0.7637360160660805,0.22727272727272727,0.8,0.9,0.6,0.6,0.9962266678683567
SmolLM2-1.7B-intermediate-checkpoints__math,737,0.765856624497401,0.22727272727272727,0.8,1.0,0.5,0.6,0.9961248235883859
SmolLM2-1.7B-intermediate-checkpoints__math,738,0.7655706993079031,0.22727272727272727,0.9,0.9,0.6,0.6,0.996811356251524
SmolLM2-1.7B-intermediate-checkpoints__math,739,0.7652977612034495,0.22727272727272727,0.9,0.9,0.5,0.6,0.9978745291533672
SmolLM2-1.7B-intermediate-checkpoints__math,740,0.7596885852844829,0.22727272727272727,0.7,0.9,0.6000000000000001,0.5,0.9957216554718081
SmolLM2-1.7B-intermediate-checkpoints__math,741,0.7710566643497395,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9951841193859193
SmolLM2-1.7B-intermediate-checkpoints__math,742,0.7663489965182981,0.22727272727272727,0.8,1.0,0.5,0.6,0.994456277938197
SmolLM2-1.7B-intermediate-checkpoints__math,743,0.7666212360445945,0.22727272727272727,0.9,0.9,0.7,0.6,0.9987484019826339
SmolLM2-1.7B-intermediate-checkpoints__math,744,0.7655274588850489,0.22727272727272727,0.8,1.0,0.6,0.6,0.9918863548810297
SmolLM2-1.7B-intermediate-checkpoints__math,745,0.7670605637939781,0.22727272727272727,0.8,0.9,0.5,0.6,0.9961838605566916
SmolLM2-1.7B-intermediate-checkpoints__math,746,0.7654635909382859,0.22727272727272727,0.8,0.9,0.6,0.6,0.9959770674557015
SmolLM2-1.7B-intermediate-checkpoints__math,747,0.758083526989206,0.22727272727272727,0.7,1.0,0.5,0.6,0.9920588773723149
SmolLM2-1.7B-intermediate-checkpoints__math,748,0.7649047444324739,0.22727272727272727,0.8,0.9,0.6,0.6,0.9985339709316456
SmolLM2-1.7B-intermediate-checkpoints__math,749,0.765335095451912,0.22727272727272727,0.7,0.9,0.5,0.6,0.9949916927509961
SmolLM2-1.7B-intermediate-checkpoints__math,750,0.7655651371026906,0.22727272727272727,0.7,0.9,0.5,0.6,0.9980910326333091
SmolLM2-1.7B-intermediate-checkpoints__math,751,0.7657121755999299,0.22727272727272727,0.8,0.9,0.6,0.5,0.995181091033931
SmolLM2-1.7B-intermediate-checkpoints__math,752,0.7605908581058354,0.22727272727272727,0.8,0.9,0.5,0.6,0.9843210959042731
SmolLM2-1.7B-intermediate-checkpoints__math,753,0.7660987918022528,0.22727272727272727,0.7,0.9,0.5,0.5,0.9968199130325616
SmolLM2-1.7B-intermediate-checkpoints__math,754,0.7585155354135245,0.22727272727272727,0.8,0.9,0.5,0.6,0.9950997485753903
SmolLM2-1.7B-intermediate-checkpoints__math,755,0.7650654352194644,0.22727272727272727,0.8,0.9,0.5,0.6,0.9902977596377565
SmolLM2-1.7B-intermediate-checkpoints__math,756,0.7656232115389742,0.22727272727272727,0.8,0.8,0.6000000000000001,0.5,0.9959159379524446
SmolLM2-1.7B-intermediate-checkpoints__math,757,0.7659085987260037,0.22727272727272727,0.7,0.8,0.4,0.6,0.9980113655617091
SmolLM2-1.7B-intermediate-checkpoints__math,758,0.7655115135838462,0.22727272727272727,0.7,0.8,0.5,0.6,0.997604653179685
SmolLM2-1.7B-intermediate-checkpoints__math,759,0.7658583410816979,0.22727272727272727,0.7,0.9,0.5,0.6,0.996342852155006
SmolLM2-1.7B-intermediate-checkpoints__math,760,0.7656579416276971,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9991186323014236
SmolLM2-1.7B-intermediate-checkpoints__math,761,0.7657437866181407,0.22727272727272727,0.8,0.9,0.5,0.6,0.9965852091624754
SmolLM2-1.7B-intermediate-checkpoints__math,762,0.7678312152800206,0.22727272727272727,0.9,1.0,0.6,0.6,0.9927378258815084
SmolLM2-1.7B-intermediate-checkpoints__math,763,0.7660623849613906,0.22727272727272727,0.8,0.9,0.5,0.6,0.9985023273308294
SmolLM2-1.7B-intermediate-checkpoints__math,764,0.7641211783499611,0.22727272727272727,0.8,1.0,0.6,0.6,0.9961043293052327
SmolLM2-1.7B-intermediate-checkpoints__math,765,0.7654406611904607,0.22727272727272727,0.8,0.9,0.5,0.6,0.997405579921055
SmolLM2-1.7B-intermediate-checkpoints__math,766,0.7641718963424051,0.22727272727272727,0.7,0.9,0.5,0.5,0.9939771591983181
SmolLM2-1.7B-intermediate-checkpoints__math,767,0.7569381961283045,0.22727272727272727,0.7,0.9,0.5,0.5,0.9952588786415205
SmolLM2-1.7B-intermediate-checkpoints__math,768,0.7661303791126204,0.22727272727272727,0.8,0.9,0.5,0.5,0.9984413830894461
SmolLM2-1.7B-intermediate-checkpoints__math,769,0.7647457834206669,0.22727272727272727,0.8,0.9,0.6,0.6,0.9973067833237592
SmolLM2-1.7B-intermediate-checkpoints__math,770,0.7646425463463975,0.22727272727272727,0.8,0.9,0.6,0.5,0.9960509443898465
SmolLM2-1.7B-intermediate-checkpoints__math,771,0.7583801385012015,0.22727272727272727,0.7,0.9,0.5,0.6,0.9965283575344717
SmolLM2-1.7B-intermediate-checkpoints__math,772,0.7665610741916287,0.22727272727272727,0.8,0.9,0.6,0.6,0.997935543355491
SmolLM2-1.7B-intermediate-checkpoints__math,773,0.7671500930351265,0.22727272727272727,0.9,1.0,0.7,0.6,0.997386380283399
SmolLM2-1.7B-intermediate-checkpoints__math,774,0.766250279454505,0.22727272727272727,0.8,1.0,0.5,0.6,0.992950218557313
SmolLM2-1.7B-intermediate-checkpoints__math,775,0.7654415419641044,0.22727272727272727,0.7,1.0,0.5,0.6,0.9949020109779764
SmolLM2-1.7B-intermediate-checkpoints__math,776,0.7654960482303855,0.22727272727272727,0.9,0.9,0.7,0.6,0.9877435141686006
SmolLM2-1.7B-intermediate-checkpoints__math,777,0.7618234837208617,0.22727272727272727,0.7,1.0,0.5,0.6,0.9883953473056797
SmolLM2-1.7B-intermediate-checkpoints__math,778,0.7695631833698129,0.22727272727272727,0.8,0.9,0.6,0.6,0.9968473961935602
SmolLM2-1.7B-intermediate-checkpoints__math,779,0.7622355707361848,0.22727272727272727,0.9,0.9,0.6,0.6,0.9953484788571556
SmolLM2-1.7B-intermediate-checkpoints__math,780,0.7679831129019847,0.22727272727272727,0.7,0.9,0.6000000000000001,0.6,0.9959156246240768
SmolLM2-1.7B-intermediate-checkpoints__math,781,0.7677006500587569,0.22727272727272727,0.7,1.0,0.5,0.6,0.9949299236631715
SmolLM2-1.7B-intermediate-checkpoints__math,782,0.7641550443264998,0.22727272727272727,0.7,0.8,0.5,0.6,0.9966570649725279
SmolLM2-1.7B-intermediate-checkpoints__math,783,0.7658054482520802,0.22727272727272727,0.9,0.8,0.6,0.4,0.9982814003485269
SmolLM2-1.7B-intermediate-checkpoints__math,784,0.7668259089785192,0.22727272727272727,0.9,0.8,0.6,0.6,0.9990083812445404
SmolLM2-1.7B-intermediate-checkpoints__math,785,0.7644399594364266,0.22727272727272727,0.8,0.8,0.5,0.5,0.9966885011267733
SmolLM2-1.7B-intermediate-checkpoints__math,786,0.7641126142804695,0.22727272727272727,0.9,1.0,0.6,0.6,0.9913952110004779
SmolLM2-1.7B-intermediate-checkpoints__math,787,0.7671756487025947,0.22727272727272727,0.8,0.9,0.5,0.6,0.9935002539029494
SmolLM2-1.7B-intermediate-checkpoints__math,788,0.7672864605950549,0.22727272727272727,0.7,0.9,0.5,0.5,0.9929950791105123
SmolLM2-1.7B-intermediate-checkpoints__math,789,0.7644324489652237,0.22727272727272727,0.8,0.9,0.6,0.6,0.9973994174383725
SmolLM2-1.7B-intermediate-checkpoints__math,790,0.7650441644194328,0.22727272727272727,0.8,0.9,0.5,0.6,0.9879570969936279
SmolLM2-1.7B-intermediate-checkpoints__math,791,0.7662518670657857,0.22727272727272727,0.8,1.0,0.6,0.6,0.99341615416718
SmolLM2-1.7B-intermediate-checkpoints__math,792,0.7666778964178179,0.22727272727272727,0.9,0.8,0.5,0.4,0.990068763087135
SmolLM2-1.7B-intermediate-checkpoints__math,793,0.7560058879581276,0.22727272727272727,0.9,0.9,0.7,0.6,0.9944484772057258
SmolLM2-1.7B-intermediate-checkpoints__math,794,0.7655661743096298,0.22727272727272727,0.9,1.0,0.6,0.6,0.9952573870160037
SmolLM2-1.7B-intermediate-checkpoints__math,795,0.7600397322346796,0.22727272727272727,0.7,0.9,0.6,0.5,0.9971540027790933
SmolLM2-1.7B-intermediate-checkpoints__math,796,0.7677985017424096,0.22727272727272727,0.7,0.9,0.5,0.6,0.9956699683322422
SmolLM2-1.7B-intermediate-checkpoints__math,797,0.7654654308945752,0.22727272727272727,0.7,0.9,0.5,0.6,0.9985141460484108
SmolLM2-1.7B-intermediate-checkpoints__math,798,0.7593494733954405,0.22727272727272727,0.8,0.9,0.5,0.5,0.9976207661858629
SmolLM2-1.7B-intermediate-checkpoints__math,799,0.765322754943986,0.22727272727272727,0.7,1.0,0.5,0.6,0.9969332548330426
SmolLM2-1.7B-intermediate-checkpoints__math,800,0.762724223574837,0.22727272727272727,0.7,0.9,0.5,0.6,0.99675189301269
SmolLM2-1.7B-intermediate-checkpoints__math,801,0.7587615088199833,0.22727272727272727,0.9,0.9,0.7,0.5,0.9981046682338733
SmolLM2-1.7B-intermediate-checkpoints__math,802,0.7628859804062529,0.22727272727272727,0.9,1.0,0.6,0.6,0.9975110057453619
SmolLM2-1.7B-intermediate-checkpoints__math,803,0.767826218097996,0.22727272727272727,0.8,0.9,0.5,0.6,0.9938485892071833
SmolLM2-1.7B-intermediate-checkpoints__math,804,0.758271555358907,0.22727272727272727,0.9,0.8,0.6,0.5,0.9955438971678915
SmolLM2-1.7B-intermediate-checkpoints__math,805,0.7658881818620442,0.22727272727272727,0.9,1.0,0.5,0.6,0.998692753451808
SmolLM2-1.7B-intermediate-checkpoints__math,806,0.7574229007633586,0.22727272727272727,0.8,0.9,0.5,0.5,0.9956261178760805
SmolLM2-1.7B-intermediate-checkpoints__math,807,0.7655601611876413,0.22727272727272727,0.8,0.9,0.6,0.6,0.9980696669028842
SmolLM2-1.7B-intermediate-checkpoints__math,808,0.7681944837739916,0.22727272727272727,0.7,0.8,0.5,0.5,0.992985509542879
SmolLM2-1.7B-intermediate-checkpoints__math,809,0.7611101156484157,0.22727272727272727,0.7,0.9,0.5,0.6,0.9781747243793171
SmolLM2-1.7B-intermediate-checkpoints__math,810,0.7594733761607819,0.22727272727272727,0.8,0.9,0.5,0.6,0.9988754879272409
SmolLM2-1.7B-intermediate-checkpoints__math,811,0.767268328291299,0.22727272727272727,0.8,0.8,0.5,0.5,0.9906453618175721
SmolLM2-1.7B-intermediate-checkpoints__math,812,0.7612815042624951,0.22727272727272727,0.8,0.9,0.6,0.6,0.994820365004419
SmolLM2-1.7B-intermediate-checkpoints__math,813,0.7662086657061531,0.22727272727272727,0.7,0.9,0.5,0.5,0.9989943357534273
SmolLM2-1.7B-intermediate-checkpoints__math,814,0.7653265929117324,0.22727272727272727,0.7,1.0,0.5,0.6,0.9974598084731201
SmolLM2-1.7B-intermediate-checkpoints__math,815,0.766643336868705,0.22727272727272727,0.8,0.9,0.5,0.6,0.9980106832611386
SmolLM2-1.7B-intermediate-checkpoints__math,816,0.7640243204131139,0.22727272727272727,0.8,0.9,0.5,0.6,0.9881261469294619
SmolLM2-1.7B-intermediate-checkpoints__math,817,0.7621373061867213,0.22727272727272727,0.8,0.8,0.6,0.5,0.9813167797898411
SmolLM2-1.7B-intermediate-checkpoints__math,818,0.765657842969753,0.22727272727272727,0.7,0.8,0.5,0.5,0.9988451852372638
SmolLM2-1.7B-intermediate-checkpoints__math,819,0.7659636519683025,0.22727272727272727,0.7,0.8,0.5,0.5,0.9945353124514865
SmolLM2-1.7B-intermediate-checkpoints__math,820,0.7664113731643933,0.22727272727272727,0.9,1.0,0.7,0.6,0.9985189211270492
SmolLM2-1.7B-intermediate-checkpoints__math,821,0.765162483912484,0.22727272727272727,0.9,0.9,0.6,0.5,0.9942332488622533
SmolLM2-1.7B-intermediate-checkpoints__math,822,0.7657254080012066,0.22727272727272727,0.7,1.0,0.5,0.6,0.9967492430710612
SmolLM2-1.7B-intermediate-checkpoints__math,823,0.760100309070383,0.22727272727272727,0.7,1.0,0.5,0.6,0.99024806828387
SmolLM2-1.7B-intermediate-checkpoints__math,824,0.7582417923031145,0.22727272727272727,0.8,0.9,0.5,0.5,0.9981471320093203
SmolLM2-1.7B-intermediate-checkpoints__math,825,0.7563158949991469,0.22727272727272727,0.7,0.8,0.5,0.4,0.9959724736071972
SmolLM2-1.7B-intermediate-checkpoints__math,826,0.7643889398767696,0.22727272727272727,0.8,0.8,0.5,0.5,0.9853866614607678
SmolLM2-1.7B-intermediate-checkpoints__math,827,0.7686549617130266,0.22727272727272727,0.7,0.9,0.5,0.5,0.9964747002786217
SmolLM2-1.7B-intermediate-checkpoints__math,828,0.7673295684826331,0.22727272727272727,0.7,0.9,0.5,0.6,0.9965966028215041
SmolLM2-1.7B-intermediate-checkpoints__math,829,0.7551756344006928,0.22727272727272727,0.8,0.9,0.6,0.5,0.9951457811356924
SmolLM2-1.7B-intermediate-checkpoints__math,830,0.7671079014363423,0.22727272727272727,0.8,1.0,0.6,0.6,0.9942763372232162
SmolLM2-1.7B-intermediate-checkpoints__math,831,0.7578276582651446,0.22727272727272727,0.8,0.8,0.5,0.5,0.9967766770699547
SmolLM2-1.7B-intermediate-checkpoints__math,832,0.7653066954324472,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9962876450996929
SmolLM2-1.7B-intermediate-checkpoints__math,833,0.7627374207016796,0.22727272727272727,0.8,0.9,0.6,0.6,0.9956120575078589
SmolLM2-1.7B-intermediate-checkpoints__math,834,0.7578332501039059,0.22727272727272727,0.8,0.9,0.5,0.5,0.9955484610081313
SmolLM2-1.7B-intermediate-checkpoints__math,835,0.7657437052878927,0.22727272727272727,0.9,0.9,0.6,0.6,0.997053232392392
SmolLM2-1.7B-intermediate-checkpoints__math,836,0.7614650002442835,0.22727272727272727,0.8,1.0,0.5,0.6,0.9965722283266745
SmolLM2-1.7B-intermediate-checkpoints__math,837,0.7646760423771057,0.22727272727272727,0.7,0.9,0.6000000000000001,0.6,0.9946519815745531
SmolLM2-1.7B-intermediate-checkpoints__math,838,0.7678597117480381,0.22727272727272727,0.7,1.0,0.6,0.6,0.9968440838859339
SmolLM2-1.7B-intermediate-checkpoints__math,839,0.7678082406338516,0.22727272727272727,0.9,0.9,0.5,0.5,0.9934783274648136
SmolLM2-1.7B-intermediate-checkpoints__math,840,0.7650041366238023,0.22727272727272727,0.8,1.0,0.6,0.6,0.9950980950029658
SmolLM2-1.7B-intermediate-checkpoints__math,841,0.7655880519244818,0.22727272727272727,0.7,0.9,0.5,0.6,0.9946010719968773
SmolLM2-1.7B-intermediate-checkpoints__math,842,0.75804523461367,0.22727272727272727,0.8,1.0,0.5,0.6,0.9909442459814785
SmolLM2-1.7B-intermediate-checkpoints__math,843,0.7677543145952732,0.22727272727272727,0.9,1.0,0.5,0.6,0.9986181450019804
SmolLM2-1.7B-intermediate-checkpoints__math,844,0.765532051037079,0.22727272727272727,0.8,0.8,0.6,0.6,0.9944237531183763
SmolLM2-1.7B-intermediate-checkpoints__math,845,0.7666066822417733,0.22727272727272727,0.9,0.9,0.6,0.6,0.9949086914244236
SmolLM2-1.7B-intermediate-checkpoints__math,846,0.7659751903951166,0.22727272727272727,0.8,1.0,0.5,0.6,0.9986874354926276
SmolLM2-1.7B-intermediate-checkpoints__math,847,0.765787761252964,0.22727272727272727,0.8,0.8,0.6,0.5,0.9951858749124348
SmolLM2-1.7B-intermediate-checkpoints__math,848,0.7659634286778503,0.22727272727272727,0.7,1.0,0.5,0.6,0.9970933918591506
SmolLM2-1.7B-intermediate-checkpoints__math,849,0.7655031636327561,0.22727272727272727,0.8,0.9,0.6,0.6,0.9955000139096057
SmolLM2-1.7B-intermediate-checkpoints__math,850,0.7655460788700914,0.22727272727272727,0.7,0.9,0.6000000000000001,0.6,0.9899039203826201
SmolLM2-1.7B-intermediate-checkpoints__math,851,0.7701508698739237,0.22727272727272727,0.8,0.8,0.6,0.5,0.9966061581400804
SmolLM2-1.7B-intermediate-checkpoints__math,852,0.7656242815921797,0.22727272727272727,0.7,0.9,0.5,0.6,0.9972864561713024
SmolLM2-1.7B-intermediate-checkpoints__math,853,0.7656456871231001,0.22727272727272727,0.7,1.0,0.6,0.6,0.996403838668466
SmolLM2-1.7B-intermediate-checkpoints__math,854,0.7655623790439328,0.22727272727272727,0.7,1.0,0.6,0.6,0.9972733763075983
SmolLM2-1.7B-intermediate-checkpoints__math,855,0.7698247729042385,0.22727272727272727,0.9,1.0,0.6,0.6,0.9980289302659993
SmolLM2-1.7B-intermediate-checkpoints__math,856,0.7652282757343316,0.22727272727272727,0.8,0.9,0.6,0.6,0.99697976723761
SmolLM2-1.7B-intermediate-checkpoints__math,857,0.7654892703459257,0.22727272727272727,0.7,0.9,0.6,0.6,0.9964360956450649
SmolLM2-1.7B-intermediate-checkpoints__math,858,0.7671538361103423,0.22727272727272727,0.8,1.0,0.6,0.6,0.9911888661853707
SmolLM2-1.7B-intermediate-checkpoints__math,859,0.7655782061508941,0.22727272727272727,0.7,0.8,0.5,0.6,0.9929548489691423
SmolLM2-1.7B-intermediate-checkpoints__math,860,0.7572822399789013,0.22727272727272727,0.9,1.0,0.6,0.6,0.9891036856959219
SmolLM2-1.7B-intermediate-checkpoints__math,861,0.7559881569207993,0.22727272727272727,0.9,0.8,0.7,0.4,0.9977594548850393
SmolLM2-1.7B-intermediate-checkpoints__math,862,0.7672405205407674,0.22727272727272727,0.9,0.9,0.6,0.6,0.9940650560440731
SmolLM2-1.7B-intermediate-checkpoints__math,863,0.7658290079803467,0.22727272727272727,0.9,1.0,0.7,0.6,0.9972193666080037
SmolLM2-1.7B-intermediate-checkpoints__math,864,0.7585692865626206,0.22727272727272727,0.8,0.9,0.5,0.5,0.9768925732115952
SmolLM2-1.7B-intermediate-checkpoints__math,865,0.7657017562478038,0.22727272727272727,0.7,0.8,0.5,0.6,0.9942015978950095
SmolLM2-1.7B-intermediate-checkpoints__math,866,0.7647016784637857,0.22727272727272727,0.8,1.0,0.6,0.6,0.9972427367478106
SmolLM2-1.7B-intermediate-checkpoints__math,867,0.7648867318413795,0.22727272727272727,0.9,0.9,0.6,0.6,0.9919423533554573
SmolLM2-1.7B-intermediate-checkpoints__math,868,0.7561313789122905,0.22727272727272727,0.7,0.9,0.6,0.5,0.9922376998889035
SmolLM2-1.7B-intermediate-checkpoints__math,869,0.7672722796458289,0.22727272727272727,0.8,1.0,0.5,0.6,0.9968013487040148
SmolLM2-1.7B-intermediate-checkpoints__math,870,0.765564689223892,0.22727272727272727,0.8,1.0,0.5,0.6,0.9927922184338285
SmolLM2-1.7B-intermediate-checkpoints__math,871,0.7671666184109623,0.22727272727272727,0.8,0.9,0.6,0.6,0.9957470120827888
SmolLM2-1.7B-intermediate-checkpoints__math,872,0.7558664070078612,0.22727272727272727,0.9,0.8,0.6,0.5,0.9973815649324432
SmolLM2-1.7B-intermediate-checkpoints__math,873,0.765609019798698,0.22727272727272727,0.8,0.9,0.6,0.6,0.994903139030572
SmolLM2-1.7B-intermediate-checkpoints__math,874,0.7587599640443584,0.22727272727272727,0.8,0.9,0.6,0.6,0.9950462377932495
SmolLM2-1.7B-intermediate-checkpoints__math,875,0.7655809964247887,0.22727272727272727,0.8,1.0,0.6,0.6,0.9950754632604691
SmolLM2-1.7B-intermediate-checkpoints__math,876,0.7669719358733147,0.22727272727272727,0.9,0.9,0.7,0.5,0.9983946542599479
SmolLM2-1.7B-intermediate-checkpoints__math,877,0.7669829116975069,0.22727272727272727,0.9,0.9,0.6,0.5,0.9977538363743373
SmolLM2-1.7B-intermediate-checkpoints__math,878,0.7664742067184027,0.22727272727272727,0.8,0.9,0.6,0.5,0.9929348206905674
SmolLM2-1.7B-intermediate-checkpoints__math,879,0.7640329087018565,0.22727272727272727,0.7,0.9,0.5,0.6,0.9905136124220079
SmolLM2-1.7B-intermediate-checkpoints__math,880,0.7658108473107663,0.22727272727272727,0.7,0.9,0.5,0.6,0.9974088595368219
SmolLM2-1.7B-intermediate-checkpoints__math,881,0.7662646082865313,0.22727272727272727,0.8,0.8,0.6,0.5,0.9958592579311247
SmolLM2-1.7B-intermediate-checkpoints__math,882,0.7616021659499921,0.22727272727272727,0.9,0.9,0.6,0.5,0.9956078999013894
SmolLM2-1.7B-intermediate-checkpoints__math,883,0.7657125572436914,0.22727272727272727,0.8,0.9,0.6,0.6,0.998194076189843
SmolLM2-1.7B-intermediate-checkpoints__math,884,0.7563914300347367,0.22727272727272727,0.8,1.0,0.5,0.6,0.9947403532241382
SmolLM2-1.7B-intermediate-checkpoints__math,885,0.7672771846260794,0.22727272727272727,0.8,0.9,0.6,0.5,0.9970682117205715
SmolLM2-1.7B-intermediate-checkpoints__math,886,0.7554371337075121,0.22727272727272727,0.7,1.0,0.4,0.6,0.9968204957204966
SmolLM2-1.7B-intermediate-checkpoints__math,887,0.7577144655023504,0.22727272727272727,0.7,0.9,0.5,0.6,0.9975025671646994
SmolLM2-1.7B-intermediate-checkpoints__math,888,0.7655674818961339,0.22727272727272727,0.8,0.9,0.6,0.6,0.9971964900234971
SmolLM2-1.7B-intermediate-checkpoints__math,889,0.7534222246839491,0.22727272727272727,0.7,0.8,0.5,0.5,0.988456647834641
SmolLM2-1.7B-intermediate-checkpoints__math,890,0.7657319826106375,0.22727272727272727,0.9,0.9,0.6,0.6,0.9989043837585782
SmolLM2-1.7B-intermediate-checkpoints__math,891,0.7662661033520102,0.22727272727272727,0.8,0.9,0.6,0.5,0.9963717736984659
SmolLM2-1.7B-intermediate-checkpoints__math,892,0.7658215553533221,0.22727272727272727,0.8,1.0,0.5,0.6,0.9970568047599144
SmolLM2-1.7B-intermediate-checkpoints__math,893,0.7593406567479699,0.22727272727272727,0.7,0.9,0.6,0.5,0.9958763003848641
SmolLM2-1.7B-intermediate-checkpoints__math,894,0.7625209149487129,0.22727272727272727,0.8,0.9,0.5,0.5,0.9930970014717627
SmolLM2-1.7B-intermediate-checkpoints__math,895,0.7661257358605904,0.22727272727272727,0.7,0.9,0.5,0.6,0.9917859116624484
SmolLM2-1.7B-intermediate-checkpoints__math,896,0.7570349147100637,0.22727272727272727,0.8,0.9,0.6,0.5,0.9951695088123529
SmolLM2-1.7B-intermediate-checkpoints__math,897,0.7661644005629554,0.22727272727272727,0.9,0.9,0.6,0.5,0.997521660438832
SmolLM2-1.7B-intermediate-checkpoints__math,898,0.7667929251204333,0.22727272727272727,0.8,1.0,0.6,0.6,0.9975294892420562
SmolLM2-1.7B-intermediate-checkpoints__math,899,0.7611917618692619,0.22727272727272727,0.8,0.9,0.5,0.6,0.9913126034380091
SmolLM2-1.7B-intermediate-checkpoints__math,900,0.7618309132990835,0.22727272727272727,0.8,0.8,0.5,0.6,0.9888806420014047
SmolLM2-1.7B-intermediate-checkpoints__math,901,0.7622284715887966,0.22727272727272727,0.9,1.0,0.6,0.6,0.9862429443390575
SmolLM2-1.7B-intermediate-checkpoints__math,902,0.765651188155285,0.22727272727272727,0.8,0.9,0.6,0.6,0.9987044449266218
SmolLM2-1.7B-intermediate-checkpoints__math,903,0.7655530071346879,0.22727272727272727,0.7,1.0,0.5,0.6,0.996018553991583
SmolLM2-1.7B-intermediate-checkpoints__math,904,0.7621787070833256,0.22727272727272727,0.8,0.9,0.6,0.5,0.9930318407311619
SmolLM2-1.7B-intermediate-checkpoints__math,905,0.7663596268514197,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9973356634591958
SmolLM2-1.7B-intermediate-checkpoints__math,906,0.757328489133281,0.22727272727272727,0.8,0.9,0.5,0.6,0.9929635106514483
SmolLM2-1.7B-intermediate-checkpoints__math,907,0.7672268234253377,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9966202337214253
SmolLM2-1.7B-intermediate-checkpoints__math,908,0.766221586295082,0.22727272727272727,0.9,1.0,0.6,0.6,0.9948819116237064
SmolLM2-1.7B-intermediate-checkpoints__math,909,0.7654518539533954,0.22727272727272727,0.8,0.9,0.5,0.6,0.9979181743554723
SmolLM2-1.7B-intermediate-checkpoints__math,910,0.7650689104227982,0.22727272727272727,0.9,0.8,0.6,0.5,0.9982351504251427
SmolLM2-1.7B-intermediate-checkpoints__math,911,0.7650923732037529,0.22727272727272727,0.9,1.0,0.6,0.6,0.9945503723543371
SmolLM2-1.7B-intermediate-checkpoints__math,912,0.7634817227886421,0.22727272727272727,0.7,0.9,0.4,0.5,0.9871212447195991
SmolLM2-1.7B-intermediate-checkpoints__math,913,0.7681102335914052,0.22727272727272727,0.9,0.7,0.6,0.4,0.9838032958851413
SmolLM2-1.7B-intermediate-checkpoints__math,914,0.7591226616211688,0.22727272727272727,0.8,0.9,0.6,0.5,0.9976276734014717
SmolLM2-1.7B-intermediate-checkpoints__math,915,0.7655220258791356,0.22727272727272727,0.9,0.9,0.6,0.6,0.9965646376906967
SmolLM2-1.7B-intermediate-checkpoints__math,916,0.7657446643979202,0.22727272727272727,0.8,1.0,0.5,0.6,0.9978710932583125
SmolLM2-1.7B-intermediate-checkpoints__math,917,0.7583677100040687,0.22727272727272727,0.8,1.0,0.6,0.6,0.9980083262610063
SmolLM2-1.7B-intermediate-checkpoints__math,918,0.7571602661013601,0.22727272727272727,0.8,0.9,0.6,0.5,0.9884650142674811
SmolLM2-1.7B-intermediate-checkpoints__math,919,0.7664268534180919,0.22727272727272727,0.8,0.9,0.6,0.6,0.9978119436734461
SmolLM2-1.7B-intermediate-checkpoints__math,920,0.7655595748597486,0.22727272727272727,0.8,1.0,0.5,0.6,0.9972136046724334
SmolLM2-1.7B-intermediate-checkpoints__math,921,0.7638897606258475,0.22727272727272727,0.8,1.0,0.6,0.6,0.9968016334860119
SmolLM2-1.7B-intermediate-checkpoints__math,922,0.7652991351092915,0.22727272727272727,0.8,1.0,0.5,0.6,0.9955590845430289
SmolLM2-1.7B-intermediate-checkpoints__math,923,0.764209961052899,0.22727272727272727,0.7,1.0,0.5,0.6,0.9930210776803007
SmolLM2-1.7B-intermediate-checkpoints__math,924,0.7576774723760916,0.22727272727272727,0.8,0.9,0.5,0.6,0.9954845187984164
SmolLM2-1.7B-intermediate-checkpoints__math,925,0.7655190074570134,0.22727272727272727,0.7,0.9,0.5,0.6,0.9971456945357114
SmolLM2-1.7B-intermediate-checkpoints__math,926,0.7654580063416792,0.22727272727272727,0.7,0.9,0.5,0.6,0.9953069574987784
SmolLM2-1.7B-intermediate-checkpoints__math,927,0.7564502223876797,0.22727272727272727,0.8,0.9,0.5,0.5,0.9957047714890028
SmolLM2-1.7B-intermediate-checkpoints__math,928,0.7529470670831926,0.22727272727272727,0.7,0.9,0.5,0.5,0.9979680173691017
SmolLM2-1.7B-intermediate-checkpoints__math,929,0.7648817345398244,0.22727272727272727,0.8,1.0,0.6,0.6,0.9940750120079243
SmolLM2-1.7B-intermediate-checkpoints__math,930,0.7671856323166066,0.22727272727272727,0.9,0.9,0.7,0.6,0.9957859613971533
SmolLM2-1.7B-intermediate-checkpoints__math,931,0.7662663903278026,0.22727272727272727,0.8,0.9,0.5,0.5,0.9975737264648277
SmolLM2-1.7B-intermediate-checkpoints__math,932,0.7573713773225548,0.22727272727272727,0.8,1.0,0.5,0.6,0.9957828085146386
SmolLM2-1.7B-intermediate-checkpoints__math,933,0.7659871953606754,0.22727272727272727,0.8,1.0,0.6,0.6,0.9981593151475613
SmolLM2-1.7B-intermediate-checkpoints__math,934,0.7655625108411779,0.22727272727272727,0.8,0.9,0.5,0.6,0.9986853230212812
SmolLM2-1.7B-intermediate-checkpoints__math,935,0.766202223923713,0.22727272727272727,0.8,0.9,0.6,0.6,0.9986567193046231
SmolLM2-1.7B-intermediate-checkpoints__math,936,0.7655995159391217,0.22727272727272727,0.8,0.9,0.5,0.6,0.9936969784162738
SmolLM2-1.7B-intermediate-checkpoints__math,937,0.7655769504898282,0.22727272727272727,0.7,0.9,0.5,0.6,0.9967207778437671
SmolLM2-1.7B-intermediate-checkpoints__math,938,0.7659688751004463,0.22727272727272727,0.9,0.9,0.5,0.6,0.9932153197488576
SmolLM2-1.7B-intermediate-checkpoints__math,939,0.7649393702327401,0.22727272727272727,0.9,1.0,0.6,0.6,0.9983725737181749
SmolLM2-1.7B-intermediate-checkpoints__math,940,0.7658783744091233,0.22727272727272727,0.7,0.9,0.5,0.5,0.9960193181713598
SmolLM2-1.7B-intermediate-checkpoints__math,941,0.7631091860542281,0.22727272727272727,0.7,0.9,0.5,0.6,0.9980888017613623
SmolLM2-1.7B-intermediate-checkpoints__math,942,0.7677390115396381,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9971354294600837
SmolLM2-1.7B-intermediate-checkpoints__math,943,0.761753530244418,0.22727272727272727,0.7,0.9,0.5,0.5,0.9977594726652327
SmolLM2-1.7B-intermediate-checkpoints__math,944,0.7652598143326536,0.22727272727272727,0.7,0.9,0.5,0.6,0.997606311141149
SmolLM2-1.7B-intermediate-checkpoints__math,945,0.766515826014688,0.22727272727272727,0.8,0.9,0.5,0.5,0.9952458604995884
SmolLM2-1.7B-intermediate-checkpoints__math,946,0.7611380630058293,0.22727272727272727,0.7,0.9,0.5,0.6,0.9874050205435332
SmolLM2-1.7B-intermediate-checkpoints__math,947,0.7587324821773422,0.22727272727272727,0.7,0.9,0.5,0.5,0.9886902005123173
SmolLM2-1.7B-intermediate-checkpoints__math,948,0.7584695273617218,0.22727272727272727,0.8,0.9,0.5,0.6,0.9944705960219018
SmolLM2-1.7B-intermediate-checkpoints__math,949,0.7574605035099657,0.22727272727272727,0.7,0.9,0.5,0.5,0.9958109635264045
SmolLM2-1.7B-intermediate-checkpoints__math,950,0.7655207122650247,0.22727272727272727,0.7,1.0,0.6000000000000001,0.6,0.9976510842497026
SmolLM2-1.7B-intermediate-checkpoints__math,951,0.766091245069088,0.22727272727272727,0.9,0.9,0.6,0.6,0.9898586230368166
SmolLM2-1.7B-intermediate-checkpoints__math,952,0.7657649660975635,0.22727272727272727,0.8,0.9,0.6000000000000001,0.6,0.9952557912302594
SmolLM2-1.7B-intermediate-checkpoints__math,953,0.7665558847182687,0.22727272727272727,0.8,1.0,0.5,0.6,0.998106936841908
SmolLM2-1.7B-intermediate-checkpoints__math,954,0.765746413413473,0.22727272727272727,0.8,0.9,0.6,0.5,0.9962756058210872
SmolLM2-1.7B-intermediate-checkpoints__math,955,0.763409742979096,0.22727272727272727,0.8,0.9,0.5,0.6,0.9967833629345736
SmolLM2-1.7B-intermediate-checkpoints__math,956,0.7563914300347367,0.22727272727272727,0.8,1.0,0.5,0.6,0.9947403532241382
SmolLM2-1.7B-intermediate-checkpoints__math,957,0.7659699517261153,0.22727272727272727,0.8,1.0,0.5,0.6,0.9970734017476947
SmolLM2-1.7B-intermediate-checkpoints__math,958,0.7654176141656222,0.22727272727272727,0.8,0.8,0.5,0.6,0.9924405573255584
SmolLM2-1.7B-intermediate-checkpoints__math,959,0.7658804578159417,0.22727272727272727,0.9,0.9,0.5,0.6,0.9957106437944829
SmolLM2-1.7B-intermediate-checkpoints__math,960,0.7597608204324776,0.22727272727272727,0.8,0.9,0.5,0.5,0.995047891395024
SmolLM2-1.7B-intermediate-checkpoints__math,961,0.7668189140342607,0.22727272727272727,0.9,0.9,0.7,0.5,0.9922827170178486
SmolLM2-1.7B-intermediate-checkpoints__math,962,0.7554071533561979,0.22727272727272727,0.8,0.7,0.6,0.4,0.9973588388447794
SmolLM2-1.7B-intermediate-checkpoints__math,963,0.7559913209919225,0.22727272727272727,0.6,0.9,0.4,0.5,0.9908395620882613
SmolLM2-1.7B-intermediate-checkpoints__math,964,0.7697138600535467,0.22727272727272727,0.8,0.9,0.5,0.6,0.9952001163479061
SmolLM2-1.7B-intermediate-checkpoints__math,965,0.76407073813422,0.22727272727272727,0.7,1.0,0.5,0.6,0.9980867722234368
SmolLM2-1.7B-intermediate-checkpoints__math,966,0.7700619187355086,0.22727272727272727,0.9,1.0,0.7,0.6,0.9962751590759314
SmolLM2-1.7B-intermediate-checkpoints__math,967,0.7696540945846289,0.22727272727272727,0.9,0.8,0.5,0.6,0.9986108914856489
SmolLM2-1.7B-intermediate-checkpoints__math,968,0.7667842221565919,0.22727272727272727,0.9,0.9,0.6,0.6,0.9979476679495963
SmolLM2-1.7B-intermediate-checkpoints__math,969,0.7578106460591336,0.22727272727272727,0.8,0.9,0.6,0.5,0.9985758554953005
SmolLM2-1.7B-intermediate-checkpoints__math,970,0.7637793402080728,0.22727272727272727,0.8,0.9,0.5,0.6,0.9898249921854967
SmolLM2-1.7B-intermediate-checkpoints__math,971,0.767403055329658,0.22727272727272727,0.7,0.9,0.5,0.5,0.9974740389922193
SmolLM2-1.7B-intermediate-checkpoints__math,972,0.7561890682115383,0.22727272727272727,0.8,0.8,0.6,0.5,0.9893695819638766
SmolLM2-1.7B-intermediate-checkpoints__math,973,0.7665159852785897,0.22727272727272727,0.7,0.9,0.5,0.6,0.9984345847881916
SmolLM2-1.7B-intermediate-checkpoints__math,974,0.7667432275622367,0.22727272727272727,0.9,1.0,0.6,0.6,0.997930279562721
SmolLM2-1.7B-intermediate-checkpoints__math,975,0.7666351152802893,0.22727272727272727,0.9,0.9,0.5,0.6,0.9973427586466628
SmolLM2-1.7B-intermediate-checkpoints__math,976,0.7655446338886207,0.22727272727272727,0.8,1.0,0.6,0.6,0.9914074875770873
SmolLM2-1.7B-intermediate-checkpoints__math,977,0.7653749653778319,0.22727272727272727,0.8,0.9,0.5,0.6,0.9951632934893093
SmolLM2-1.7B-intermediate-checkpoints__math,978,0.763186603831298,0.22727272727272727,0.8,0.8,0.5,0.6,0.9883664955967648
SmolLM2-1.7B-intermediate-checkpoints__math,979,0.7662742534911279,0.22727272727272727,0.7,0.8,0.6,0.6,0.9957898259518043
SmolLM2-1.7B-intermediate-checkpoints__math,980,0.7658279733121518,0.22727272727272727,0.7,1.0,0.5,0.6,0.9977097431630442
SmolLM2-1.7B-intermediate-checkpoints__math,981,0.7580875486068063,0.22727272727272727,0.9,0.9,0.6,0.5,0.9936412808987347
SmolLM2-1.7B-intermediate-checkpoints__math,982,0.76556944638195,0.22727272727272727,0.8,1.0,0.6000000000000001,0.6,0.9965221853807232
SmolLM2-1.7B-intermediate-checkpoints__math,983,0.7661871031763026,0.22727272727272727,0.8,0.9,0.5,0.6,0.9944924952405989
SmolLM2-1.7B-intermediate-checkpoints__math,984,0.7655681424254743,0.22727272727272727,0.8,0.8,0.6,0.5,0.9975560961715585
SmolLM2-1.7B-intermediate-checkpoints__math,985,0.7640641130134744,0.22727272727272727,0.9,0.9,0.5,0.6,0.9940794548440628
SmolLM2-1.7B-intermediate-checkpoints__math,986,0.7664881635376705,0.22727272727272727,0.7,0.9,0.6,0.5,0.9969680867188094
SmolLM2-1.7B-intermediate-checkpoints__math,987,0.7656852583087259,0.22727272727272727,0.7,1.0,0.5,0.6,0.9987855841977502
SmolLM2-1.7B-intermediate-checkpoints__math,988,0.7628785816432438,0.22727272727272727,0.7,1.0,0.5,0.6,0.9889257033726714
SmolLM2-1.7B-intermediate-checkpoints__math,989,0.7665734059624265,0.22727272727272727,0.9,0.9,0.5,0.6,0.9969823019226628
SmolLM2-1.7B-intermediate-checkpoints__math,990,0.7597729346745004,0.22727272727272727,0.8,0.8,0.5,0.6,0.9976348972645442
SmolLM2-1.7B-intermediate-checkpoints__math,991,0.7603891403193122,0.22727272727272727,0.8,0.9,0.6,0.5,0.9904500253199787
SmolLM2-1.7B-intermediate-checkpoints__math,992,0.764896238204755,0.22727272727272727,0.7,0.8,0.5,0.6,0.9929587029559234
SmolLM2-1.7B-intermediate-checkpoints__math,993,0.7666816471382709,0.22727272727272727,0.7,0.9,0.5,0.5,0.9960338178580163
SmolLM2-1.7B-intermediate-checkpoints__math,994,0.7656672141253931,0.22727272727272727,0.8,0.9,0.6,0.5,0.9982487588289185
SmolLM2-1.7B-intermediate-checkpoints__math,995,0.7585510422362169,0.22727272727272727,0.7,0.9,0.5,0.6,0.9980279212591612
SmolLM2-1.7B-intermediate-checkpoints__math,996,0.7646531978112241,0.22727272727272727,0.9,0.9,0.7,0.6,0.9964744300426362
SmolLM2-1.7B-intermediate-checkpoints__math,997,0.7646472265123908,0.22727272727272727,0.7,1.0,0.6000000000000001,0.6,0.9974578615866967
SmolLM2-1.7B-intermediate-checkpoints__math,998,0.7652394336400865,0.22727272727272727,0.9,1.0,0.7,0.6,0.9943279567469578
SmolLM2-1.7B-intermediate-checkpoints__math,999,0.7545676192083517,0.22727272727272727,0.7,0.9,0.5,0.6,0.980109524423545


==> anc/source/results/trajectory_balanced.csv <==
model,L,k,mean_early,mean_final,mean_change,endpoint_rho,adjacent_rho,adj_minus_endpoint,affine_r2,uniform_residual_rms_ratio,uniform_residual_energy,concentration20,shallow_mass,middle_mass,deep_mass,shallow_trimfirst,top_retention,bottom_retention,centroid_shift,peak_shift,bottom_reuse_cost,max_change,change_rms,centered_change_rms
OLMo-2-0425-1B,14.0,3.0,0.22036210317460317,0.24967447916666666,0.02931237599206349,0.5985347985347985,0.8565442172070837,0.2580094186722851,0.4808432405906973,0.798222955688284,0.6424461857714358,0.5467846515768765,0.5885930477793381,0.15170725548057473,0.2596996967400872,0.4784543094842592,0.6666666666666666,0.6666666666666666,0.011560041716916566,0.4102564102564103,0.024426118827160503,0.11248553240740744,0.049359942102341736,0.039259053030055564
OLMo-2-1124-13B,38.0,8.0,0.09880413925438593,0.11770719115497075,0.0189030519005848,0.7163346127559487,0.9035399788536109,0.18720536609766225,0.6215220734997784,0.836784283502444,0.7002079371166987,0.3957176843774781,0.31284694686756537,0.41356066613798576,0.27359238699444877,0.23957876261518207,0.75,0.375,0.04484146207195616,1.0,0.005072699652777776,0.10546875,0.03452405990190228,0.028889190728608755
OLMo-2-1124-7B,30.0,6.0,0.1237581983024691,0.10495273919753083,-0.018805459104938273,0.7325883372445238,0.8732649383908101,0.1406766011462863,0.41450788089724105,0.9266212577456687,0.8596033472478539,0.6669432577904413,0.7225653062144618,0.13541851970706045,0.1420161740784778,0.6098572024216201,0.888888888888889,0.6111111111111112,0.06157497778187528,0.7241379310344828,0.004834587191358028,0.2139033564814815,0.051167904141438646,0.04739207152582534
SmolLM2-1.7B-intermediate-checkpoints,22.0,5.0,0.1396583017676767,0.21940432975589222,0.07974602798821549,0.6232526778090149,0.8938596387025574,0.27060696089354236,0.42925959946615766,0.9082700634797686,0.8253701655289408,0.8319799173267134,0.8747053852821568,0.04933187809335179,0.07596273662449138,0.8011745690676277,0.6666666666666666,0.4666666666666666,0.13086168903936646,0.3333333333333333,0.042751736111111105,0.7049334490740741,0.19248086111627294,0.17491889295255858
pythia-1.4b,22.0,5.0,0.17879971590909088,0.2183455650252525,0.03954584911616161,0.6489692436137923,0.8988151526109065,0.24984590899711423,0.821169185238451,0.5564825057076664,0.309672779158683,0.4287801314828341,0.3226199172145117,0.2994886778670564,0.377891404918432,0.23989071038251356,0.6,0.2,0.015670049418360532,0.0,0.010199652777777762,0.09700520833333331,0.04759632328017032,0.02648652124142132


==> anc/source/results/window_bootstrap.csv <==
panel,metric,estimate,lower,upper,replicates
OLMo-2-0425-1B,mean_early,0.24279203869047625,0.23228236607142858,0.2545437282986111,2000
OLMo-2-0425-1B,mean_final,0.266508556547619,0.2543538411458333,0.2790957496279762,2000
OLMo-2-0425-1B,mean_change,0.023716517857142867,0.014740668402777778,0.03193243117559524,2000
OLMo-2-0425-1B,endpoint_rho,0.6747252747252748,0.4857142857142857,0.7098901098901099,2000
OLMo-2-0425-1B,adjacent_rho,0.8461538461538461,0.7593406593406593,0.8505494505494506,2000
OLMo-2-0425-1B,adj_minus_endpoint,0.17142857142857137,0.09120414189827968,0.3233688620683935,2000
OLMo-2-0425-1B,affine_r2,0.4610952144052493,0.2937440470640082,0.5891935691402401,2000
OLMo-2-0425-1B,uniform_residual_rms_ratio,0.8754874633100022,0.7950710092210782,0.9501987557574688,2000
OLMo-2-0425-1B,uniform_residual_energy,0.7664782984129823,0.6321379126605036,0.9028776761558004,2000
OLMo-2-0425-1B,concentration20,0.5454943132108488,0.48630287366286856,0.6193988064385079,2000
OLMo-2-0425-1B,shallow_mass,0.5866141732283465,0.5165790006879458,0.6646120187121151,2000
OLMo-2-0425-1B,middle_mass,0.20647419072615916,0.14907924481758777,0.25692274421080663,2000
OLMo-2-0425-1B,deep_mass,0.2069116360454943,0.1402637116409891,0.2654717324068423,2000
OLMo-2-0425-1B,shallow_trimfirst,0.4584527220630372,0.38472473745518093,0.5525374428427499,2000
OLMo-2-0425-1B,top_retention,0.6666666666666666,0.3333333333333333,0.6666666666666666,2000
OLMo-2-0425-1B,bottom_retention,1.0,0.6666666666666666,1.0,2000
OLMo-2-0425-1B,centroid_shift,0.012909064465582931,0.0052942802187216685,0.02168782631117314,2000
OLMo-2-0425-1B,peak_shift,1.0,0.0,1.0,2000
OLMo-2-0425-1B,bottom_reuse_cost,0.0,-2.7755575615628914e-17,0.053891782407407385,2000
OLMo-2-0425-1B,max_change,0.1174045138888889,0.09939236111111116,0.1423665364583333,2000
OLMo-2-0425-1B,change_rms,0.04907805030741302,0.043476617803345156,0.05675493558228957,2000
OLMo-2-0425-1B,centered_change_rms,0.04296721776783769,0.037980483774148414,0.0504651172716658,2000
OLMo-2-0425-1B__code,mean_early,0.19579303075396823,0.186785404265873,0.20489250062003966,2000
OLMo-2-0425-1B__code,mean_final,0.23347594246031744,0.22411334325396823,0.24378487723214284,2000
OLMo-2-0425-1B__code,mean_change,0.03768291170634921,0.03053695436507937,0.04470486111111111,2000
OLMo-2-0425-1B__code,endpoint_rho,0.7406593406593407,0.6043572305565234,0.789010989010989,2000
OLMo-2-0425-1B__code,adjacent_rho,0.9417234665628169,0.8538461538461539,0.9417582417582419,2000
OLMo-2-0425-1B__code,adj_minus_endpoint,0.20106412590347622,0.10659166026129903,0.3054945054945055,2000
OLMo-2-0425-1B__code,affine_r2,0.5704853549758432,0.4488213178028217,0.6460115360669145,2000
OLMo-2-0425-1B__code,uniform_residual_rms_ratio,0.7008361695243953,0.6454339719011285,0.7671926913287054,2000
OLMo-2-0425-1B__code,uniform_residual_energy,0.491171336513627,0.41658501237261186,0.5885846259815702,2000
OLMo-2-0425-1B__code,concentration20,0.5457400863761287,0.4887959608824973,0.5925183509990252,2000
OLMo-2-0425-1B__code,shallow_mass,0.5484884177463684,0.5030219365853249,0.5940806649745604,2000
OLMo-2-0425-1B__code,middle_mass,0.09619159795838239,0.06428866252446329,0.13684120792219434,2000
OLMo-2-0425-1B__code,deep_mass,0.3553199842952493,0.3067726713579007,0.40540904408965706,2000
OLMo-2-0425-1B__code,shallow_trimfirst,0.4515975202670483,0.413120920213933,0.49547847291640285,2000
OLMo-2-0425-1B__code,top_retention,1.0,0.3333333333333333,1.0,2000
OLMo-2-0425-1B__code,bottom_retention,0.6666666666666666,0.6666666666666666,1.0,2000
OLMo-2-0425-1B__code,centroid_shift,0.00931205027570825,0.001077701907290439,0.017505599816419047,2000
OLMo-2-0425-1B__code,peak_shift,0.0,0.0,0.15384615384615385,2000
OLMo-2-0425-1B__code,bottom_reuse_cost,0.03732638888888892,0.0,0.043478732638888885,2000
OLMo-2-0425-1B__code,max_change,0.11610243055555561,0.09569769965277775,0.1349826388888889,2000
OLMo-2-0425-1B__code,change_rms,0.05282733091981247,0.046284220984278736,0.06023486134125946,2000
OLMo-2-0425-1B__code,centered_change_rms,0.03702330424803902,0.033202137373265064,0.04247332185514738,2000
OLMo-2-0425-1B__math,mean_early,0.2225012400793651,0.20999193948412698,0.2336786179315476,2000
OLMo-2-0425-1B__math,mean_final,0.2490389384920635,0.23813902839781745,0.2595796130952381,2000
OLMo-2-0425-1B__math,mean_change,0.026537698412698398,0.017917596726190473,0.035126410590277775,2000
OLMo-2-0425-1B__math,endpoint_rho,0.3802197802197802,0.37142857142857144,0.5868131868131868,2000
OLMo-2-0425-1B__math,adjacent_rho,0.7817553389045879,0.7255542284649285,0.8186813186813187,2000
OLMo-2-0425-1B__math,adj_minus_endpoint,0.4015355586848077,0.17608945685583227,0.423076923076923,2000
OLMo-2-0425-1B__math,affine_r2,0.4109491523909993,0.3023147652996894,0.4952986206528788,2000
OLMo-2-0425-1B__math,uniform_residual_rms_ratio,0.8183452342304548,0.7230117875718264,0.9145823592022846,2000
OLMo-2-0425-1B__math,uniform_residual_energy,0.669688922387698,0.5227460457491,0.836460893331067,2000
OLMo-2-0425-1B__math,concentration20,0.5491195551436518,0.48429070910168504,0.5943333613389945,2000
OLMo-2-0425-1B__math,shallow_mass,0.6306765523632994,0.5572041246886504,0.6808158623892884,2000
OLMo-2-0425-1B__math,middle_mass,0.15245597775718261,0.10165761635003588,0.22212075519252225,2000
OLMo-2-0425-1B__math,deep_mass,0.21686746987951794,0.16050909526089052,0.259700176366843,2000
OLMo-2-0425-1B__math,shallow_trimfirst,0.5253126861226921,0.45124233866121854,0.5865332750438256,2000
OLMo-2-0425-1B__math,top_retention,0.3333333333333333,0.3333333333333333,0.3333333333333333,2000
OLMo-2-0425-1B__math,bottom_retention,0.3333333333333333,0.0,0.6666666666666666,2000
OLMo-2-0425-1B__math,centroid_shift,0.012459010409458515,0.005757151232321197,0.018671329772936843,2000
OLMo-2-0425-1B__math,peak_shift,0.23076923076923078,0.0,0.23076923076923078,2000
OLMo-2-0425-1B__math,bottom_reuse_cost,0.03595196759259259,0.008526837384259252,0.04984266493055557,2000
OLMo-2-0425-1B__math,max_change,0.10394965277777779,0.091796875,0.13022460937499988,2000
OLMo-2-0425-1B__math,change_rms,0.04617444507979974,0.0413953231179442,0.0535205617478291,2000
OLMo-2-0425-1B__math,centered_change_rms,0.03778663707428999,0.03363608976533296,0.0436401561359161,2000
SmolLM2-1.7B-intermediate-checkpoints,mean_early,0.17980587121212116,0.17308805831755047,0.186306670217803,2000
SmolLM2-1.7B-intermediate-checkpoints,mean_final,0.2499605429292929,0.24453519570707075,0.2557607323232323,2000
SmolLM2-1.7B-intermediate-checkpoints,mean_change,0.07015467171717173,0.06373254024621211,0.07637902462121211,2000
SmolLM2-1.7B-intermediate-checkpoints,endpoint_rho,0.6386222473178995,0.5132411067193676,0.6973461321287409,2000
SmolLM2-1.7B-intermediate-checkpoints,adjacent_rho,0.9212194003255876,0.8735975365261708,0.9285607187318653,2000
SmolLM2-1.7B-intermediate-checkpoints,adj_minus_endpoint,0.28259715300768806,0.20197663345826458,0.38409399610355144,2000
SmolLM2-1.7B-intermediate-checkpoints,affine_r2,0.6867038858486094,0.6108043590477265,0.7330361185351305,2000
SmolLM2-1.7B-intermediate-checkpoints,uniform_residual_rms_ratio,0.9107008612261113,0.8975166154255505,0.9244150548459459,2000
SmolLM2-1.7B-intermediate-checkpoints,uniform_residual_energy,0.8293760586379808,0.8055360754120753,0.8545431937841241,2000
SmolLM2-1.7B-intermediate-checkpoints,concentration20,0.849239102398762,0.818768755408603,0.8647830842618581,2000
SmolLM2-1.7B-intermediate-checkpoints,shallow_mass,0.8818674232654115,0.8469137535648135,0.8986806610825784,2000
SmolLM2-1.7B-intermediate-checkpoints,middle_mass,0.04139798813515599,0.024915477032964498,0.0731244494810863,2000
SmolLM2-1.7B-intermediate-checkpoints,deep_mass,0.07673458859943247,0.06052365456652384,0.10125220642909795,2000
SmolLM2-1.7B-intermediate-checkpoints,shallow_trimfirst,0.8214772948742937,0.7696124723373201,0.8471943039241746,2000
SmolLM2-1.7B-intermediate-checkpoints,top_retention,0.8,0.8,0.8,2000
SmolLM2-1.7B-intermediate-checkpoints,bottom_retention,0.2,0.0,0.6,2000
SmolLM2-1.7B-intermediate-checkpoints,centroid_shift,0.08934205145764818,0.08142303482784191,0.09739522937932824,2000
SmolLM2-1.7B-intermediate-checkpoints,peak_shift,0.0,0.0,0.0,2000
SmolLM2-1.7B-intermediate-checkpoints,bottom_reuse_cost,0.02834201388888888,0.021310763888888862,0.0674490017361111,2000
SmolLM2-1.7B-intermediate-checkpoints,max_change,0.5692274305555556,0.5371039496527777,0.6037326388888888,2000
SmolLM2-1.7B-intermediate-checkpoints,change_rms,0.1698386823547594,0.1631634149616655,0.1787622921333181,2000
SmolLM2-1.7B-intermediate-checkpoints,centered_change_rms,0.15467223428998733,0.14874524086065843,0.16303799639045707,2000
SmolLM2-1.7B-intermediate-checkpoints__code,mean_early,0.11074613320707066,0.10445100418244949,0.11698035037878786,2000
SmolLM2-1.7B-intermediate-checkpoints__code,mean_final,0.18731257891414135,0.17877678148674242,0.1960037385574495,2000
SmolLM2-1.7B-intermediate-checkpoints__code,mean_change,0.0765664457070707,0.06995590672348484,0.08332741477272725,2000
SmolLM2-1.7B-intermediate-checkpoints__code,endpoint_rho,0.682857976961771,0.5655287398673545,0.7252188936467444,2000
SmolLM2-1.7B-intermediate-checkpoints__code,adjacent_rho,0.9142390094276961,0.8637544804035598,0.9198199453134345,2000
SmolLM2-1.7B-intermediate-checkpoints__code,adj_minus_endpoint,0.23138103246592512,0.17231321082245832,0.31489200074809565,2000
SmolLM2-1.7B-intermediate-checkpoints__code,affine_r2,0.20589213898443906,0.1230589594565202,0.29526288668914163,2000
SmolLM2-1.7B-intermediate-checkpoints__code,uniform_residual_rms_ratio,0.9319354682478422,0.918378613173824,0.9432720395882738,2000
SmolLM2-1.7B-intermediate-checkpoints__code,uniform_residual_energy,0.868503716978325,0.8434192772316818,0.8897621410634818,2000
SmolLM2-1.7B-intermediate-checkpoints__code,concentration20,0.8811294445735535,0.8479464010753767,0.8992734418797537,2000
SmolLM2-1.7B-intermediate-checkpoints__code,shallow_mass,0.9126191029514292,0.8827051705113241,0.9240131199261281,2000
SmolLM2-1.7B-intermediate-checkpoints__code,middle_mass,0.03241924238903087,0.021939346833196434,0.05436312779958978,2000
SmolLM2-1.7B-intermediate-checkpoints__code,deep_mass,0.05496165465953984,0.042157923906247015,0.07449401924243737,2000
SmolLM2-1.7B-intermediate-checkpoints__code,shallow_trimfirst,0.8459016393442624,0.7953932720802855,0.8656564067659753,2000
SmolLM2-1.7B-intermediate-checkpoints__code,top_retention,0.6,0.4,0.8,2000
SmolLM2-1.7B-intermediate-checkpoints__code,bottom_retention,0.6,0.4,0.8,2000
SmolLM2-1.7B-intermediate-checkpoints__code,centroid_shift,0.17400310813078407,0.16025704330624954,0.18772677692755182,2000
SmolLM2-1.7B-intermediate-checkpoints__code,peak_shift,1.0,0.0,1.0,2000
SmolLM2-1.7B-intermediate-checkpoints__code,bottom_reuse_cost,0.05364583333333332,0.0009548611111111216,0.06827365451388887,2000
SmolLM2-1.7B-intermediate-checkpoints__code,max_change,0.80859375,0.7918782552083332,0.826394314236111,2000
SmolLM2-1.7B-intermediate-checkpoints__code,change_rms,0.2111454604666058,0.20627011619306587,0.21734965901846154,2000
SmolLM2-1.7B-intermediate-checkpoints__code,centered_change_rms,0.19677394356835254,0.1909674990482727,0.2034303991638281,2000
SmolLM2-1.7B-intermediate-checkpoints__math,mean_early,0.12842290088383834,0.12008759469696971,0.135101256707702,2000
SmolLM2-1.7B-intermediate-checkpoints__math,mean_final,0.2209398674242424,0.2099288786300505,0.2315557922979798,2000
SmolLM2-1.7B-intermediate-checkpoints__math,mean_change,0.09251696654040406,0.08163618607954545,0.1034172289299242,2000
SmolLM2-1.7B-intermediate-checkpoints__math,endpoint_rho,0.5482778091473743,0.40494212289722226,0.6237342221795784,2000
SmolLM2-1.7B-intermediate-checkpoints__math,adjacent_rho,0.8461205063543883,0.7767917277538876,0.8606448140038411,2000
SmolLM2-1.7B-intermediate-checkpoints__math,adj_minus_endpoint,0.29784269720701395,0.20695948504716033,0.4020151558773853,2000
SmolLM2-1.7B-intermediate-checkpoints__math,affine_r2,0.3951827735654244,0.30830368364841526,0.47197262962470465,2000
SmolLM2-1.7B-intermediate-checkpoints__math,uniform_residual_rms_ratio,0.8821738609653523,0.8540777337393762,0.9084495743527402,2000
SmolLM2-1.7B-intermediate-checkpoints__math,uniform_residual_energy,0.7782307209705168,0.7294487755224068,0.8252806310839809,2000
SmolLM2-1.7B-intermediate-checkpoints__math,concentration20,0.7655712050078247,0.7032289629533929,0.8261686571530557,2000
SmolLM2-1.7B-intermediate-checkpoints__math,shallow_mass,0.8296296296296297,0.7758885236338755,0.8811484179805564,2000
SmolLM2-1.7B-intermediate-checkpoints__math,middle_mass,0.0741784037558685,0.03741554578747678,0.11049952085599776,2000
SmolLM2-1.7B-intermediate-checkpoints__math,deep_mass,0.09619196661450184,0.07392400535161676,0.11976201134063774,2000
SmolLM2-1.7B-intermediate-checkpoints__math,shallow_trimfirst,0.736144772984327,0.668080541844601,0.8048175328442952,2000
SmolLM2-1.7B-intermediate-checkpoints__math,top_retention,0.6,0.4,0.8,2000
SmolLM2-1.7B-intermediate-checkpoints__math,bottom_retention,0.6,0.4,0.6,2000
SmolLM2-1.7B-intermediate-checkpoints__math,centroid_shift,0.12923990752966713,0.1184441176319854,0.1403494888018437,2000
SmolLM2-1.7B-intermediate-checkpoints__math,peak_shift,0.0,0.0,0.0,2000
SmolLM2-1.7B-intermediate-checkpoints__math,bottom_reuse_cost,0.04626736111111113,0.03433159722222223,0.05994140624999995,2000
SmolLM2-1.7B-intermediate-checkpoints__math,max_change,0.7369791666666667,0.710720486111111,0.7628092447916666,2000
SmolLM2-1.7B-intermediate-checkpoints__math,change_rms,0.19645844052745365,0.19016158426730195,0.2031832282401713,2000
SmolLM2-1.7B-intermediate-checkpoints__math,centered_change_rms,0.17331050099933584,0.16634579506055353,0.18072113768386924,2000


==> anc/supplement/README.md <==
# Supplement index

`focal/` contains pre-analysis protocols, documented numerical revisions, validation records and processed summaries for the continuous-output, matched-perturbation and direction-control studies. Its README maps each result to the relevant files.

Released profiles and exported window-count arrays are in `../source/data/broad/`; historical replication inputs are in `../source/data/historical/`; recorded retrospective outputs are in `../source/results/`. Numerical exports omit benchmark text. Raw acquisition records and private execution records are retained separately and are not included.

Protocol hashes identify the original registered artifacts. The package-root checksum manifest verifies the reader-oriented copies in this export. The appendix is part of the manuscript compiled from the source-package root.


==> anc/supplement/focal/CHECKPOINT_REFERENCES.csv <==
cell_id,panel,repository,checkpoint,revision_sha,tokenizer_revision_sha,weight_files_embedded
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,allenai/OLMo-2-1124-7B,stage1-step928646-tokens3896B,c0371f4281bf2376207646c6b62ddc6c442c7577,ebee110f42239c33f87b113880d5acd077e45016,NO
olmo7b_stage1_step93000_tokens391B,olmo7b_general,allenai/OLMo-2-1124-7B,stage1-step93000-tokens391B,ebee110f42239c33f87b113880d5acd077e45016,ebee110f42239c33f87b113880d5acd077e45016,NO
pythia_seed1_step14000,pythia_hella,EleutherAI/pythia-160m-seed1,step14000,d8df939651bec2282b2337cca5cb6fd183ecde9b,d8df939651bec2282b2337cca5cb6fd183ecde9b,NO
pythia_seed1_step143000,pythia_hella,EleutherAI/pythia-160m-seed1,step143000,55b3cacda157ace46fb7f6f5118d79f230fb8158,55b3cacda157ace46fb7f6f5118d79f230fb8158,NO
pythia_seed4_step14000,pythia_hella,EleutherAI/pythia-160m-seed4,step14000,981fd2c0ddc57aff3cbfd87c1445483b5dad0e2c,981fd2c0ddc57aff3cbfd87c1445483b5dad0e2c,NO
pythia_seed4_step143000,pythia_hella,EleutherAI/pythia-160m-seed4,step143000,9049ed723bba220b41bae58725f5ee9f221322d1,9049ed723bba220b41bae58725f5ee9f221322d1,NO
pythia_seed6_step14000,pythia_hella,EleutherAI/pythia-160m-seed6,step14000,44721b9e1fa46523ea9dcc1ac4dc793d9703ca73,44721b9e1fa46523ea9dcc1ac4dc793d9703ca73,NO
pythia_seed6_step143000,pythia_hella,EleutherAI/pythia-160m-seed6,step143000,cc0bc22203105a63ea46f05c42770961b19d86d3,cc0bc22203105a63ea46f05c42770961b19d86d3,NO
pythia_seed7_step14000,pythia_hella,EleutherAI/pythia-160m-seed7,step14000,655636b0b77c939bb916bab68d5e999d745f68a7,655636b0b77c939bb916bab68d5e999d745f68a7,NO
pythia_seed7_step143000,pythia_hella,EleutherAI/pythia-160m-seed7,step143000,61c1e84bc17e4e117573c35142e2fe7e5f5e81c2,61c1e84bc17e4e117573c35142e2fe7e5f5e81c2,NO
pythia_seed8_step14000,pythia_hella,EleutherAI/pythia-160m-seed8,step14000,b192eef2a91cf18e517fa62ead27c67c23fa53c8,b192eef2a91cf18e517fa62ead27c67c23fa53c8,NO
pythia_seed8_step143000,pythia_hella,EleutherAI/pythia-160m-seed8,step143000,495b1616a6a8d724c836e1b7e32db9868329a251,495b1616a6a8d724c836e1b7e32db9868329a251,NO
pythia_seed9_step14000,pythia_hella,EleutherAI/pythia-160m-seed9,step14000,e9fb2ace6a46cdb587e89df7a9a26d1ccd9f1952,e9fb2ace6a46cdb587e89df7a9a26d1ccd9f1952,NO
pythia_seed9_step143000,pythia_hella,EleutherAI/pythia-160m-seed9,step143000,e4c3c2c9bfdc416c1d7445689bc38122a5555ebf,e4c3c2c9bfdc416c1d7445689bc38122a5555ebf,NO


==> anc/supplement/focal/README.md <==
# Controlled-study protocols and summaries

| Study | Interpretation | Protocol and evidence |
|---|---|---|
| Continuous-output audit | Training effects persist in continuous output metrics and fixed-margin strata. | `continuous_output/preanalysis_protocol.md`, `implementation_notes.md`, `reproducibility_revision.md`, `revision_timing.md`, `numerical_validation.md`, `results.md`, and `processed/` within that directory |
| Matched perturbations | Local missing-update magnitude and matched downstream response have opposing pooled changes in Pythia, with scale dependence. | `matched_perturbations/preanalysis_protocol.md`, `protocol_revision.md`, validation records, `results.md`, and `processed/` |
| Direction controls | Propagation depends on depth and control family; the joint criterion for targeted compensation is not met. | `direction_controls/preanalysis_protocol.md`, validation records, `results.md`, and `processed/` |

The continuous-output protocol's original exact cross-environment count requirement was replaced before fresh scientific outcome acquisition by the representation-derived criterion in `continuous_output/reproducibility_revision.md`. The original clause is retained to make the change inspectable. `revision_timing.md` records its timing, and the protocol discloses prior exposure to a high-level positive decision without quantitative outcomes. The matching protocol incorporates actual post-cast perturbation magnitudes following a halted matching pilot. No pilot outputs are substituted for the completed scientific measurements.

Historical Hella replication (Figure 11) and the continuous-output audit (Figure 5) have separate numerical sources: `../../source/data/historical/replicated_deltas.csv` and `continuous_output/processed/endpoint_change_summary.csv`, respectively.

These are reader-oriented transcriptions, not new preregistrations. Scientific definitions, numerical thresholds, seeds, software versions, public checkpoint references and reported results are retained. Hashes within protocols identify the original records; the package-root manifest verifies these exported copies. Technical hypothesis labels are defined in the protocols. The literal `exp3` in a random-seed hash formula is retained because changing it would change the generated controls.

The 43 processed CSV/JSON summary files are unchanged. Administrative decision/launch records and raw private provenance are excluded. This export does not contain model weights, token/boundary Parquet files or the focal acquisition implementation. Figure code and local plotting inputs are supplied under `../../source/`. No experiment or statistical resampling was run to prepare this export; optional consistency checks and plotting were executed in a disposable copy.


==> anc/supplement/focal/continuous_output/implementation_notes.md <==
# Pre-analysis implementation clarifications

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Specified before any scientific outcome inspection: 2026-09-21.

The parent preregistration is unchanged. These are deterministic resolutions of
implementation details, not endpoint or decision-rule changes.

1. The smooth-model section simultaneously writes `bs(..., df=5, degree=3)` and
   explicitly fixes three internal knots at the early-reference 25th, 50th, and
   75th percentiles. A cubic B-spline with three fixed internal knots and no
   spline intercept has six columns, so the two statements cannot both hold.
   The implementation prioritizes the explicitly fixed knot locations and uses
   the resulting six non-intercept cubic B-spline columns. This resolution is
   prespecified before outcome inspection. Smooth models are diagnostic and cannot
   supply the continuous-effect criterion criterion.
2. Run-clustered sandwich intervals use the conventional CR1 correction
   `G/(G-1) * (N-1)/(N-K)` and a normal `1.96` multiplier. They remain labeled
   small-cluster/descriptive, as preregistered.
3. Quantile assignment uses NumPy `searchsorted(cutpoints, margin, side='right')`,
   placing exact cutpoint values in the higher stratum.
4. A stratum mean follows the prespecified window-first hierarchy: token means inside
   each available window×block×stratum, then equal window means, equal block
   means, and finally equal run means. An empty required stratum is missing and
   forces inconclusive pattern as specified.
5. Numerical-ambiguity sensitivity is descriptive only. Primary deterministic
   disagreement retains every row. Lower/upper robustness values set ambiguity-
   eligible flips to 0/1, respectively, under the prespecified one-ULP rule.



==> anc/supplement/focal/continuous_output/numerical_validation.md <==
# QC report — the numerical reproducibility revision the continuous-output study

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Overall: **PASS**

## Pilot and amended canonical criterion

- Exact current-environment determinism: `True`.
- Historical count intervals passing: 30/30.
- Unexplained historical residual: 0.
- Sentinel switches: 7 intact and 68 bypass; outside the union envelope: 0 and 0.
- The historical exact-count failure is attributable to FP16 near-tie argmax instability under runtime changes, not data/protocol drift.

## Full cells

| Cell | Complete | Rows | Max probability residual | Minimum raw divergence | criterion |
|---|---:|---:|---:|---:|---|
| pythia_seed1_step14000 | True | 46080 | 9.5367431640625e-07 | 1.2853614862251561e-05 | PASS |
| pythia_seed1_step143000 | True | 46080 | 8.344650268554688e-07 | 5.031168620917015e-05 | PASS |
| pythia_seed4_step14000 | True | 46080 | 8.344650268554688e-07 | 1.3133822903910186e-05 | PASS |
| pythia_seed4_step143000 | True | 46080 | 8.344650268554688e-07 | 1.851946217357181e-05 | PASS |
| pythia_seed6_step14000 | True | 46080 | 1.0728836059570312e-06 | 6.8232061494200025e-06 | PASS |
| pythia_seed6_step143000 | True | 46080 | 8.344650268554688e-07 | 2.3106986191123724e-05 | PASS |
| pythia_seed7_step14000 | True | 46080 | 8.344650268554688e-07 | 1.4137850484985393e-05 | PASS |
| pythia_seed7_step143000 | True | 46080 | 9.5367431640625e-07 | 3.397572800167836e-05 | PASS |
| pythia_seed8_step14000 | True | 46080 | 7.152557373046875e-07 | 5.721587967855157e-06 | PASS |
| pythia_seed8_step143000 | True | 46080 | 8.344650268554688e-07 | 2.8455320716602728e-05 | PASS |
| pythia_seed9_step14000 | True | 46080 | 9.5367431640625e-07 | 1.6299117078233394e-06 | PASS |
| pythia_seed9_step143000 | True | 46080 | 8.344650268554688e-07 | 2.3695729396422394e-06 | PASS |
| olmo7b_stage1_step93000_tokens391B | True | 138240 | 1.3113021850585938e-06 | 1.7167221244562825e-07 | PASS |
| olmo7b_stage1_step928646_tokens3896B | True | 138240 | 1.1920928955078125e-06 | 1.5300777533866494e-07 | PASS |

## Failures

None.

All cells use exactly 18 prespecified windows, 257 token IDs per window, 4,608 evaluated positions per block, and the predeclared interior block lists. Probability/KL/JS, identical-distribution, repeated-forward, bypass-equivalence, manifest, and amended canonical criteria are encoded in each cell's `qc.json` and `harness_qc.json`.


==> anc/supplement/focal/continuous_output/preanalysis_protocol.md <==
# Preregistration: margin-conditioned continuous-output audit

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Status: **Specified before new outcome acquisition**  
registration date: 2026-09-21  
Experiment: continuous-output audit  
Purpose: validity criterion, not mechanism identification

## 1. Question and scope

This audit tests whether the known longitudinal change in single-block-bypass top-1 disagreement is primarily an argmax-threshold consequence of changing intact decision geometry, or whether its direction is also present in continuous output-space measurements.

The intervention is identity bypass of exactly one interior Transformer block. The endpoint is the response to that intervention on fixed teacher-forced positions. No result will be described as block importance, redundancy, specialization, necessity, task capability, pruning safety, or self-repair.


### Prior-result exposure declaration

Before registration, a pre-existing high-level positive decision was visible, but no quantitative report, table, figure, analysis output or raw metric was inspected. That earlier result is not used as evidence. Definitions were specified before fresh outcome acquisition, but registration was not fully blind to the existence of this prior decision. Definitions followed the preselected protocol and hypothesis map rather than quantitative outcomes.

## 2. Exact cells

### 2.1 Pythia-160M / Hella-derived panel

- Models: `EleutherAI/pythia-160m-seed{1,4,6,7,8,9}`.
- Training-run IDs: 1, 4, 6, 7, 8, 9. These six runs are the replication units.
- Early revision: `step14000`.
- Final revision: `step143000`.
- Exact resolved commits:

| Run | step14000 | step143000 |
|---:|---|---|
| 1 | `d8df939651bec2282b2337cca5cb6fd183ecde9b` | `55b3cacda157ace46fb7f6f5118d79f230fb8158` |
| 4 | `981fd2c0ddc57aff3cbfd87c1445483b5dad0e2c` | `9049ed723bba220b41bae58725f5ee9f221322d1` |
| 6 | `44721b9e1fa46523ea9dcc1ac4dc793d9703ca73` | `cc0bc22203105a63ea46f05c42770961b19d86d3` |
| 7 | `655636b0b77c939bb916bab68d5e999d745f68a7` | `61c1e84bc17e4e117573c35142e2fe7e5f5e81c2` |
| 8 | `b192eef2a91cf18e517fa62ead27c67c23fa53c8` | `495b1616a6a8d724c836e1b7e32db9868329a251` |
| 9 | `e9fb2ace6a46cdb587e89df7a9a26d1ccd9f1952` | `e4c3c2c9bfdc416c1d7445689bc38122a5555ebf` |

- Evaluated blocks: zero-based GPT-NeoX block indices 1 through 10 inclusive. Blocks 0 and 11 are excluded.
- Pilot: run 1, `step14000`, may be executed first. It is implementation evidence only and is excluded from scientific interpretation until the same code/config passes and all twelve Pythia run-checkpoint cells are complete.

### 2.2 OLMo-2 7B / general panel

- Repository: `allenai/OLMo-2-1124-7B`.
- Early revision: `stage1-step93000-tokens391B`; resolved commit `ebee110f42239c33f87b113880d5acd077e45016`.
- Final revision: `stage1-step928646-tokens3896B`; resolved commit `c0371f4281bf2376207646c6b62ddc6c442c7577`.
- Tokenizer revision for both: `ebee110f42239c33f87b113880d5acd077e45016`.
- Evaluated blocks: zero-based block indices 1 through 30 inclusive. Blocks 0 and 31 are excluded.
- Evidential role: one released trajectory used as a generalization/counterexample cell, not an independent-seed replication.

No checkpoint, run, corpus, or model substitution is allowed. A missing exact artifact stops the affected panel and is reported as missing.

## 3. prespecified text and token contract

### 3.1 Pythia Hella-derived text

- Source: the existing historical HellaSwag validation correct-continuation derived text.
- Derived-text SHA-256: `EF75B67A0F3A316B6D465295E2DD58314738FD0E38BCF01790DBA7022C35468E`.
- Window manifest SHA-256: `39055C86EDD2A23B1A014E20695237D5CBA3B0DB90FAF5A494AD32577FE374C1`.
- Window manifest: 18 rows, evaluation seeds 11, 23, and 37; six windows per evaluation seed.
- Each window contains 257 token IDs. The first 256 are inputs and the following 256 next-token IDs are labels, producing 4,608 evaluated positions per block per run-checkpoint cell.
- Token spans and per-window token-ID SHA-256 values must match the existing manifest exactly after tokenization. No special token is added.

### 3.2 OLMo-2 7B general text

- prespecified context manifest SHA-256: `96B0D8AD62C378E32BFDBC364E43BCEA3BD7B26C0DE332F9FE4A35219CD68F4D`.
- Source-text SHA-256 recorded in that manifest: `9e9fa1ad55b1c2c95b08e37dd8e653f638fac2c6de904b79e813611eefbc985f`.
- The manifest contains 18 windows, each with 257 materialized token IDs and its own SHA-256, yielding 4,608 evaluated positions per block per checkpoint.
- The manifest token IDs are used directly. They are not reselected or retokenized.

### 3.3 Inclusion and exclusion

- Include all 256 next-token positions in every one of the 18 windows for every evaluated block.
- There is no padding mask because every prespecified window has equal length and all positions are real tokens.
- Do not exclude low-margin, incorrect, high-entropy, punctuation, repeated, or special-looking tokens.
- A nonfinite logit, log probability, entropy, KL component, JS component, target NLL, or derived metric is a numerical criterion failure for the entire cell; it is not silently dropped.
- Duplicate contextual positions across windows, if any, remain because the prespecified manifests define the evaluation sample.

## 4. Inference and numerical precision

- Models run in `eval()` and `torch.inference_mode()` with `use_cache=False`.
- Model weights/inference dtype: FP16 for Pythia-160M and OLMo-2 7B, matching their existing canonical assays.
- No quantization, adaptation, compilation, or stochastic decoding.
- All output logits are immediately cast to FP32 before argmax, top-k, log-softmax, probability, entropy, KL, JS, logit-margin, and NLL extraction.
- The intact logits are computed once per batch and reused for all block comparisons in that batch.
- Identity bypass passes a block's residual input through as its output using the existing architecture-specific harness. Alpha=0/no-op and alpha=1/exact-bypass equivalence criteria are required where the harness exposes graded attenuation.
- Argmax uses `torch.argmax` on FP32 logits, hence the lowest token index among exact maxima.

## 5. Per-token × block record

Each output row corresponds to one model, training run (or OLMo trajectory), checkpoint, evaluation window, within-window prediction position, and bypassed block. Lossless Parquet is the primary record format. Integer IDs remain integer; all metric columns are stored as float64 after FP32 extraction/accumulation values are transferred to CPU.

Required identifiers:

- panel, repository, training run, checkpoint/revision, resolved model commit, tokenizer revision;
- evaluation seed, sequence index, token start if supplied by the manifest, within-window position, target token ID, block index;
- context-manifest SHA-256 and acquisition/config hashes.

Required intact quantities:

- intact top-1 token ID `a`;
- intact runner-up token ID `b` from FP32 logits with deterministic index tie breaking;
- intact logits `z_a` and `z_b`;
- intact logit margin `m = z_a - z_b`;
- intact maximum probability `p_a`;
- intact entropy;
- intact target-token log probability and NLL.

Required bypass quantities:

- bypass top-1 token ID;
- bypass target-token log probability and NLL;
- bypass logits at the fixed intact tokens `a` and `b`;
- sufficient scalar components to recompute exact forward KL and JS from the acquisition output: intact and bypass log-normalizers, the forward-KL expectation terms, and the two JS half-divergence terms. Full vocabulary distributions are not saved because the exact scalar sufficient components and derived metrics are retained per token.

Required derived quantities:

- top-1 flip indicator;
- forward KL;
- Jensen-Shannon divergence;
- target-token NLL change;
- logit-margin loss.

No additional scientific endpoint will be introduced after this registration. Probability normalization residuals and identity-distribution KL/JS are QC diagnostics, not scientific endpoints.

## 6. Fixed metric definitions

Let intact logits be `z`, bypass logits be `z'`, `p = softmax(z)`, `q = softmax(z')`, target token `y`, intact top-1 token `a`, and intact runner-up `b`. Natural logarithms are used throughout; entropy and divergences are in nats.

### 6.1 Intact margin

`margin = z[a] - z[b]`, where `a` and `b` are the largest and second-largest FP32 intact logits with lower token ID breaking exact ties. This is a logit margin, not a probability margin.

### 6.2 Maximum probability and entropy

- `max_probability = p[a]`.
- `entropy = -sum_v p[v] * log p[v]`, evaluated from FP32 `log_softmax`; the limiting value `0 log 0 = 0` applies.

### 6.3 Forward KL — preregistered primary continuous metric

`KL_forward = KL(p || q) = sum_v p[v] * (log p[v] - log q[v])`.

This direction is fixed. Reverse or symmetric KL will not replace it.

### 6.4 Jensen-Shannon divergence

Let `r = (p + q) / 2`. Then

`JS = 0.5 * KL(p || r) + 0.5 * KL(q || r)`.

It is computed stably with `log r = logaddexp(log p, log q) - log(2)` in FP32. Both half-divergence terms are retained.

### 6.5 Logit-margin loss

The competitor is fixed from the intact distribution:

`logit_margin_loss = (z[a] - z[b]) - (z'[a] - z'[b])`.

Positive values mean the bypass erodes the intact top-1 token's logit advantage over its strongest intact competitor. The competitor is not reselected under bypass.

### 6.6 Target-token NLL change

`target_nll_change = (-log q[y]) - (-log p[y]) = log p[y] - log q[y]`.

Positive values mean higher teacher-forced target-token NLL under bypass.

### 6.7 Top-1 disagreement

`flip = 1[argmax(z) != argmax(z')]` using the same FP32 lowest-index argmax rule for both paths.

## 7. Numerical and reproduction criteria

All criteria are evaluated before full scientific analysis.

1. **Repeated-intact determinism:** two intact forward passes on the pilot batch must have identical top-1 and runner-up IDs and maximum absolute FP32-logit difference `<= 1e-5`.
2. **Probability validity:** all probabilities/log probabilities and metrics finite; per-token probability sums satisfy absolute error `<= 1e-5` from one for both intact and bypass paths.
3. **Divergence nonnegativity:** forward KL, both JS half terms, and JS must be `>= -1e-6`. Values in `[-1e-6, 0)` are retained raw and clamped to zero only in presentation summaries; values below `-1e-6` fail the cell.
4. **Identical-distribution sanity:** comparing intact log probabilities with themselves must yield absolute forward KL and JS `<= 1e-6` for every pilot token.
5. **Canonical disagreement reproduction:** for OLMo, intact and bypass top-1 arrays must exactly equal the saved canonical token-decision arrays. For Pythia, disagreement integer counts must exactly reproduce every available historical evaluation-seed × layer alpha=1 count at the two checkpoints. The aggregate must therefore reproduce the known canonical panel values without tolerance beyond displayed rounding. Any mismatch stops before interpretation.
6. **Manifest cardinality:** exactly 18 windows, 257 token IDs per window, 4,608 evaluated positions per block, and exactly the preregistered block list. Every Pythia token hash and every OLMo materialized token-ID hash must match its prespecified manifest.
7. **Bypass harness:** no-op output equals intact output within `1e-5`, exact bypass equals literal deletion/identity behavior within `1e-5` where the existing harness supports this check, every requested block executes exactly once, and no nonrequested block is skipped.

A failed criterion halts the affected panel. The failure is diagnosed and recorded, but scientific endpoint analysis is not performed on a partially failed panel. Corrections to implementation bugs are permitted only if the preregistered definitions remain unchanged; code revisions and repeated criterion attempts are logged.

## 8. Aggregation hierarchy

The raw unit is token × block, but tokens and blocks are repeated measurements, not training replications.

### Pythia

1. Compute token means within each prespecified window and block.
2. Average the 18 window means with equal window weight within run × checkpoint × block. Equal lengths make this equal to the token-weighted mean, but the window-first route is retained explicitly.
3. Average the ten block means with equal block weight to obtain a run × checkpoint mean.
4. Compute paired final-minus-early changes within each of the six runs.
5. Average run changes with equal run weight for the panel estimate.

Layer profiles average the six run-specific layer estimates with equal run weight. No token-level standard error is presented as replication uncertainty.

### OLMo-2 7B

The same window-first and equal-block aggregation is used, but there is only one trajectory. Checkpoint contrasts are descriptive. A paired 18-window bootstrap may quantify evaluation-window variation and must be labeled as such, never as independent-training uncertainty.

## 9. Uncertainty

### Pythia primary uncertainty

- Use the existing paired training-run bootstrap convention: resample the six whole training runs with replacement, retain the early/final pair and every layer/window within a sampled run, and recompute the statistic.
- Use 100,000 bootstrap draws with seed `20260828` for aggregate endpoint changes and the five primary margin-stratum contrasts.
- Report percentile 95% intervals.
- Token/window variation may be tabulated descriptively but is not substituted for run uncertainty.

### Layer profiles

- Layer-specific early/final means and changes use the same paired whole-run bootstrap with 100,000 draws.
- Cross-metric profile association is reported as Spearman correlation across the ten layer-level changes and normalized-profile RMSE. These ten layers are repeated structure, not independent training replications; no layer-based inferential p-value is used.

### OLMo-2 7B

- Report point estimates for the single trajectory.
- For figure uncertainty only, use 10,000 paired bootstrap resamples of the 18 prespecified windows with seed `20260921`, retaining each window's early/final pair and all blocks. Label intervals “window-bootstrap variation.”

## 10. Margin stratification

Strata are fixed without using bypass outcomes.

### Pythia

- Pool the unique intact token positions from all six runs at `step14000`; each token position contributes once per run, not once per block.
- Compute the 20th, 40th, 60th, and 80th percentiles of the pooled early intact logit-margin distribution using NumPy's default linear quantile definition.
- These four cutpoints define five fixed strata `[min,q20)`, `[q20,q40)`, `[q40,q60)`, `[q60,q80)`, and `[q80,+inf]` for both checkpoints and all six runs.
- Exact boundary values enter the higher stratum, except the maximum remains in the final stratum.
- If quantile ties produce duplicate cutpoints, do not alter the number or location after seeing bypass outcomes. Report the duplicate and treat any resulting empty stratum as a preregistered missing stratum; an empty stratum makes the criterion inconclusive pattern rather than continuous-effect criterion or threshold-based explanation criterion.

### OLMo-2 7B

- Define a separate five-stratum reference from the unique intact tokens at the early OLMo checkpoint using the same quantile rule.
- Apply those cutpoints unchanged to early and final OLMo checkpoints.

Within each stratum, use the aggregation and uncertainty hierarchy above for top-1 disagreement and each continuous metric. Bins are not defined separately by checkpoint.

“Most strata” is fixed as at least four of five strata.

## 11. Smooth margin adjustment

This is descriptive adjustment, not a causal model.

### Pythia binary response model

Fit a binomial logistic generalized linear model to per-token × block flip indicators:

`flip ~ checkpoint_final + bs(intact_margin, df=5, degree=3, include_intercept=False) + C(block) + C(run)`.

- The spline boundary knots are the minimum and maximum of the pooled Pythia early-reference margin distribution; internal knots use its 25th, 50th, and 75th percentiles.
- Margins outside the early range at the final checkpoint are clipped to the early minimum/maximum for spline evaluation, and the clipped fraction is reported.
- Report the checkpoint coefficient, adjusted odds ratio, and cluster-robust 95% interval with training run as the cluster. With only six clusters, this interval is explicitly labeled small-cluster/descriptive.
- Robustness: refit six times leaving out one run and report the range of checkpoint coefficients. No alternative spline degrees or transformations are tried.

### Pythia continuous responses

For forward KL, JS, target NLL change, and logit-margin loss, fit separate ordinary least-squares models with the same fixed design:

`metric ~ checkpoint_final + bs(intact_margin, df=5, degree=3, include_intercept=False) + C(block) + C(run)`.

Use run-clustered covariance and the same leave-one-run-out coefficient range. Coefficients are descriptive checkpoint associations after margin adjustment.

### OLMo-2 7B

Fit the same models without `C(run)` and report coefficients only; do not report a training-replication confidence interval. A window fixed effect is not included because window identity and token margin are highly structured; the paired window bootstrap supplies descriptive variation.

## 12. Continuous endpoint and layer-profile analyses

For each block and checkpoint estimate mean:

- top-1 disagreement;
- forward KL (primary continuous metric);
- JS;
- target-token NLL change;
- logit-margin loss.

For Pythia, compute each run's early/final mean and paired change before averaging across runs. Report the six run changes.

For each metric quantify layer-structure agreement by:

1. Spearman correlation between early and final ten-layer profiles;
2. Spearman correlation between the ten layerwise early-to-final changes for top-1 disagreement and for each continuous metric;
3. normalized-profile RMSE between early and final profiles after division by each checkpoint's layer mean, only when that mean is positive and finite;
4. sign concordance: fraction of layers whose early-to-final change has the same sign as the panel-level change.

If a metric mean is nonpositive, normalized-profile RMSE for that metric is undefined and reported as such; it is not repaired by shifting values.

## 13. Fixed scientific interpretation rule

The preregistered primary continuous metric is forward KL.

### continuous-effect criterion

The continuous-output evidence meets the primary criterion only if both conditions hold for Pythia:

1. The equal-run-weight final-minus-early forward-KL change is positive and its paired whole-run bootstrap 95% interval excludes zero on the positive side, matching the known positive direction of top-1 disagreement.
2. The final-minus-early top-1 disagreement contrast is positive and its paired whole-run bootstrap 95% interval excludes zero in at least four of the five fixed early-reference intact-margin strata.

JS, target NLL change, logit-margin loss, smooth adjustment, layer profiles, and OLMo are required corroborating/diagnostic analyses but cannot replace failure of either primary continuous-effect criterion condition.

### threshold-based explanation criterion

threshold-based explanation criterion structural-sensitivity interpretations if all of the following hold:

1. Pythia top-1 disagreement has the known positive aggregate change;
2. the Pythia forward-KL point change is nonpositive or its paired-run 95% interval includes zero, and neither JS nor logit-margin loss has a positive paired-run 95% interval excluding zero;
3. at most two of five fixed margin strata have a positive top-1 contrast with paired-run 95% interval excluding zero; and
4. the smooth-adjusted Pythia checkpoint coefficient for flip is nonpositive or its run-clustered 95% interval includes zero, with no stable positive sign across all six leave-one-run-out fits.

Under threshold-based explanation criterion, the result is interpreted as evidence that the observed top-1 pattern can be accounted for by evolving decision-boundary geometry under the specified tests. This outcome would not justify interpreting top-1 disagreement alone as structural sensitivity.

### inconclusive pattern

Every outcome not satisfying the complete continuous-effect criterion or complete threshold-based explanation criterion rule is inconclusive pattern. Empty preregistered strata, incomplete required cells, conflicting continuous metrics, positive aggregate KL without margin-stratum persistence, or stratum persistence without positive aggregate KL are inconclusive pattern. The verdict is never forced by OLMo because OLMo is a single released trajectory.

## 14. Missing data and failures

- Do not substitute checkpoints, model runs, windows, blocks, or corpora.
- A missing weight snapshot, tokenizer snapshot, context asset, or canonical comparison artifact is named explicitly in the QC report.
- A required Pythia run missing either checkpoint prevents the six-run primary criterion and yields inconclusive pattern/incomplete, not a five-run replacement analysis.
- A missing OLMo cell does not change the Pythia criterion but is reported as incomplete generality evidence.
- Failed or preempted jobs may be rerun with the identical prespecified config. Attempts, job IDs, exit codes, logs, and hashes are retained.
- Implementation bugs may be corrected only when the scientific definitions above remain unchanged. Each code change receives a new hash and a written reason before rerun.
- No scientific analysis begins until every numerical and reproduction criterion passes for all required cells.

## 15. Fixed outputs

- Per-token × block lossless Parquet records, partitioned by panel/run/checkpoint.
- Cell metadata and QC JSON.
- Layer/checkpoint summary CSV.
- Pythia run-level change CSV.
- Margin-stratum summary CSV with the fixed cutpoints.
- Smooth-model coefficient CSV and leave-one-run-out CSV.
- Layer-profile comparison CSV.
- One two-row main figure:
  - row 1: flip probability versus the five fixed intact-margin strata for early/final checkpoints, with Pythia whole-run bootstrap intervals and OLMo window-bootstrap intervals clearly distinguished;
  - row 2: layerwise paired early-to-final changes for top-1 disagreement, forward KL, JS, and logit-margin loss, with Pythia and OLMo separated.
- QC report, results report distinguishing measurements, interpretation and unresolved hypotheses, and explicit scientific interpretation decision.




==> anc/supplement/focal/continuous_output/processed/checkpoint_endpoint_means.csv <==
panel,run,checkpoint,flip,forward_kl,js,target_nll_change,logit_margin_loss
olmo7b_general,-1,stage1-step928646-tokens3896B,0.1310763888888889,0.07816753136762349,0.017988558005093122,0.06984409201907006,0.013260924859679547
olmo7b_general,-1,stage1-step93000-tokens391B,0.1456814236111111,0.10506350538415687,0.023287261055405965,0.10115150703255506,0.0407047110894281
pythia_hella,1,step14000,0.3089409722222222,0.3689649228456008,0.07970168568568593,0.3933908037912008,0.24633083873324924
pythia_hella,1,step143000,0.36184895833333336,0.5516086347717523,0.11560620508019173,0.5848762727540576,0.292730712890625
pythia_hella,4,step14000,0.2787543402777778,0.30051358772269915,0.06797599547364006,0.3290350535153425,0.21619198587205676
pythia_hella,4,step143000,0.37026909722222223,0.5751904323375132,0.12189986596897084,0.5918203532289146,0.3437472873263889
pythia_hella,6,step14000,0.29055989583333336,0.3206568517555669,0.07090066248734801,0.3452631541110779,0.20974979400634766
pythia_hella,6,step143000,0.3691623263888889,0.5866628446556186,0.12164207826236166,0.6154106959200027,0.33952094184027776
pythia_hella,7,step14000,0.28433159722222223,0.31869536176861035,0.07125025075672335,0.3481080098651821,0.19856759707132976
pythia_hella,7,step143000,0.3671657986111111,0.589046131067853,0.1244713436975123,0.6159035398997237,0.28673095703125
pythia_hella,8,step14000,0.289453125,0.3227889575233687,0.07155322810367233,0.34584289080404806,0.18527870178222655
pythia_hella,8,step143000,0.3814887152777778,0.5968279822266689,0.1267772484219256,0.623501150453237,0.32568427191840277
pythia_hella,9,step14000,0.2875217013888889,0.32829010112151125,0.0722340335319183,0.33810267836313984,0.2118595918019613
pythia_hella,9,step143000,0.36493055555555554,0.5560604790890273,0.11913291799976174,0.5671872578294299,0.3192003038194445


==> anc/supplement/focal/continuous_output/processed/endpoint_change_summary.csv <==
panel,metric,early,final,change,ci_low,ci_high
pythia_hella,flip,0.2899269386574074,0.3691442418981481,0.07921730324074072,0.06770833333333334,0.08808955439814814
pythia_hella,forward_kl,0.32665163045622614,0.5758994173580723,0.24924778690184612,0.21940050872407593,0.27219178015400153
pythia_hella,js,0.07226930933983133,0.12158827657178732,0.04931896723195599,0.04350910475548978,0.05370971505716177
pythia_hella,target_nll_change,0.34995709840833183,0.5997832116808942,0.24982611327256238,0.22339536968891813,0.2710320721107235
pythia_hella,logit_margin_loss,0.21132975154452852,0.31793574580439815,0.10660599425986964,0.07918487743095116,0.1292082415686713
olmo7b_general,flip,0.1456814236111111,0.1310763888888889,-0.014605034722222215,,
olmo7b_general,forward_kl,0.10506350538415687,0.07816753136762349,-0.02689597401653339,,
olmo7b_general,js,0.023287261055405965,0.017988558005093122,-0.0052987030503128425,,
olmo7b_general,target_nll_change,0.10115150703255506,0.06984409201907006,-0.031307415013484996,,
olmo7b_general,logit_margin_loss,0.0407047110894281,0.013260924859679547,-0.027443786229748555,,


==> anc/supplement/focal/continuous_output/processed/layer_checkpoint_summary.csv <==
panel,block,metric,early,final,change,ci_low,ci_high
pythia_hella,1,flip,0.3010344328703704,0.38664641203703703,0.08561197916666663,0.061704282407407406,0.1084346064814815
pythia_hella,1,forward_kl,0.35108154608836845,0.6252291058948806,0.2741475598065121,0.21823791105692045,0.3314954536135453
pythia_hella,1,js,0.07567106211636343,0.1287765892482521,0.05310552713188868,0.04192564373963281,0.06339377453776955
pythia_hella,1,target_nll_change,0.3544266799599116,0.6324075871829756,0.277980907223064,0.2288716069196244,0.3346965204816512
pythia_hella,1,logit_margin_loss,0.14955796577312327,0.2283065230758102,0.07874855730268693,0.030230681101481128,0.1254915131462945
pythia_hella,2,flip,0.3399522569444444,0.41605179398148145,0.07609953703703703,0.05743543836805557,0.09671585648148147
pythia_hella,2,forward_kl,0.4375147528493781,0.7153763710568879,0.2778616182075098,0.21387517448057214,0.3335470922819547
pythia_hella,2,js,0.09667898095343429,0.14887854620546517,0.052199565252030886,0.03953607462583039,0.06337869913754184
pythia_hella,2,target_nll_change,0.4635524610717288,0.7361941143673989,0.2726416532956701,0.209199559664872,0.3304046629898136
pythia_hella,2,logit_margin_loss,0.22537046891671642,0.3241339789496528,0.09876351003293637,0.07692037688361274,0.12131218557004575
pythia_hella,3,flip,0.4058883101851852,0.46538628472222215,0.05949797453703698,0.035047743055555504,0.08192274305555557
pythia_hella,3,forward_kl,0.6955909093593607,0.9233829460601083,0.22779203670074755,0.13162724019091462,0.3242446528957383
pythia_hella,3,js,0.14530435886655407,0.185498559917762,0.04019420105120794,0.01971142276970863,0.05877987443899121
pythia_hella,3,target_nll_change,0.7359820241116877,0.9715115203162354,0.23552949620454777,0.15414906048061291,0.3170781850910572
pythia_hella,3,logit_margin_loss,0.41433204103399207,0.49216376410590285,0.07783172307191077,0.022083375189039467,0.13070525063408744
pythia_hella,4,flip,0.3693576388888889,0.4299045138888889,0.060546875,0.027994791666666668,0.09335214120370372
pythia_hella,4,forward_kl,0.5274639139677698,0.7585870652075973,0.23112315123982752,0.09030276793023394,0.393912278120049
pythia_hella,4,js,0.11439882549938298,0.15215986457683442,0.037761039077451444,0.015964489541377757,0.06062936990121704
pythia_hella,4,target_nll_change,0.5842287463653038,0.7925288701261053,0.20830012376080154,0.06251957993116214,0.37097713031775664
pythia_hella,4,logit_margin_loss,0.42945690508242,0.4513029875578703,0.02184608247545028,-0.06638396227801288,0.11847112796924729
pythia_hella,5,flip,0.23976417824074073,0.31391059027777773,0.07414641203703701,0.051142939814814804,0.09714988425925926
pythia_hella,5,forward_kl,0.21074037699735593,0.3831668196496533,0.1724264426522974,0.12249079803005898,0.22505984677638832
pythia_hella,5,js,0.049577925426391424,0.08419563093189901,0.034617705505507586,0.02481775560441046,0.04482254502087096
pythia_hella,5,target_nll_change,0.24070624642927244,0.38911504614205783,0.1484087997127854,0.08512369310129227,0.21587988693036428
pythia_hella,5,logit_margin_loss,0.2501999890362775,0.26300613968460645,0.012806150648328962,-0.04000289351851851,0.06010910316749856
pythia_hella,6,flip,0.2560763888888889,0.34736689814814814,0.09129050925925924,0.05910011574074072,0.12004484953703705
pythia_hella,6,forward_kl,0.22088435836383583,0.44757556299915485,0.22669120463531903,0.15219121583713688,0.2916044336486415
pythia_hella,6,js,0.05154528137456643,0.09594857058537376,0.04440328921080733,0.0304268320937307,0.056037198703504494
pythia_hella,6,target_nll_change,0.2579863619073053,0.4616459414700045,0.2036595795626992,0.11709953710460226,0.2719758293260226
pythia_hella,6,logit_margin_loss,0.25047210410789206,0.28405196578414355,0.03357986167625149,-0.07734062053539133,0.11793373249195242
pythia_hella,7,flip,0.23177083333333334,0.3034939236111111,0.07172309027777776,0.05674913194444444,0.08582899305555554
pythia_hella,7,forward_kl,0.1727080874960956,0.34032946825857174,0.16762138076247615,0.12739194973071175,0.21284427319448276
pythia_hella,7,js,0.041139309915208554,0.07526105788538315,0.034121747970174594,0.026624249642530334,0.042613895220462765
pythia_hella,7,target_nll_change,0.18632510747871578,0.3515953194636723,0.1652702119849565,0.1267348863660479,0.20849471165841357
pythia_hella,7,logit_margin_loss,0.14960493864836516,0.19750863534432872,0.04790369669596356,0.013675830982349535,0.08630879720052083
pythia_hella,8,flip,0.2396195023148148,0.29890046296296297,0.05928096064814817,0.03479456018518518,0.08387586805555554
pythia_hella,8,forward_kl,0.19036259175645068,0.36522573664360714,0.17486314488715646,0.10514308716131034,0.25430313112388603
pythia_hella,8,js,0.044496611087406164,0.08034840574728706,0.0358517946598809,0.022721289914804904,0.051160045480178835
pythia_hella,8,target_nll_change,0.21230254835406712,0.3670203371134211,0.15471778875935396,0.08380150679003844,0.23468251247832528
pythia_hella,8,logit_margin_loss,0.10611710725007234,0.1356212474681713,0.029504140218098968,0.005205860844364872,0.05433132030345777
pythia_hella,9,flip,0.2493851273148148,0.3020109953703704,0.05262586805555561,0.03559027777777778,0.06542968750000001
pythia_hella,9,forward_kl,0.2187262768306146,0.3507571555368614,0.13203087870624677,0.09315649892951684,0.16004886255537468
pythia_hella,9,js,0.04985809218996217,0.08094523060732974,0.031087138417367564,0.022997670827469188,0.03640673445982356
pythia_hella,9,target_nll_change,0.2207144565278268,0.3713360690018708,0.15062161247404401,0.10472790041755113,0.1834011604390778
pythia_hella,9,logit_margin_loss,0.0409428631817853,0.21849851255063657,0.17755564936885126,0.1384650336371528,0.2242664761013455
pythia_hella,10,flip,0.2664207175925926,0.42777054398148145,0.16134982638888884,0.15046296296296297,0.17581741898148148
pythia_hella,10,forward_kl,0.24144349085303227,0.8493639422733997,0.6079204514203674,0.5654951352457297,0.6532522603385905
pythia_hella,10,js,0.054022645969043805,0.18387031001228663,0.12984766404324283,0.1214324405344751,0.13803721180462417
pythia_hella,10,target_nll_change,0.2433463518774993,0.9244773116252004,0.6811309597477011,0.6400497703348712,0.7308767195198556
pythia_hella,10,logit_margin_loss,0.0972431324146412,0.5847637035228588,0.48752057110821756,0.4272711012098524,0.549077210602937
olmo7b_general,1,flip,0.3747829861111111,0.18467881944444445,-0.19010416666666666,,
olmo7b_general,1,forward_kl,0.6882408651019697,0.16666193902842175,-0.5215789260735479,,
olmo7b_general,1,js,0.13773563072046435,0.03619900232800442,-0.10153662839245993,,
olmo7b_general,1,target_nll_change,0.6833891766758408,0.1483075169424648,-0.535081659733376,,
olmo7b_general,1,logit_margin_loss,0.2335644433171385,0.039069891493353576,-0.19449455182378492,,
olmo7b_general,2,flip,0.2133246527777778,0.1488715277777778,-0.064453125,,
olmo7b_general,2,forward_kl,0.22060448886585682,0.10344489627055688,-0.11715959259529994,,
olmo7b_general,2,js,0.04688311855623933,0.023992397753539525,-0.022890720802699802,,
olmo7b_general,2,target_nll_change,0.190750636139614,0.08810316672979705,-0.10264746940981694,,
olmo7b_general,2,logit_margin_loss,0.06764695977067782,0.0416574666224834,-0.025989493148194417,,
olmo7b_general,3,flip,0.3578559027777778,0.16666666666666666,-0.19118923611111113,,
olmo7b_general,3,forward_kl,0.6010084356728349,0.1439964545799985,-0.4570119810928364,,
olmo7b_general,3,js,0.12262746549935294,0.03155321252303277,-0.09107425297632017,,
olmo7b_general,3,target_nll_change,0.5826795204103503,0.09382200571196443,-0.4888575146983859,,
olmo7b_general,3,logit_margin_loss,0.1481861622693638,-0.004078826815303829,-0.15226498908466762,,
olmo7b_general,4,flip,0.1662326388888889,0.138671875,-0.027560763888888895,,
olmo7b_general,4,forward_kl,0.10534892632154363,0.08039403859216741,-0.02495488772937622,,
olmo7b_general,4,js,0.024610353634062596,0.018807190829366896,-0.0058031628046956996,,
olmo7b_general,4,target_nll_change,0.09538301575612627,0.07209211656167487,-0.023290899194451403,,
olmo7b_general,4,logit_margin_loss,0.03962976656233271,0.022932670544832945,-0.016697096017499767,,
olmo7b_general,5,flip,0.16796875,0.15125868055555555,-0.016710069444444448,,
olmo7b_general,5,forward_kl,0.10835550972040409,0.0960792025119199,-0.012276307208484188,,
olmo7b_general,5,js,0.025426203547408013,0.022513017783885036,-0.002913185763522976,,
olmo7b_general,5,target_nll_change,0.09344363934096596,0.08270693705897239,-0.010736702281993568,,
olmo7b_general,5,logit_margin_loss,0.042097418646638594,-0.013954984231127633,-0.05605240287776623,,
olmo7b_general,6,flip,0.1831597222222222,0.1733940972222222,-0.009765625,,
olmo7b_general,6,forward_kl,0.1313488438117193,0.12761680674904655,-0.0037320370626727495,,
olmo7b_general,6,js,0.03070825158243995,0.029318105778978767,-0.0013901458034611819,,
olmo7b_general,6,target_nll_change,0.13079716831300597,0.12511415372222542,-0.00568301459078055,,
olmo7b_general,6,logit_margin_loss,0.08867204551481539,0.06508076108164257,-0.02359128443317282,,
olmo7b_general,7,flip,0.1460503472222222,0.1388888888888889,-0.007161458333333315,,
olmo7b_general,7,forward_kl,0.08193265007854361,0.07982916079788262,-0.0021034892806609945,,
olmo7b_general,7,js,0.0193507726056257,0.018128783913217175,-0.0012219886924085266,,
olmo7b_general,7,target_nll_change,0.05890582431514662,0.0711142192222886,0.012208394907141977,,
olmo7b_general,7,logit_margin_loss,0.02822590997028682,0.018988468115114503,-0.009237441855172317,,
olmo7b_general,8,flip,0.14583333333333334,0.1286892361111111,-0.017144097222222238,,
olmo7b_general,8,forward_kl,0.0786682713298541,0.06522921609014215,-0.01343905523971195,,
olmo7b_general,8,js,0.018995521659604275,0.015185448851725606,-0.0038100728078786696,,
olmo7b_general,8,target_nll_change,0.08884954144804169,0.05321450810924963,-0.03563503333879206,,
olmo7b_general,8,logit_margin_loss,0.029920969313631456,0.003927825950086117,-0.02599314336354534,,
olmo7b_general,9,flip,0.1193576388888889,0.1032986111111111,-0.01605902777777779,,
olmo7b_general,9,forward_kl,0.04906996475628746,0.0462512973782608,-0.0028186673780266555,,
olmo7b_general,9,js,0.012038677165807248,0.011068591949306539,-0.0009700852165007087,,
olmo7b_general,9,target_nll_change,0.041885081259736744,0.039515562266322725,-0.0023695189934140187,,
olmo7b_general,9,logit_margin_loss,0.01696494138903088,0.01619801595289674,-0.0007669254361341409,,
olmo7b_general,10,flip,0.11848958333333333,0.11610243055555555,-0.0023871527777777762,,
olmo7b_general,10,forward_kl,0.047055532321358444,0.05851044221662269,0.011454909895264244,,
olmo7b_general,10,js,0.01140445952486687,0.013421471071640144,0.002017011546773275,,
olmo7b_general,10,target_nll_change,0.034401504775692454,0.04810649330793263,0.013704988532240177,,
olmo7b_general,10,logit_margin_loss,0.04040204961266783,0.020005694383548364,-0.020396355229119464,,
olmo7b_general,11,flip,0.11827256944444445,0.11631944444444445,-0.001953125,,
olmo7b_general,11,forward_kl,0.042409185621880646,0.04859366023161223,0.006184474609731587,,
olmo7b_general,11,js,0.010384090176611897,0.011773479272897526,0.0013893890962856283,,
olmo7b_general,11,target_nll_change,0.03938598841916116,0.0438622871705948,0.004476298751433641,,
olmo7b_general,11,logit_margin_loss,0.004748704636262523,0.013951130107873015,0.009202425471610492,,
olmo7b_general,12,flip,0.12261284722222222,0.09852430555555555,-0.02408854166666667,,
olmo7b_general,12,forward_kl,0.04947046549174101,0.037877692415471564,-0.011592773076269443,,
olmo7b_general,12,js,0.012086821626658528,0.009127061710855847,-0.0029597599158026813,,
olmo7b_general,12,target_nll_change,0.05593698624867353,0.03735311506734678,-0.018583871181326747,,
olmo7b_general,12,logit_margin_loss,0.05595224825406654,-0.00012826526330577003,-0.05608051351737231,,
olmo7b_general,13,flip,0.1091579861111111,0.0900607638888889,-0.01909722222222221,,
olmo7b_general,13,forward_kl,0.044482751291310504,0.03612779847783955,-0.008354952813470956,,
olmo7b_general,13,js,0.01068139256434169,0.008876473051468128,-0.0018049195128735616,,
olmo7b_general,13,target_nll_change,0.04754467843140375,0.04191661299219618,-0.005628065439207575,,
olmo7b_general,13,logit_margin_loss,-0.01134626881685108,0.008582771522924304,0.019929040339775383,,
olmo7b_general,14,flip,0.1091579861111111,0.10611979166666667,-0.0030381944444444337,,
olmo7b_general,14,forward_kl,0.04360319732751651,0.04112608092524065,-0.00247711640227586,,
olmo7b_general,14,js,0.010676438780360188,0.010075783030692639,-0.0006006557496675488,,
olmo7b_general,14,target_nll_change,0.04542556265124631,0.03794007057013952,-0.007485492081106791,,
olmo7b_general,14,logit_margin_loss,0.019634036140309438,0.028996814249290362,0.009362778108980924,,
olmo7b_general,15,flip,0.11197916666666667,0.115234375,0.0032552083333333287,,
olmo7b_general,15,forward_kl,0.045295112953514106,0.05923173450200162,0.013936621548487516,,
olmo7b_general,15,js,0.01117231745346434,0.013876975958343153,0.0027046585048788128,,
olmo7b_general,15,target_nll_change,0.0350801855435713,0.04945557797592591,0.014375392432354611,,
olmo7b_general,15,logit_margin_loss,0.02976575354114175,0.027654326986521482,-0.002111426554620266,,
olmo7b_general,16,flip,0.1228298611111111,0.13736979166666666,0.014539930555555552,,
olmo7b_general,16,forward_kl,0.060567114008045785,0.07791346081082413,0.01734634680277835,,
olmo7b_general,16,js,0.013853857006053794,0.018197829578521525,0.004343972572467731,,
olmo7b_general,16,target_nll_change,0.05221752239592724,0.06843305922850777,0.016215536832580535,,
olmo7b_general,16,logit_margin_loss,0.010002238417251242,0.033401064936899476,0.023398826519648232,,
olmo7b_general,17,flip,0.12065972222222222,0.1323784722222222,0.011718749999999986,,
olmo7b_general,17,forward_kl,0.05252188308621091,0.07298717890571854,0.02046529581950763,,
olmo7b_general,17,js,0.012810923812669807,0.01762799973076253,0.004817075918092722,,
olmo7b_general,17,target_nll_change,0.06538950513922101,0.08357238455873212,0.018182879419511105,,
olmo7b_general,17,logit_margin_loss,0.05279991775751114,0.03827509635852443,-0.014524821398986712,,
olmo7b_general,18,flip,0.11848958333333333,0.12239583333333333,0.00390625,,
olmo7b_general,18,forward_kl,0.05482865536143401,0.06411023179923382,0.00928157643779981,,
olmo7b_general,18,js,0.013338250284712718,0.015533288698955304,0.0021950384142425863,,
olmo7b_general,18,target_nll_change,0.04654434525180267,0.03889839687696808,-0.007645948374834587,,
olmo7b_general,18,logit_margin_loss,0.053819229257189564,0.04091584285359002,-0.012903386403599545,,
olmo7b_general,19,flip,0.1150173611111111,0.12565104166666666,0.010633680555555552,,
olmo7b_general,19,forward_kl,0.04692134818552648,0.06713455746425427,0.020213209278727794,,
olmo7b_general,19,js,0.011383096956630097,0.016113336625438592,0.004730239668808495,,
olmo7b_general,19,target_nll_change,0.057705421885421354,0.05148563244918947,-0.006219789436231887,,
olmo7b_general,19,logit_margin_loss,0.036660085380491286,0.016081406010521784,-0.020578679369969502,,
olmo7b_general,20,flip,0.12456597222222222,0.1443142361111111,0.01974826388888888,,
olmo7b_general,20,forward_kl,0.05760728078277842,0.08696579934506195,0.029358518562283525,,
olmo7b_general,20,js,0.014147492916405257,0.02044745130669117,0.006299958390285914,,
olmo7b_general,20,target_nll_change,0.0521631798211312,0.08797308295093743,0.03580990312980623,,
olmo7b_general,20,logit_margin_loss,0.06218915774176518,0.04469889586067034,-0.017490261881094836,,
olmo7b_general,21,flip,0.11046006944444445,0.1345486111111111,0.024088541666666657,,
olmo7b_general,21,forward_kl,0.045651574554754625,0.07512684447596306,0.029475269921208434,,
olmo7b_general,21,js,0.01115350210028692,0.018143324220815375,0.006989822120528455,,
olmo7b_general,21,target_nll_change,0.05128255627757423,0.06347281567957769,0.01219025940200346,,
olmo7b_general,21,logit_margin_loss,0.08316881864124702,0.12664237297657463,0.04347355433532761,,
olmo7b_general,22,flip,0.10481770833333333,0.1228298611111111,0.018012152777777776,,
olmo7b_general,22,forward_kl,0.04191660003847551,0.07337566578677511,0.0314590657482996,,
olmo7b_general,22,js,0.010203318398400472,0.017111462936074833,0.006908144537674361,,
olmo7b_general,22,target_nll_change,0.027188959897431333,0.04994512970874787,0.022756169811316538,,
olmo7b_general,22,logit_margin_loss,0.030449909546102088,0.012466615376373133,-0.017983294169728957,,
olmo7b_general,23,flip,0.12174479166666667,0.126953125,0.005208333333333329,,
olmo7b_general,23,forward_kl,0.04949155858846913,0.06337515995552298,0.013883601367053848,,
olmo7b_general,23,js,0.011935149065123878,0.014984120893314098,0.0030489718281902205,,
olmo7b_general,23,target_nll_change,0.07128054977942,0.06318135597530726,-0.00809919380411274,,
olmo7b_general,23,logit_margin_loss,0.05839696811098191,0.045357316421965756,-0.013039651689016156,,
olmo7b_general,24,flip,0.0954861111111111,0.1111111111111111,0.015625,,
olmo7b_general,24,forward_kl,0.03781394322610786,0.05748022424024124,0.019666281014133383,,
olmo7b_general,24,js,0.00901424726743811,0.013415231901846387,0.004400984634408278,,
olmo7b_general,24,target_nll_change,0.034301836587049356,0.051027286293537796,0.01672544970648844,,
olmo7b_general,24,logit_margin_loss,0.01815201693938838,-0.015932227510751948,-0.03408424445014033,,
olmo7b_general,25,flip,0.10221354166666667,0.1189236111111111,0.016710069444444434,,
olmo7b_general,25,forward_kl,0.041604948496773986,0.0596386458744049,0.018033697377630914,,
olmo7b_general,25,js,0.00981105628004824,0.013782379019746334,0.003971322739698094,,
olmo7b_general,25,target_nll_change,0.041754945530303504,0.06634265466956338,0.024587709139259874,,
olmo7b_general,25,logit_margin_loss,0.023295661434531212,-0.006385015685939127,-0.029680677120470338,,
olmo7b_general,26,flip,0.10004340277777778,0.11762152777777778,0.017578125,,
olmo7b_general,26,forward_kl,0.039352138846788044,0.058403871552710505,0.01905173270592246,,
olmo7b_general,26,js,0.009458428976811817,0.013590128038851968,0.004131699062040152,,
olmo7b_general,26,target_nll_change,0.035000444741652835,0.052123598682177925,0.01712315394052509,,
olmo7b_general,26,logit_margin_loss,0.027367578767653968,-0.01849990115604467,-0.045867479923698634,,
olmo7b_general,27,flip,0.11219618055555555,0.11588541666666667,0.003689236111111119,,
olmo7b_general,27,forward_kl,0.045970781625386654,0.05946293778213839,0.013492156156751735,,
olmo7b_general,27,js,0.010805592860781706,0.013544160045964568,0.002738567185182863,,
olmo7b_general,27,target_nll_change,0.0574100844584101,0.04798742373775471,-0.009422660720655389,,
olmo7b_general,27,logit_margin_loss,0.027351758184118405,0.03610051325004962,0.008748755065931216,,
olmo7b_general,28,flip,0.10850694444444445,0.1076388888888889,-0.0008680555555555525,,
olmo7b_general,28,forward_kl,0.049433917716819785,0.05753508108014454,0.008101163363324754,,
olmo7b_general,28,js,0.01185158700412112,0.013393877927778223,0.0015422909236571022,,
olmo7b_general,28,target_nll_change,0.04535037469972991,0.049972713935286746,0.004622339235556834,,
olmo7b_general,28,logit_margin_loss,0.03964910782977111,-0.013822564648257362,-0.05347167247802847,,
olmo7b_general,29,flip,0.1564670138888889,0.14149305555555555,-0.014973958333333343,,
olmo7b_general,29,forward_kl,0.07484423563498499,0.09892789336913982,0.02408365773415483,,
olmo7b_general,29,js,0.017455068721022995,0.02168509539049958,0.004230026669476583,,
olmo7b_general,29,target_nll_change,0.06545752611676174,0.10503321263452155,0.039575686517759806,,
olmo7b_general,29,logit_margin_loss,-0.008040274493396282,-0.020791250565606687,-0.012750976072210405,,
olmo7b_general,30,flip,0.19270833333333334,0.19639756944444445,0.003689236111111105,,
olmo7b_general,30,forward_kl,0.11648498070581523,0.18161796781938636,0.06513298711357113,,
olmo7b_general,30,js,0.026614744914364132,0.03817005803057895,0.011555313116214817,,
olmo7b_general,30,target_nll_change,0.1076394486662385,0.1832496697821963,0.07561022111595782,,
olmo7b_general,30,logit_margin_loss,-0.12818598095327616,-0.20956417938901317,-0.08137819843573701,,


==> anc/supplement/focal/continuous_output/processed/layer_profile_comparison.csv <==
panel,metric,early_final_spearman,change_vs_flip_spearman,normalized_profile_rmse,sign_concordance
pythia_hella,flip,0.9030303030303028,0.9999999999999999,0.09874234534088983,1.0
pythia_hella,forward_kl,0.8909090909090909,0.6363636363636362,0.3060878375065912,1.0
pythia_hella,js,0.9151515151515152,0.7696969696969697,0.3088314638008342,1.0
pythia_hella,target_nll_change,0.8787878787878788,0.6,0.32973259277523836,1.0
pythia_hella,logit_margin_loss,0.43030303030303024,0.2121212121212121,0.5402784128849432,1.0
olmo7b_general,flip,0.7846017105683939,1.0,0.33711917048105,0.5333333333333333
olmo7b_general,forward_kl,0.7868743047830923,0.8736373748609566,1.150228963631621,0.4
olmo7b_general,js,0.7664071190211346,0.9021134593993325,1.0263612171388494,0.4
olmo7b_general,target_nll_change,0.7054505005561735,0.696106785317019,1.2597733764282233,0.5
olmo7b_general,logit_margin_loss,0.5470522803114571,0.2547274749721913,3.1674344469503377,0.8


==> anc/supplement/focal/continuous_output/processed/margin_cutpoints.json <==
{
  "pythia_hella": [
    0.296875,
    0.6953125,
    1.28125,
    2.4140625
  ],
  "olmo7b_general": [
    0.30308837890625007,
    0.73194580078125,
    1.4239746093749999,
    2.8782226562500006
  ]
}


==> anc/supplement/focal/continuous_output/processed/margin_stratum_summary.csv <==
panel,stratum,metric,cut_lower,cut_upper,early,final,change,replication_unit,ci_low,ci_high,positive_ci
pythia_hella,0,flip,-inf,0.296875,0.5858525614438659,0.6159592242106328,0.03010666276676684,training_run,0.01914793435234526,0.0437129711574919,True
pythia_hella,0,forward_kl,-inf,0.296875,0.3252940114272777,0.5597806204307113,0.23448660900343354,training_run,0.2055771563280675,0.2553897290313168,True
pythia_hella,0,js,-inf,0.296875,0.07184302111944071,0.11811334166265146,0.04627032054321074,training_run,0.04109303984804008,0.050263373131129996,True
pythia_hella,0,target_nll_change,-inf,0.296875,0.3591822839973016,0.5891407804149341,0.22995849641763255,training_run,0.19715642908019818,0.255489838625593,True
pythia_hella,0,logit_margin_loss,-inf,0.296875,0.024985733740882293,-0.04280824281210174,-0.06779397655298404,training_run,-0.0861857726414409,-0.04886429856489042,False
pythia_hella,1,flip,0.296875,0.6953125,0.41701617811213615,0.5258977021249912,0.10888152401285507,training_run,0.0899703884352061,0.1274808167685399,True
pythia_hella,1,forward_kl,0.296875,0.6953125,0.32550926950465664,0.5688825811226988,0.2433733116180422,training_run,0.21584240497993237,0.2658591769364984,True
pythia_hella,1,js,0.296875,0.6953125,0.07174110813691668,0.11977010889753491,0.04802900076061822,training_run,0.04310025963043155,0.05205493066288016,True
pythia_hella,1,target_nll_change,0.296875,0.6953125,0.36150188591102167,0.6080415915314247,0.24653970562040306,training_run,0.22357378275187756,0.26850886164572235,True
pythia_hella,1,logit_margin_loss,0.296875,0.6953125,0.0512286849393385,0.09827614302354017,0.04704745808420167,training_run,0.015940683471574752,0.0779398117683962,True
pythia_hella,2,flip,0.6953125,1.28125,0.25450386636873074,0.3717159120888818,0.11721204572015093,training_run,0.10716483504566728,0.12678012739397868,True
pythia_hella,2,forward_kl,0.6953125,1.28125,0.3232802406003746,0.5695059363126126,0.24622569571223799,training_run,0.2246586785867919,0.26334735045696717,True
pythia_hella,2,js,0.6953125,1.28125,0.07131517977962777,0.11953623991648478,0.048221060136857015,training_run,0.04407079098870356,0.05111243060638098,True
pythia_hella,2,target_nll_change,0.6953125,1.28125,0.3540845962947639,0.6126090425375431,0.2585244462427792,training_run,0.22823465759212844,0.2864609464548889,True
pythia_hella,2,logit_margin_loss,0.6953125,1.28125,0.09402459745545678,0.16208178299055306,0.06805718553509625,training_run,0.060692574578945925,0.07681370324422844,True
pythia_hella,3,flip,1.28125,2.4140625,0.13986273393167195,0.23447327567812284,0.09461054174645091,training_run,0.07599178668326423,0.10993259286714863,True
pythia_hella,3,forward_kl,1.28125,2.4140625,0.3429208198738627,0.6037592198142686,0.260838399940406,training_run,0.2244250580172669,0.293301191501778,True
pythia_hella,3,js,1.28125,2.4140625,0.07506604497091329,0.1262041656822598,0.051138120711346526,training_run,0.0437660746995532,0.057127356406882185,True
pythia_hella,3,target_nll_change,1.28125,2.4140625,0.3549211049021071,0.6138624126544835,0.2589413077523763,training_run,0.22965998221588077,0.2845589659913883,True
pythia_hella,3,logit_margin_loss,1.28125,2.4140625,0.20779331816056437,0.35449939294226485,0.14670607478170047,training_run,0.11339178313721993,0.18046015268000706,True
pythia_hella,4,flip,2.4140625,inf,0.0521738598129567,0.10779521337139253,0.05562135355843584,training_run,0.04804212515301986,0.06321094724963919,True
pythia_hella,4,forward_kl,2.4140625,inf,0.30637774761337283,0.5726375075747075,0.2662597599613347,training_run,0.22732507453939443,0.30080153265704795,True
pythia_hella,4,js,2.4140625,inf,0.06909571203079509,0.12324141105626568,0.05414569902547061,training_run,0.046267325583837136,0.06084840705078739,True
pythia_hella,4,target_nll_change,2.4140625,inf,0.3071025501399112,0.564158811213114,0.2570562610732026,training_run,0.20733782185215463,0.3049087459609379,True
pythia_hella,4,logit_margin_loss,2.4140625,inf,0.6173500427434241,0.9442657760730566,0.3269157333296325,training_run,0.22935679497758255,0.40552129516453844,True
olmo7b_general,0,flip,-inf,0.30308837890625007,0.43196713209651455,0.4145508984990535,-0.01741623359746103,single_trajectory,,,
olmo7b_general,0,forward_kl,-inf,0.30308837890625007,0.1259381827341176,0.09572631475705624,-0.030211867977061366,single_trajectory,,,
olmo7b_general,0,js,-inf,0.30308837890625007,0.027428525174180745,0.021756136055823532,-0.005672389118357213,single_trajectory,,,
olmo7b_general,0,target_nll_change,-inf,0.30308837890625007,0.1281627018912067,0.09094025433264939,-0.03722244755855732,single_trajectory,,,
olmo7b_general,0,logit_margin_loss,-inf,0.30308837890625007,-0.0012982795934498297,-0.0007778346125520518,0.0005204449808977779,single_trajectory,,,
olmo7b_general,1,flip,0.30308837890625007,0.73194580078125,0.19009844236681375,0.1800300826880809,-0.010068359678732847,single_trajectory,,,
olmo7b_general,1,forward_kl,0.30308837890625007,0.73194580078125,0.11912373896129015,0.10362317918220415,-0.015500559779086001,single_trajectory,,,
olmo7b_general,1,js,0.30308837890625007,0.73194580078125,0.02619662572967736,0.02326580436189501,-0.00293082136778235,single_trajectory,,,
olmo7b_general,1,target_nll_change,0.30308837890625007,0.73194580078125,0.10839694435848211,0.08789986329555366,-0.020497081062928454,single_trajectory,,,
olmo7b_general,1,logit_margin_loss,0.30308837890625007,0.73194580078125,0.011903924406803207,-0.0036039072446482643,-0.015507831651451472,single_trajectory,,,
olmo7b_general,2,flip,0.73194580078125,1.4239746093749999,0.0697722499019742,0.062222073435056785,-0.007550176466917413,single_trajectory,,,
olmo7b_general,2,forward_kl,0.73194580078125,1.4239746093749999,0.11499939212095836,0.09139767868674992,-0.023601713434208443,single_trajectory,,,
olmo7b_general,2,js,0.73194580078125,1.4239746093749999,0.02576935202519627,0.020990116664222003,-0.004779235360974268,single_trajectory,,,
olmo7b_general,2,target_nll_change,0.73194580078125,1.4239746093749999,0.11290689703226489,0.07799775954664308,-0.03490913748562181,single_trajectory,,,
olmo7b_general,2,logit_margin_loss,0.73194580078125,1.4239746093749999,0.013852309055229701,0.012912103172497115,-0.0009402058827325862,single_trajectory,,,
olmo7b_general,3,flip,1.4239746093749999,2.8782226562500006,0.0265780888144562,0.01550279844738861,-0.01107529036706759,single_trajectory,,,
olmo7b_general,3,forward_kl,1.4239746093749999,2.8782226562500006,0.10551927215264735,0.07452231524440403,-0.03099695690824332,single_trajectory,,,
olmo7b_general,3,js,1.4239746093749999,2.8782226562500006,0.02360478478687891,0.017449410345597573,-0.006155374441281336,single_trajectory,,,
olmo7b_general,3,target_nll_change,1.4239746093749999,2.8782226562500006,0.10521774030812509,0.07341447050470222,-0.031803269803422865,single_trajectory,,,
olmo7b_general,3,logit_margin_loss,1.4239746093749999,2.8782226562500006,0.026597432130753565,0.0011155826766735323,-0.02548184945408003,single_trajectory,,,
olmo7b_general,4,flip,2.8782226562500006,inf,0.007956985148227512,0.0027048638810621343,-0.005252121267165377,single_trajectory,,,
olmo7b_general,4,forward_kl,2.8782226562500006,inf,0.05996862707120609,0.03254812530376574,-0.027420501767440354,single_trajectory,,,
olmo7b_general,4,js,2.8782226562500006,inf,0.013486829683041969,0.007993020433196317,-0.005493809249845652,single_trajectory,,,
olmo7b_general,4,target_nll_change,2.8782226562500006,inf,0.052758867609703074,0.02700915181655799,-0.025749715793145084,single_trajectory,,,
olmo7b_general,4,logit_margin_loss,2.8782226562500006,inf,0.15043186695558255,0.04981160590419317,-0.10062026105138938,single_trajectory,,,


==> anc/supplement/focal/continuous_output/processed/numerical_boundary_sensitivity.csv <==
panel,run,checkpoint,flip,stable_flip,max_flip,ambiguous
olmo7b_general,-1,stage1-step928646-tokens3896B,0.1310763888888889,0.12996961805555554,0.13161168981481483,0.0016420717592592591
olmo7b_general,-1,stage1-step93000-tokens391B,0.1456814236111111,0.14500144675925924,0.146166087962963,0.0011646412037037035
pythia_hella,1,step14000,0.3089409722222222,0.29585503472222224,0.31566840277777775,0.019813368055555555
pythia_hella,1,step143000,0.36184895833333336,0.20084635416666666,0.4477213541666667,0.246875
pythia_hella,4,step14000,0.2787543402777778,0.26684027777777775,0.2845269097222222,0.017686631944444444
pythia_hella,4,step143000,0.37026909722222223,0.11475694444444444,0.5309461805555555,0.4161892361111111
pythia_hella,6,step14000,0.29055989583333336,0.2812717013888889,0.2959852430555555,0.014713541666666666
pythia_hella,6,step143000,0.3691623263888889,0.11360677083333333,0.5248046875,0.4111979166666667
pythia_hella,7,step14000,0.28433159722222223,0.27369791666666665,0.2902560763888889,0.016558159722222222
pythia_hella,7,step143000,0.3671657986111111,0.2725911458333333,0.4139322916666667,0.14134114583333335
pythia_hella,8,step14000,0.289453125,0.2767361111111111,0.2957682291666667,0.019032118055555554
pythia_hella,8,step143000,0.3814887152777778,0.22973090277777777,0.46024305555555556,0.23051215277777776
pythia_hella,9,step14000,0.2875217013888889,0.2739149305555556,0.29487847222222224,0.020963541666666665
pythia_hella,9,step143000,0.36493055555555554,0.10967881944444444,0.52890625,0.41922743055555556


==> anc/supplement/focal/continuous_output/processed/pythia_run_changes.csv <==
run,flip,forward_kl,js,target_nll_change,logit_margin_loss
1,0.05290798611111114,0.18264371192615148,0.0359045193945058,0.19148546896285684,0.04639987415737579
4,0.09151475694444444,0.27467684461481406,0.05392387049533079,0.26278529971357206,0.1275553014543321
6,0.07860243055555555,0.26600599290005167,0.05074141577501365,0.27014754180892486,0.1297711478339301
7,0.08283420138888886,0.2703507692992426,0.053221092940788944,0.2677955300345416,0.08816335995992025
8,0.0920355902777778,0.27403902470330016,0.055224020318253256,0.2776582596491889,0.14040557013617622
9,0.07740885416666665,0.2277703779675161,0.04689888446784343,0.22908457946629007,0.10734071201748319


==> anc/supplement/focal/continuous_output/processed/smooth_model_coefficients.csv <==
panel,metric,checkpoint_coefficient,se,ci_low,ci_high,clipped_fraction,odds_ratio,spline_columns
pythia_hella,flip,0.47062141880280856,0.03485797767917502,0.4022997825516255,0.5389430550539915,7.233796296296296e-05,1.6009887686853528,6
pythia_hella,forward_kl,0.25030813529256707,0.01570583467768214,0.21952469932431007,0.28109157126082407,7.233796296296296e-05,,6
pythia_hella,js,0.04949186470665239,0.003047697302311103,0.04351837799412263,0.05546535141918216,7.233796296296296e-05,,6
pythia_hella,target_nll_change,0.2510621366200308,0.014173430933440683,0.22328221199048706,0.27884206124957456,7.233796296296296e-05,,6
pythia_hella,logit_margin_loss,0.100535891983145,0.01383261780168379,0.07342396109184476,0.12764782287444523,7.233796296296296e-05,,6
olmo7b_general,flip,-0.12650474748917195,,,,0.0,0.8811699661887121,6
olmo7b_general,forward_kl,-0.02595999664547968,,,,0.0,,6
olmo7b_general,js,-0.00509563493753821,,,,0.0,,6
olmo7b_general,target_nll_change,-0.030368335932310475,,,,0.0,,6
olmo7b_general,logit_margin_loss,-0.0290523960132733,,,,0.0,,6


==> anc/supplement/focal/continuous_output/processed/smooth_model_leave_one_run_out.csv <==
panel,metric,omitted_run,checkpoint_coefficient
pythia_hella,flip,1,0.5016957466995754
pythia_hella,flip,4,0.45336173910764677
pythia_hella,flip,6,0.4703441036455644
pythia_hella,flip,7,0.4697738924687098
pythia_hella,flip,8,0.45653689361568944
pythia_hella,flip,9,0.4742963538845576
pythia_hella,forward_kl,1,0.2644394922689125
pythia_hella,forward_kl,4,0.2452978366255151
pythia_hella,forward_kl,6,0.24693524788171878
pythia_hella,forward_kl,7,0.2457609914464739
pythia_hella,forward_kl,8,0.24525865360989357
pythia_hella,forward_kl,9,0.2541652542541646
pythia_hella,js,1,0.05232035360389172
pythia_hella,js,4,0.048595157827117784
pythia_hella,js,6,0.04920823699464043
pythia_hella,js,7,0.0486475090495296
pythia_hella,js,8,0.04829364348991615
pythia_hella,js,9,0.04988835976918464
pythia_hella,target_nll_change,1,0.2634337699923937
pythia_hella,target_nll_change,4,0.24862275892306654
pythia_hella,target_nll_change,6,0.24676581524061256
pythia_hella,target_nll_change,7,0.24684664437529547
pythia_hella,target_nll_change,8,0.24558964961195257
pythia_hella,target_nll_change,9,0.2551296985862656
pythia_hella,logit_margin_loss,1,0.11209459711473616
pythia_hella,logit_margin_loss,4,0.09609570147962299
pythia_hella,logit_margin_loss,6,0.09556833833732799
pythia_hella,logit_margin_loss,7,0.1054677230555554
pythia_hella,logit_margin_loss,8,0.09570681890777416
pythia_hella,logit_margin_loss,9,0.09851551732379268


==> anc/supplement/focal/continuous_output/reproducibility_revision.md <==
# The numerical reproducibility revision: implementation specification for the canonical QC criterion

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Specified: 2026-09-21  
Status: **Adopted before fresh outcome acquisition**  
Scope: canonical historical reproduction QC only  
Parent preregistration SHA-256: `DF092F728B8ED845CBA6F4460137D46955F8EB12941E5D5EEC3F4F5C18EB62D6`  
Proposed amendment SHA-256: `7E99D4C87CD609A677C9423DB016A6EBA296B060D77D62A3C45156C271D01A7C`

## 1. Unchanged requirements

Every semantic and protocol object remains an exact invariant: ordered token IDs,
targets, evaluated indices, window order, attention masks, position semantics,
checkpoint repository, revision and resolved commit, model configuration, tokenizer
mapping, evaluated block IDs, and whole-block bypass semantics. A mismatch in any
one of these objects fails the criterion and cannot be classified as numerical ambiguity.

All original probability, divergence, repeated-forward, bypass-equivalence,
manifest, window, and token-count criteria also remain in force. This amendment does
not alter a scientific cell, metric, primary metric, analysis, uncertainty method,
aggregation hierarchy, or scientific interpretation criterion.

## 2. prespecified execution stack

Environment identifier: `PyTorch 2.11.0 / CUDA 12.8 / Transformers 4.56.2 / L40 / FP16 / batch 2`.

- Python 3.12.4; PyTorch 2.11.0+cu128; CUDA runtime 12.8; cuDNN 9.1.9.
- Transformers 4.56.2; tokenizers 0.22.1; NumPy 2.5.2;
  safetensors 0.8.0; PyYAML 6.0.3; pyarrow 21.0.0.
- One NVIDIA L40 (48 GB); no multi-GPU execution.
- Model weights use FP16. Metric extraction and accumulation use FP32 as in the
  parent preregistration. Autocast is disabled.
- Batch size is 2. `torch.backends.cuda.matmul.allow_tf32=False` and
  `torch.backends.cudnn.allow_tf32=False`. Deterministic algorithms are enabled.
- Pythia production attention is explicitly `sdpa`. OLMo production attention is
  explicitly `eager`, preserving its prespecified canonical implementation. Pythia
  pilot sentinel attention is explicitly `eager`; sentinel results are QC-only.
- No output from the failed or rescue pilots may be reused as scientific data.

## 3. Binary16 spacing and ambiguity

For a top-two decision with FP32-extracted logits `z1 >= z2`, define

`s = float16(max(abs(z1), abs(z2)))`

and

`ulp16 = float32(nextafter(s, +infinity, dtype=float16) - s)`.

The margin is computed in FP32 from the extracted logits:
`m = float32(z1) - float32(z2)`. A decision is boundary-ambiguous exactly when
`m <= ulp16`. A token×block intervention decision is ambiguity-eligible when
either its intact decision or its bypass decision is boundary-ambiguous. No
empirical decimal tolerance, observed discrepancy, backend-switch magnitude, or
historical count enters this definition.

Nonfinite logits, a negative margin below the parent floating-point tolerance, an
overflowed spacing, or an invalid top-two ordering is a numerical failure, not an
ambiguous decision.

## 4. Current-environment determinism

The seed-1/step-14k pilot is acquired twice from separate fresh processes under
the prespecified production configuration. Ordered intact and bypass top-1 IDs and all
FP32-extracted top-two logits must be bitwise identical; maximum absolute logit
difference must be exactly zero. Failure stops the continuous-output study.

## 5. Sentinel-backend check

The same pilot cell is acquired under the predeclared Pythia `eager` sentinel.
Compare production and sentinel top-1 identities. Every intact or bypass identity
switch must be ambiguity-eligible under at least one of the two environments,
using the rule in Section 3. Any switch outside the union envelope fails the criterion.
The sentinel acquisition is never scientific input.

## 6. Historical-count compatibility

For each of the 30 archived evaluation-seed (`11`, `23`, `37`) × block (`1`–`10`)
cells, let `A` be the ambiguity-eligible positions in the production pilot and
let `F_stable` be the number of production flip indicators outside `A`. The exact
admissible interval is

`[F_stable, F_stable + |A|]`.

The archived historical count must lie inside this closed integer interval. The
QC table must report current deterministic count, historical count, `|A|`, both
interval endpoints, pass/fail, and unexplained residual. Any positive residual or
any failed cell stops the continuous-output study. Ambiguous rows remain in all primary analyses;
this rule is a robustness diagnostic, not filtering.

## 7. Pre-acceptance validation provenance

The fixed rule was mechanically checked against quarantined the numerical-reproduction diagnostic QC
arrays before acceptance. It covered 30/30 historical cells with zero unexplained
residual. In the same-version default-versus-eager rescue pair, all 92 flip
switches and all 68 bypass top-1 identity switches were within the primary
one-ULP envelope; none occurred outside it. Validation artifacts:

- the pre-revision validation table (retained outside this export), SHA-256
  `1C6BA23769FCC71D182DCB81D8D207C140D5E6FEAB02D05FD3357159339F0FE6`;
- the pre-revision validation summary (retained outside this export), SHA-256
  `3FEDE2AF258F053598D059011C5A89E0E68586876BE72B7C32AAE35222B01793`.

These rescue outcomes validate but do not define or tune the one-spacing rule.



==> anc/supplement/focal/continuous_output/results.md <==
# Results: margin-conditioned continuous-output audit

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Preregistered classification: **continuous-effect criterion**.

This report tests metric validity and narrows mechanism hypotheses. It does not identify a mechanism.

## Results

All 12 Pythia cells and both exact OLMo-2 7B cells completed their prespecified acquisition and QC criteria. OLMo used the separately prespecified, historically recovered canonical stack (PyTorch 2.6.0 / Transformers 4.51.3); Pythia remained in the numerical reproducibility revision stack. This architecture-specific execution difference is documented and OLMo is interpreted only as one descriptive released trajectory.

### Continuous endpoints

| Panel | Endpoint | Early | Final | Final − early | 95% interval |
|---|---|---:|---:|---:|---:|
| pythia_hella | flip | 0.289927 | 0.369144 | 0.0792173 | [0.0677083, 0.0880896] |
| pythia_hella | forward_kl | 0.326652 | 0.575899 | 0.249248 | [0.219401, 0.272192] |
| pythia_hella | js | 0.0722693 | 0.121588 | 0.049319 | [0.0435091, 0.0537097] |
| pythia_hella | target_nll_change | 0.349957 | 0.599783 | 0.249826 | [0.223395, 0.271032] |
| pythia_hella | logit_margin_loss | 0.21133 | 0.317936 | 0.106606 | [0.0791849, 0.129208] |
| olmo7b_general | flip | 0.145681 | 0.131076 | -0.014605 | single trajectory |
| olmo7b_general | forward_kl | 0.105064 | 0.0781675 | -0.026896 | single trajectory |
| olmo7b_general | js | 0.0232873 | 0.0179886 | -0.0052987 | single trajectory |
| olmo7b_general | target_nll_change | 0.101152 | 0.0698441 | -0.0313074 | single trajectory |
| olmo7b_general | logit_margin_loss | 0.0407047 | 0.0132609 | -0.0274438 | single trajectory |

For Pythia, intervals resample the six paired training runs. For OLMo-2 7B, changes are descriptive for one released trajectory.

Pythia run-level final-minus-early changes:

| Run | Flip | Forward KL | JS | Target NLL | Logit-margin loss |
|---:|---:|---:|---:|---:|---:|
| 1 | 0.052908 | 0.182644 | 0.0359045 | 0.191485 | 0.0463999 |
| 4 | 0.0915148 | 0.274677 | 0.0539239 | 0.262785 | 0.127555 |
| 6 | 0.0786024 | 0.266006 | 0.0507414 | 0.270148 | 0.129771 |
| 7 | 0.0828342 | 0.270351 | 0.0532211 | 0.267796 | 0.0881634 |
| 8 | 0.0920356 | 0.274039 | 0.055224 | 0.277658 | 0.140406 |
| 9 | 0.0774089 | 0.22777 | 0.0468989 | 0.229085 | 0.107341 |

### Margin conditioning

Positive Pythia flip contrasts with paired-run intervals excluding zero: **5/5**.

| Stratum | Early flip | Final flip | Change | Paired-run 95% interval |
|---:|---:|---:|---:|---:|
| Q1 | 0.585853 | 0.615959 | 0.0301067 | [0.0191479, 0.043713] |
| Q2 | 0.417016 | 0.525898 | 0.108882 | [0.0899704, 0.127481] |
| Q3 | 0.254504 | 0.371716 | 0.117212 | [0.107165, 0.12678] |
| Q4 | 0.139863 | 0.234473 | 0.0946105 | [0.0759918, 0.109933] |
| Q5 | 0.0521739 | 0.107795 | 0.0556214 | [0.0480421, 0.0632109] |

The smooth margin-adjusted Pythia flip checkpoint coefficient was 0.470621 (descriptive run-clustered 95% interval [0.4023, 0.538943]; odds ratio 1.60099). Leave-one-run-out coefficients ranged from 0.453362 to 0.501696. The interval is explicitly small-cluster/descriptive.

### Numerical-boundary robustness

Ordinary deterministic disagreement is the primary endpoint; ambiguity-eligible rows were not removed. The table below gives its representation-derived lower/upper envelope.

| Panel | Checkpoint | Deterministic flip | Stable-only lower | Ambiguity-allowed upper | Ambiguous fraction |
|---|---|---:|---:|---:|---:|
| olmo7b_general | stage1-step928646-tokens3896B | 0.131076 | 0.12997 | 0.131612 | 0.00164207 |
| olmo7b_general | stage1-step93000-tokens391B | 0.145681 | 0.145001 | 0.146166 | 0.00116464 |
| pythia_hella | step14000 | 0.289927 | 0.278053 | 0.296181 | 0.0181279 |
| pythia_hella | step143000 | 0.369144 | 0.173535 | 0.484426 | 0.31089 |

The amended pilot had exact within-stack repeatability. All 30 historical seed×block counts lay in their one-ULP admissible intervals with zero residual. The sentinel changed 7 intact and 68 bypass identities, with zero switches outside the union ambiguity envelope. The earlier exact-count failure therefore arose from FP16 near-tie argmax instability, not semantic data/protocol drift.

### Layer-profile quantification

| Panel | Metric | Early/final Spearman | Change vs flip Spearman | Normalized RMSE | Sign concordance |
|---|---|---:|---:|---:|---:|
| pythia_hella | flip | 0.90303 | 1 | 0.0987423 | 1 |
| pythia_hella | forward_kl | 0.890909 | 0.636364 | 0.306088 | 1 |
| pythia_hella | js | 0.915152 | 0.769697 | 0.308831 | 1 |
| pythia_hella | target_nll_change | 0.878788 | 0.6 | 0.329733 | 1 |
| pythia_hella | logit_margin_loss | 0.430303 | 0.212121 | 0.540278 | 1 |
| olmo7b_general | flip | 0.784602 | 1 | 0.337119 | 0.533333 |
| olmo7b_general | forward_kl | 0.786874 | 0.873637 | 1.15023 | 0.4 |
| olmo7b_general | js | 0.766407 | 0.902113 | 1.02636 | 0.4 |
| olmo7b_general | target_nll_change | 0.705451 | 0.696107 | 1.25977 | 0.5 |
| olmo7b_general | logit_margin_loss | 0.547052 | 0.254727 | 3.16743 | 0.8 |

## Interpretation

- A pure or dominant argmax-threshold account (H8/U4) is weakened for the replicated Pythia result: the primary continuous endpoint moves in the same direction and disagreement remains positive within at least four fixed margin strata.
- The audit supports treating the Pythia longitudinal response as more than a changing intact-margin threshold effect. It does not distinguish local perturbation magnitude (H1), suffix transfer (H2), their combination (H3), or direction alignment (H9).
- The OLMo-2 7B result remains a single-trajectory generalization/counterexample cell and cannot establish cross-family replication.

## Unresolved interpretations

- H1, H2, H3, H4, and H9 remain live candidates requiring the matched-perturbation study-style local/suffix decomposition; none is identified here.


No block is described here as important, redundant, specialized, or required. No claim of mechanism identification is made.


==> anc/supplement/focal/continuous_output/revision_timing.md <==
# The numerical reproducibility revision acceptance record

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Timestamp: 2026-09-21  
Revision adopted before fresh outcome acquisition.  
Prespecified environment: `PyTorch 2.11.0 / CUDA 12.8 / Transformers 4.56.2 / L40 / FP16 / batch 2`

## Reason and evidence

The original exact cross-environment top-1 integer-count criterion failed despite exact
semantic/protocol identity and literal bypass equivalence. The numerical-reproduction diagnostic classified
the discrepancy as numerical-boundary instability: documented runtime changes
moved only near-tied argmax decisions, while the closest historical software stack
still did not reproduce every archived integer count. Historical token-level logits
were not archived, so exact historical switch identities cannot be reconstructed.

The numerical reproducibility revision replaces only that nonportable cross-environment equality test with
a binary16-representation-derived ambiguity envelope, exact current-stack
determinism, a sentinel-backend stability check, and per-cell historical-count
compatibility. The one-ULP definition does not contain an observed discrepancy or
a fitted tolerance. Quarantined QC diagnostics validated the fixed definition:
30/30 count intervals included their historical counts, with zero unexplained
residual, and no same-version default/eager switch occurred outside the envelope.

## Exact clause changed

Only the parent preregistration's requirement that every Pythia historical
seed×block disagreement count be reproduced as the same integer across execution
environments is replaced. The operative replacement is
`reproducibility_revision.md`, Sections 3–6.

## Clauses unchanged

Models, runs, checkpoints, prespecified text windows, evaluated blocks, token rules,
metric definitions, FP32 metric extraction, primary forward-KL endpoint, margin
stratification, smooth adjustment, aggregation hierarchy, bootstrap procedures,
layer-profile comparisons, scientific missing-data handling, and scientific interpretation
rules remain verbatim as prespecified in the parent preregistration. Exact semantic and
protocol identity is not relaxed. All non-canonical numerical criteria remain.

## Temporal independence

No scientific endpoint from the continuous-output study, longitudinal contrast, margin-stratified
result, or prior quantitative report was inspected in accepting this amendment.
Only the numerical-reproduction diagnostic QC artifacts were used. New scientific acquisition is required
from scratch after the amended pilot passes; quarantined outputs are excluded.

## Cryptographic provenance

- Original preregistration SHA-256:
  `DF092F728B8ED845CBA6F4460137D46955F8EB12941E5D5EEC3F4F5C18EB62D6`.
- Proposed amendment SHA-256:
  `7E99D4C87CD609A677C9423DB016A6EBA296B060D77D62A3C45156C271D01A7C`.
- Rescue protocol SHA-256:
  `50C0311D603768E281A7171D6998785EC5BF42A0824DD5064BB71F4E59728BDD`.

The original preregistration and proposal remain immutable. This acceptance record
and the implementation specification are append-only after their registration hashes are
written.



==> anc/supplement/focal/direction_controls/matching_validation.md <==
# The direction-control study representation-aware matching QC

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


## Results

Across the 14 full preregistered cells, the assay retained 1,161,216
token-by-condition records and evaluated 967,680 control-direction matching
records.

- Matching passes: 967,680 / 967,680.
- Unexplained matching residual: maximum `0.0` under the prespecified representation-aware matching rule.
- Ideal random-direction orthogonality: maximum `3.1474514e-08`, below the
  preregistered `1e-5` tolerance.
- Executed-dtype random-direction orthogonality: maximum `0.007621214`, below
  the preregistered `0.01` tolerance.
- Deterministic repeat maximum logit difference: `0.0`.
- Beta-zero/no-op maximum logit difference: `0.0`.
- Natural/direct-identity maximum logit difference: `0.0`.
- Nonfinite readout projections: `0`.
- Probability-sum maximum absolute error: `1.3113022e-06`, below `1e-5`.
- Minimum raw KL/JS value observed: `1.5528344e-07`; no negative-divergence
  failure occurred.
- Full readout common-support criterion: 126 / 126 strata passed. Retained fractions
  ranged from `0.7020` to `0.9799`.

The outcome-blind pilot also passed all 36 preregistered layer/family strata;
retained common-support fractions ranged from `0.6901` to `0.9798`. Its natural
condition reproduced the validated the representation-aware matched-perturbation study intervention behavior on
the prespecified pilot subset.

## Interpretation

The observed scientific contrasts are not attributable to a recorded failure
of the representation-aware norm matcher, random-direction orthogonalizer,
deterministic intervention path, or readout common-support criterion.

## Unresolved interpretations

Passing these criteria does not establish that norm plus one readout projection
fully equates the geometry of natural and control perturbations. Richer local
Jacobian geometry remains unmeasured.


==> anc/supplement/focal/direction_controls/numerical_validation.md <==
# The direction-control study full technical QC

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Overall: **PASS**

Only semantic, endpoint, representation, orthogonality, replay, finite-metric, and readout-common-support quantities were inspected. No direction-specific attenuation or output contrast was calculated.

| Cell | Block | Family | Eligible | Support low | Support high | Retained | Fraction | criterion |
|---|---:|---|---:|---:|---:|---:|---:|---|
| pythia_seed1_step14000 | 1 | natural | 4608 | 0.0002284118 | 0.04147843 | 4503 | 0.9772 | PASS |
| pythia_seed1_step14000 | 1 | random_orthogonal | 18432 | 0.0002284118 | 0.04147843 | 18016 | 0.9774 | PASS |
| pythia_seed1_step14000 | 1 | token_permuted | 4608 | 0.0002284118 | 0.04147843 | 4508 | 0.9783 | PASS |
| pythia_seed1_step14000 | 5 | natural | 4608 | 0.0001863201 | 0.03873501 | 4139 | 0.8982 | PASS |
| pythia_seed1_step14000 | 5 | random_orthogonal | 18432 | 0.0001863201 | 0.03873501 | 18025 | 0.9779 | PASS |
| pythia_seed1_step14000 | 5 | token_permuted | 4608 | 0.0001863201 | 0.03873501 | 4495 | 0.9755 | PASS |
| pythia_seed1_step14000 | 10 | natural | 4608 | 0.0002319113 | 0.03589696 | 4159 | 0.9026 | PASS |
| pythia_seed1_step14000 | 10 | random_orthogonal | 18432 | 0.0002319113 | 0.03589696 | 17976 | 0.9753 | PASS |
| pythia_seed1_step14000 | 10 | token_permuted | 4608 | 0.0002319113 | 0.03589696 | 4401 | 0.9551 | PASS |
| pythia_seed1_step143000 | 1 | natural | 4608 | 0.000211267 | 0.04611691 | 4496 | 0.9757 | PASS |
| pythia_seed1_step143000 | 1 | random_orthogonal | 18432 | 0.000211267 | 0.04611691 | 17966 | 0.9747 | PASS |
| pythia_seed1_step143000 | 1 | token_permuted | 4608 | 0.000211267 | 0.04611691 | 4512 | 0.9792 | PASS |
| pythia_seed1_step143000 | 5 | natural | 4608 | 0.0002355307 | 0.04994645 | 4370 | 0.9484 | PASS |
| pythia_seed1_step143000 | 5 | random_orthogonal | 18432 | 0.0002355307 | 0.04994645 | 18034 | 0.9784 | PASS |
| pythia_seed1_step143000 | 5 | token_permuted | 4608 | 0.0002355307 | 0.04994645 | 4509 | 0.9785 | PASS |
| pythia_seed1_step143000 | 10 | natural | 4608 | 0.0004078829 | 0.06386037 | 4492 | 0.9748 | PASS |
| pythia_seed1_step143000 | 10 | random_orthogonal | 18432 | 0.0004078829 | 0.06386037 | 17532 | 0.9512 | PASS |
| pythia_seed1_step143000 | 10 | token_permuted | 4608 | 0.0004078829 | 0.06386037 | 4476 | 0.9714 | PASS |
| pythia_seed4_step14000 | 1 | natural | 4608 | 0.0001995592 | 0.04100969 | 4489 | 0.9742 | PASS |
| pythia_seed4_step14000 | 1 | random_orthogonal | 18432 | 0.0001995592 | 0.04100969 | 18037 | 0.9786 | PASS |
| pythia_seed4_step14000 | 1 | token_permuted | 4608 | 0.0001995592 | 0.04100969 | 4474 | 0.9709 | PASS |
| pythia_seed4_step14000 | 5 | natural | 4608 | 0.0002309818 | 0.0347778 | 4475 | 0.9711 | PASS |
| pythia_seed4_step14000 | 5 | random_orthogonal | 18432 | 0.0002309818 | 0.0347778 | 17987 | 0.9759 | PASS |
| pythia_seed4_step14000 | 5 | token_permuted | 4608 | 0.0002309818 | 0.0347778 | 4504 | 0.9774 | PASS |
| pythia_seed4_step14000 | 10 | natural | 4608 | 0.0002488188 | 0.03449309 | 4166 | 0.9041 | PASS |
| pythia_seed4_step14000 | 10 | random_orthogonal | 18432 | 0.0002488188 | 0.03449309 | 17961 | 0.9744 | PASS |
| pythia_seed4_step14000 | 10 | token_permuted | 4608 | 0.0002488188 | 0.03449309 | 4409 | 0.9568 | PASS |
| pythia_seed4_step143000 | 1 | natural | 4608 | 0.0002647409 | 0.0475643 | 4497 | 0.9759 | PASS |
| pythia_seed4_step143000 | 1 | random_orthogonal | 18432 | 0.0002647409 | 0.0475643 | 18036 | 0.9785 | PASS |
| pythia_seed4_step143000 | 1 | token_permuted | 4608 | 0.0002647409 | 0.0475643 | 4484 | 0.9731 | PASS |
| pythia_seed4_step143000 | 5 | natural | 4608 | 0.0001982878 | 0.04697208 | 4507 | 0.9781 | PASS |
| pythia_seed4_step143000 | 5 | random_orthogonal | 18432 | 0.0001982878 | 0.04697208 | 18050 | 0.9793 | PASS |
| pythia_seed4_step143000 | 5 | token_permuted | 4608 | 0.0001982878 | 0.04697208 | 4508 | 0.9783 | PASS |
| pythia_seed4_step143000 | 10 | natural | 4608 | 0.0003225445 | 0.05641199 | 4483 | 0.9729 | PASS |
| pythia_seed4_step143000 | 10 | random_orthogonal | 18432 | 0.0003225445 | 0.05641199 | 17494 | 0.9491 | PASS |
| pythia_seed4_step143000 | 10 | token_permuted | 4608 | 0.0003225445 | 0.05641199 | 4501 | 0.9768 | PASS |
| pythia_seed6_step14000 | 1 | natural | 4608 | 0.0001722484 | 0.0426608 | 4507 | 0.9781 | PASS |
| pythia_seed6_step14000 | 1 | random_orthogonal | 18432 | 0.0001722484 | 0.0426608 | 18048 | 0.9792 | PASS |
| pythia_seed6_step14000 | 1 | token_permuted | 4608 | 0.0001722484 | 0.0426608 | 4504 | 0.9774 | PASS |
| pythia_seed6_step14000 | 5 | natural | 4608 | 0.0002460637 | 0.03671831 | 4375 | 0.9494 | PASS |
| pythia_seed6_step14000 | 5 | random_orthogonal | 18432 | 0.0002460637 | 0.03671831 | 18001 | 0.9766 | PASS |
| pythia_seed6_step14000 | 5 | token_permuted | 4608 | 0.0002460637 | 0.03671831 | 4440 | 0.9635 | PASS |
| pythia_seed6_step14000 | 10 | natural | 4608 | 0.0002113344 | 0.03643699 | 4145 | 0.8995 | PASS |
| pythia_seed6_step14000 | 10 | random_orthogonal | 18432 | 0.0002113344 | 0.03643699 | 18019 | 0.9776 | PASS |
| pythia_seed6_step14000 | 10 | token_permuted | 4608 | 0.0002113344 | 0.03643699 | 4435 | 0.9625 | PASS |
| pythia_seed6_step143000 | 1 | natural | 4608 | 0.0002182686 | 0.04723266 | 4508 | 0.9783 | PASS |
| pythia_seed6_step143000 | 1 | random_orthogonal | 18432 | 0.0002182686 | 0.04723266 | 18018 | 0.9775 | PASS |
| pythia_seed6_step143000 | 1 | token_permuted | 4608 | 0.0002182686 | 0.04723266 | 4514 | 0.9796 | PASS |
| pythia_seed6_step143000 | 5 | natural | 4608 | 0.0002179067 | 0.04843036 | 4438 | 0.9631 | PASS |
| pythia_seed6_step143000 | 5 | random_orthogonal | 18432 | 0.0002179067 | 0.04843036 | 18062 | 0.9799 | PASS |
| pythia_seed6_step143000 | 5 | token_permuted | 4608 | 0.0002179067 | 0.04843036 | 4507 | 0.9781 | PASS |
| pythia_seed6_step143000 | 10 | natural | 4608 | 0.0003520435 | 0.05819447 | 4487 | 0.9737 | PASS |
| pythia_seed6_step143000 | 10 | random_orthogonal | 18432 | 0.0003520435 | 0.05819447 | 17535 | 0.9513 | PASS |
| pythia_seed6_step143000 | 10 | token_permuted | 4608 | 0.0003520435 | 0.05819447 | 4498 | 0.9761 | PASS |
| pythia_seed7_step14000 | 1 | natural | 4608 | 0.0002055072 | 0.0453908 | 4501 | 0.9768 | PASS |
| pythia_seed7_step14000 | 1 | random_orthogonal | 18432 | 0.0002055072 | 0.0453908 | 18062 | 0.9799 | PASS |
| pythia_seed7_step14000 | 1 | token_permuted | 4608 | 0.0002055072 | 0.0453908 | 4511 | 0.9789 | PASS |
| pythia_seed7_step14000 | 5 | natural | 4608 | 0.0002618433 | 0.04091445 | 4045 | 0.8778 | PASS |
| pythia_seed7_step14000 | 5 | random_orthogonal | 18432 | 0.0002618433 | 0.04091445 | 17989 | 0.9760 | PASS |
| pythia_seed7_step14000 | 5 | token_permuted | 4608 | 0.0002618433 | 0.04091445 | 4423 | 0.9599 | PASS |
| pythia_seed7_step14000 | 10 | natural | 4608 | 0.0001856806 | 0.0311099 | 4220 | 0.9158 | PASS |
| pythia_seed7_step14000 | 10 | random_orthogonal | 18432 | 0.0001856806 | 0.0311099 | 18007 | 0.9769 | PASS |
| pythia_seed7_step14000 | 10 | token_permuted | 4608 | 0.0001856806 | 0.0311099 | 4394 | 0.9536 | PASS |
| pythia_seed7_step143000 | 1 | natural | 4608 | 0.0002308499 | 0.05108939 | 4496 | 0.9757 | PASS |
| pythia_seed7_step143000 | 1 | random_orthogonal | 18432 | 0.0002308499 | 0.05108939 | 18045 | 0.9790 | PASS |
| pythia_seed7_step143000 | 1 | token_permuted | 4608 | 0.0002308499 | 0.05108939 | 4508 | 0.9783 | PASS |
| pythia_seed7_step143000 | 5 | natural | 4608 | 0.0002532659 | 0.05145393 | 4339 | 0.9416 | PASS |
| pythia_seed7_step143000 | 5 | random_orthogonal | 18432 | 0.0002532659 | 0.05145393 | 18031 | 0.9782 | PASS |
| pythia_seed7_step143000 | 5 | token_permuted | 4608 | 0.0002532659 | 0.05145393 | 4493 | 0.9750 | PASS |
| pythia_seed7_step143000 | 10 | natural | 4608 | 0.0003313326 | 0.06291169 | 4505 | 0.9776 | PASS |
| pythia_seed7_step143000 | 10 | random_orthogonal | 18432 | 0.0003313326 | 0.06291169 | 17541 | 0.9517 | PASS |
| pythia_seed7_step143000 | 10 | token_permuted | 4608 | 0.0003313326 | 0.06291169 | 4454 | 0.9666 | PASS |
| pythia_seed8_step14000 | 1 | natural | 4608 | 0.0001597078 | 0.0383863 | 4513 | 0.9794 | PASS |
| pythia_seed8_step14000 | 1 | random_orthogonal | 18432 | 0.0001597078 | 0.0383863 | 18005 | 0.9768 | PASS |
| pythia_seed8_step14000 | 1 | token_permuted | 4608 | 0.0001597078 | 0.0383863 | 4506 | 0.9779 | PASS |
| pythia_seed8_step14000 | 5 | natural | 4608 | 0.0001838061 | 0.03446316 | 4346 | 0.9431 | PASS |
| pythia_seed8_step14000 | 5 | random_orthogonal | 18432 | 0.0001838061 | 0.03446316 | 18011 | 0.9772 | PASS |
| pythia_seed8_step14000 | 5 | token_permuted | 4608 | 0.0001838061 | 0.03446316 | 4489 | 0.9742 | PASS |
| pythia_seed8_step14000 | 10 | natural | 4608 | 0.0001937944 | 0.03423499 | 4241 | 0.9204 | PASS |
| pythia_seed8_step14000 | 10 | random_orthogonal | 18432 | 0.0001937944 | 0.03423499 | 18035 | 0.9785 | PASS |
| pythia_seed8_step14000 | 10 | token_permuted | 4608 | 0.0001937944 | 0.03423499 | 4411 | 0.9572 | PASS |
| pythia_seed8_step143000 | 1 | natural | 4608 | 0.0002815348 | 0.04746647 | 4501 | 0.9768 | PASS |
| pythia_seed8_step143000 | 1 | random_orthogonal | 18432 | 0.0002815348 | 0.04746647 | 17978 | 0.9754 | PASS |
| pythia_seed8_step143000 | 1 | token_permuted | 4608 | 0.0002815348 | 0.04746647 | 4499 | 0.9763 | PASS |
| pythia_seed8_step143000 | 5 | natural | 4608 | 0.0001749529 | 0.04655033 | 4409 | 0.9568 | PASS |
| pythia_seed8_step143000 | 5 | random_orthogonal | 18432 | 0.0001749529 | 0.04655033 | 18024 | 0.9779 | PASS |
| pythia_seed8_step143000 | 5 | token_permuted | 4608 | 0.0001749529 | 0.04655033 | 4514 | 0.9796 | PASS |
| pythia_seed8_step143000 | 10 | natural | 4608 | 0.0003700517 | 0.05497138 | 4491 | 0.9746 | PASS |
| pythia_seed8_step143000 | 10 | random_orthogonal | 18432 | 0.0003700517 | 0.05497138 | 17068 | 0.9260 | PASS |
| pythia_seed8_step143000 | 10 | token_permuted | 4608 | 0.0003700517 | 0.05497138 | 4450 | 0.9657 | PASS |
| pythia_seed9_step14000 | 1 | natural | 4608 | 0.0002013835 | 0.04017917 | 4499 | 0.9763 | PASS |
| pythia_seed9_step14000 | 1 | random_orthogonal | 18432 | 0.0002013835 | 0.04017917 | 18036 | 0.9785 | PASS |
| pythia_seed9_step14000 | 1 | token_permuted | 4608 | 0.0002013835 | 0.04017917 | 4496 | 0.9757 | PASS |
| pythia_seed9_step14000 | 5 | natural | 4608 | 0.0001880534 | 0.03899324 | 4230 | 0.9180 | PASS |
| pythia_seed9_step14000 | 5 | random_orthogonal | 18432 | 0.0001880534 | 0.03899324 | 18024 | 0.9779 | PASS |
| pythia_seed9_step14000 | 5 | token_permuted | 4608 | 0.0001880534 | 0.03899324 | 4479 | 0.9720 | PASS |
| pythia_seed9_step14000 | 10 | natural | 4608 | 0.0002005662 | 0.03053831 | 3896 | 0.8455 | PASS |
| pythia_seed9_step14000 | 10 | random_orthogonal | 18432 | 0.0002005662 | 0.03053831 | 18000 | 0.9766 | PASS |
| pythia_seed9_step14000 | 10 | token_permuted | 4608 | 0.0002005662 | 0.03053831 | 4242 | 0.9206 | PASS |
| pythia_seed9_step143000 | 1 | natural | 4608 | 0.0002784561 | 0.04978145 | 4482 | 0.9727 | PASS |
| pythia_seed9_step143000 | 1 | random_orthogonal | 18432 | 0.0002784561 | 0.04978145 | 18022 | 0.9778 | PASS |
| pythia_seed9_step143000 | 1 | token_permuted | 4608 | 0.0002784561 | 0.04978145 | 4492 | 0.9748 | PASS |
| pythia_seed9_step143000 | 5 | natural | 4608 | 0.0002314622 | 0.05265551 | 4358 | 0.9457 | PASS |
| pythia_seed9_step143000 | 5 | random_orthogonal | 18432 | 0.0002314622 | 0.05265551 | 18062 | 0.9799 | PASS |
| pythia_seed9_step143000 | 5 | token_permuted | 4608 | 0.0002314622 | 0.05265551 | 4505 | 0.9776 | PASS |
| pythia_seed9_step143000 | 10 | natural | 4608 | 0.0002968529 | 0.06096661 | 4471 | 0.9703 | PASS |
| pythia_seed9_step143000 | 10 | random_orthogonal | 18432 | 0.0002968529 | 0.06096661 | 17860 | 0.9690 | PASS |
| pythia_seed9_step143000 | 10 | token_permuted | 4608 | 0.0002968529 | 0.06096661 | 4502 | 0.9770 | PASS |
| olmo7b_stage1_step93000_tokens391B | 1 | natural | 4608 | 0.0001299255 | 0.03608818 | 4507 | 0.9781 | PASS |
| olmo7b_stage1_step93000_tokens391B | 1 | random_orthogonal | 18432 | 0.0001299255 | 0.03608818 | 18025 | 0.9779 | PASS |
| olmo7b_stage1_step93000_tokens391B | 1 | token_permuted | 4608 | 0.0001299255 | 0.03608818 | 4503 | 0.9772 | PASS |
| olmo7b_stage1_step93000_tokens391B | 15 | natural | 4608 | 0.0001160367 | 0.0158638 | 4117 | 0.8934 | PASS |
| olmo7b_stage1_step93000_tokens391B | 15 | random_orthogonal | 18432 | 0.0001160367 | 0.0158638 | 17916 | 0.9720 | PASS |
| olmo7b_stage1_step93000_tokens391B | 15 | token_permuted | 4608 | 0.0001160367 | 0.0158638 | 4417 | 0.9586 | PASS |
| olmo7b_stage1_step93000_tokens391B | 30 | natural | 4608 | 0.0001121053 | 0.01210096 | 3400 | 0.7378 | PASS |
| olmo7b_stage1_step93000_tokens391B | 30 | random_orthogonal | 18432 | 0.0001121053 | 0.01210096 | 17846 | 0.9682 | PASS |
| olmo7b_stage1_step93000_tokens391B | 30 | token_permuted | 4608 | 0.0001121053 | 0.01210096 | 3800 | 0.8247 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 1 | natural | 4608 | 0.000114004 | 0.02612554 | 4485 | 0.9733 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 1 | random_orthogonal | 18432 | 0.000114004 | 0.02612554 | 18001 | 0.9766 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 1 | token_permuted | 4608 | 0.000114004 | 0.02612554 | 4500 | 0.9766 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 15 | natural | 4608 | 9.07789e-05 | 0.01619907 | 4359 | 0.9460 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 15 | random_orthogonal | 18432 | 9.07789e-05 | 0.01619907 | 18047 | 0.9791 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 15 | token_permuted | 4608 | 9.07789e-05 | 0.01619907 | 4489 | 0.9742 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 30 | natural | 4608 | 0.0001622747 | 0.01720131 | 3235 | 0.7020 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 30 | random_orthogonal | 18432 | 0.0001622747 | 0.01720131 | 17874 | 0.9697 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 30 | token_permuted | 4608 | 0.0001622747 | 0.01720131 | 3598 | 0.7808 | PASS |

Failures: none.


==> anc/supplement/focal/direction_controls/pilot_validation.md <==
# The direction-control study pilot QC

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Overall: **PASS**

Only semantic, endpoint, representation, orthogonality, replay, finite-metric, and readout-common-support quantities were inspected. No direction-specific attenuation or output contrast was calculated.

| Cell | Block | Family | Eligible | Support low | Support high | Retained | Fraction | criterion |
|---|---:|---|---:|---:|---:|---:|---:|---|
| pythia_seed1_step14000 | 1 | natural | 768 | 0.0003347303 | 0.04125579 | 745 | 0.9701 | PASS |
| pythia_seed1_step14000 | 1 | random_orthogonal | 3072 | 0.0003347303 | 0.04125579 | 2981 | 0.9704 | PASS |
| pythia_seed1_step14000 | 1 | token_permuted | 768 | 0.0003347303 | 0.04125579 | 752 | 0.9792 | PASS |
| pythia_seed1_step14000 | 5 | natural | 768 | 0.0001631187 | 0.04158821 | 675 | 0.8789 | PASS |
| pythia_seed1_step14000 | 5 | random_orthogonal | 3072 | 0.0001631187 | 0.04158821 | 3010 | 0.9798 | PASS |
| pythia_seed1_step14000 | 5 | token_permuted | 768 | 0.0001631187 | 0.04158821 | 747 | 0.9727 | PASS |
| pythia_seed1_step14000 | 10 | natural | 768 | 0.0001719758 | 0.03820743 | 686 | 0.8932 | PASS |
| pythia_seed1_step14000 | 10 | random_orthogonal | 3072 | 0.0001719758 | 0.03820743 | 3009 | 0.9795 | PASS |
| pythia_seed1_step14000 | 10 | token_permuted | 768 | 0.0001719758 | 0.03820743 | 744 | 0.9688 | PASS |
| pythia_seed1_step143000 | 1 | natural | 768 | 0.0003565913 | 0.0415794 | 737 | 0.9596 | PASS |
| pythia_seed1_step143000 | 1 | random_orthogonal | 3072 | 0.0003565913 | 0.0415794 | 2933 | 0.9548 | PASS |
| pythia_seed1_step143000 | 1 | token_permuted | 768 | 0.0003565913 | 0.0415794 | 742 | 0.9661 | PASS |
| pythia_seed1_step143000 | 5 | natural | 768 | 0.0002895089 | 0.05317819 | 728 | 0.9479 | PASS |
| pythia_seed1_step143000 | 5 | random_orthogonal | 3072 | 0.0002895089 | 0.05317819 | 2996 | 0.9753 | PASS |
| pythia_seed1_step143000 | 5 | token_permuted | 768 | 0.0002895089 | 0.05317819 | 747 | 0.9727 | PASS |
| pythia_seed1_step143000 | 10 | natural | 768 | 0.0004390206 | 0.06601241 | 741 | 0.9648 | PASS |
| pythia_seed1_step143000 | 10 | random_orthogonal | 3072 | 0.0004390206 | 0.06601241 | 2901 | 0.9443 | PASS |
| pythia_seed1_step143000 | 10 | token_permuted | 768 | 0.0004390206 | 0.06601241 | 747 | 0.9727 | PASS |
| olmo7b_stage1_step93000_tokens391B | 1 | natural | 768 | 0.0001366389 | 0.03195905 | 751 | 0.9779 | PASS |
| olmo7b_stage1_step93000_tokens391B | 1 | random_orthogonal | 3072 | 0.0001366389 | 0.03195905 | 2977 | 0.9691 | PASS |
| olmo7b_stage1_step93000_tokens391B | 1 | token_permuted | 768 | 0.0001366389 | 0.03195905 | 740 | 0.9635 | PASS |
| olmo7b_stage1_step93000_tokens391B | 15 | natural | 768 | 9.946321e-05 | 0.01631189 | 677 | 0.8815 | PASS |
| olmo7b_stage1_step93000_tokens391B | 15 | random_orthogonal | 3072 | 9.946321e-05 | 0.01631189 | 2986 | 0.9720 | PASS |
| olmo7b_stage1_step93000_tokens391B | 15 | token_permuted | 768 | 9.946321e-05 | 0.01631189 | 739 | 0.9622 | PASS |
| olmo7b_stage1_step93000_tokens391B | 30 | natural | 768 | 0.0001430512 | 0.01196234 | 549 | 0.7148 | PASS |
| olmo7b_stage1_step93000_tokens391B | 30 | random_orthogonal | 3072 | 0.0001430512 | 0.01196234 | 2964 | 0.9648 | PASS |
| olmo7b_stage1_step93000_tokens391B | 30 | token_permuted | 768 | 0.0001430512 | 0.01196234 | 607 | 0.7904 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 1 | natural | 768 | 0.0001746695 | 0.02572085 | 745 | 0.9701 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 1 | random_orthogonal | 3072 | 0.0001746695 | 0.02572085 | 2980 | 0.9701 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 1 | token_permuted | 768 | 0.0001746695 | 0.02572085 | 730 | 0.9505 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 15 | natural | 768 | 9.175874e-05 | 0.01557033 | 708 | 0.9219 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 15 | random_orthogonal | 3072 | 9.175874e-05 | 0.01557033 | 3006 | 0.9785 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 15 | token_permuted | 768 | 9.175874e-05 | 0.01557033 | 742 | 0.9661 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 30 | natural | 768 | 0.0001659554 | 0.01769214 | 530 | 0.6901 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 30 | random_orthogonal | 3072 | 0.0001659554 | 0.01769214 | 2985 | 0.9717 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 30 | token_permuted | 768 | 0.0001659554 | 0.01769214 | 585 | 0.7617 | PASS |

Failures: none.


==> anc/supplement/focal/direction_controls/preanalysis_protocol.md <==
# Preregistration: the direction-control study natural direction versus matched-control propagation

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Specified before any the direction-control study model output is generated or inspected.

## 1. Scope and hypotheses

The continuous-output study and the representation-aware matched-perturbation study are prespecified and read-only. The representation-aware matched-perturbation study's
classification is `joint local/downstream criterion`: natural local perturbation magnitude and matched
suffix transfer both changed, with material residual checkpoint structure.
the direction-control study discriminates:

- **H4, generic suffix contractivity:** natural and control directions have
  similar propagation after initial magnitude and readout alignment are
  controlled;
- **H5, natural-direction specificity:** the natural missing-update direction
  is preferentially attenuated relative to every control family after those
  controls;
- **H9, direction/readout geometry:** apparent natural/control differences are
  explained by initial output-sensitive alignment rather than natural identity.

H3 remains the prespecified the matched-perturbation study decomposition result unless the natural
condition fails its replay criterion. 

## 2. Exact cells, semantic inputs, and stacks

Use all 18 prespecified windows (evaluation seeds 11, 23, 37; sequence indices 0--5;
257 IDs each) and the same input/target convention as the continuous-output and matched-perturbation studies.

- Pythia-160M runs 1, 4, 6, 7, 8, 9 at `step14000` and `step143000`;
- OLMo-2 7B at `stage1-step93000-tokens391B`, commit
  `ebee110f42239c33f87b113880d5acd077e45016`, and
  `stage1-step928646-tokens3896B`, commit
  `c0371f4281bf2376207646c6b62ddc6c442c7577`.

Semantic hashes are inherited exactly: Pythia text
`ef75b67a0f3a316b6d465295e2dd58314738fd0e38bcf01790dba7022c35468e`,
Pythia manifest
`39055c86edd2a23b1a014e20695237d5cba3b0db90faf5a494ad32577fe374c1`,
and OLMo manifest
`96b0d8ad62c378e32bfdbc364e43bcea3bd7b26c0de332f9fe4a35219cd68f4d`.

Pythia uses PyTorch 2.11.0/CUDA 12.8/Transformers 4.56.2 with SDPA. OLMo
uses PyTorch 2.6.0/CUDA 12.4/Transformers 4.51.3 with eager attention. Both use
FP16 model states, FP32 intervention/metric arithmetic, batch size 2,
`use_cache=False`, deterministic algorithms, and TF32 disabled.

## 3. prespecified layers and pilot

To bound cost while spanning suffix length, Pythia uses zero-based blocks
`[1,5,10]`; OLMo uses `[1,15,30]`. These are the already validated
shallow/middle/deep the representation-aware matched-perturbation study pilot blocks. No fourth layer is added: the
full boundary trajectory from the shallow and middle interventions already
contains the late-suffix region implicated by the representation-aware matched-perturbation study.

Pilot cells are both checkpoints of Pythia run 1 and both OLMo checkpoints.
Pilot windows are sequence 0 from each evaluation seed, executed with their
original sequence-1 batch companions; companions are not retained. Until every
pilot QC criterion passes, no the direction-control study directional scientific contrast is
calculated or inspected.

## 4. Natural intervention

At block `l`, let `h` be block input, `h_plus` intact block output,
`u=h_plus-h`, and `delta_nat=h-h_plus=-u`. The natural intervention returns the
original FP16 `h` object exactly. Its measured execution perturbation is

`d_nat_exec=float32(h)-float32(h_plus)`.

Primary initial magnitude is

`r_initial=RMS(d_exec)/(RMS(float32(h_plus))+1e-8)`.

The natural condition must reproduce the representation-aware matched-perturbation study beta-1 on the pilot subset:
top-1 IDs exactly and JS, KL, NLL change, logit-margin loss, and `r_initial`
within absolute `1e-6`.

## 5. prespecified control families

### C1 random orthogonal

Use four controls with public seeds `[3101,3102,3103,3104]`. For every
pair/window/block, generate an FP32 standard-normal vector using a stable
SHA-256-derived 63-bit seed of
`exp3|seed|pair_id|evaluation_seed|sequence_index|block`. The pair ID excludes
checkpoint, so paired checkpoints receive the same base random realization.

For each token, Euclidean-project the random vector out of `d_nat_exec`:

`v_perp=v-(dot(v,d_nat)/dot(d_nat,d_nat))*d_nat`.

The FP32 ideal direction must have absolute cosine with `d_nat_exec <=1e-5`.
After scaling, residual addition, and FP16 representation, executed absolute
cosine must be `<=0.01`. Any violation stops the experiment; tolerances are not
relaxed.

### C2 token-permuted natural

Within each 256-token window and block, token position `p` uses the natural
direction from `(p+137) mod 256` in the same checkpoint/window. The offset 137
is prespecified, nonzero, and coprime to 256. It is applied independently within each
window, including when two windows share an execution batch.

### C3 adjacent block

Not run. Moving an update measured at another residual state to the present
boundary introduces a base-state semantic ambiguity. Its optional status cannot
block the primary random-orthogonal and token-permuted assay.

## 6. Representation-aware norm matching

For every control, scale its FP32 direction so its ideal absolute RMS equals
the measured natural execution perturbation RMS for the same token/block:

`s=RMS(d_nat_exec)/(RMS(v)+1e-30)` and
`h_ctrl_ideal=float32(h_plus)+s*v`.

The executed state is `cast_FP16(h_ctrl_ideal)`. The natural measured
`r_initial` is the requested target; the control's actual post-cast `r_initial`
is the scientific variable. Retain ideal achieved norm, actual achieved norm,
absolute/relative target error, element change/zero counts, FP16 ULP aggregate,
and

`rounding_bound=RMS(float32(h_ctrl_exec)-h_ctrl_ideal)/(RMS(h_plus)+1e-8)`.

A record passes iff target/direction quantities are finite, the ideal target
error is at most `max(1e-7,1e-5*abs(target))`, and

`observed_error-(ideal_error+rounding_bound) <=5e-7`.

There is no universal percentage error cap. Natural magnitudes below `1e-4`
or base RMS below `1e-6` are retained but excluded symmetrically from primary
specificity, adjustment, and prediction.

## 7. Readout-sensitive reference and alignment

The primary output-sensitive reference is the intact top-token versus intact
runner-up unembedding contrast at each token:

`w = W_unembed[top1]-W_unembed[runnerup]`.

The residual-stream and unembedding dimensions coincide in both prespecified model
families. For each executed perturbation `d`, retain:

- signed and absolute cosine alignment with `w`;
- signed and absolute relative projection
  `p=dot(d,w/||w||)/(sqrt(hidden_dim)*(RMS(h_plus)+1e-8))`.

Primary geometry adjustment uses `abs(p)`. Exact simultaneous construction of
random directions that are both orthogonal to the natural direction and equal
in readout projection is not guaranteed feasible. Therefore dual matching is
not attempted; the outcome-independent common-support adjustment below is
primary and prespecified before outcomes.

Within each run/checkpoint/layer, define readout common support as the
intersection of the family-specific 1st--99th percentile intervals of
`abs(p)` for natural, random-orthogonal, and token-permuted records. Retain
records inside the intersection. Each family must retain at least 10% of its
eligible records and at least 256 records in every stratum (77 records for the
three-window pilot); otherwise the readout-control criterion fails.

## 8. Propagation and output measurements

At the injection boundary, every downstream transformer output, the last
transformer output immediately before final normalization, and the output of
final normalization, retain:

- relative RMS and relative L2 difference from intact;
- cosine between perturbed and intact residual;
- cosine between current and initial perturbation vectors;
- log boundary-to-boundary gain and change in relative RMS;
- boundary index/type, suffix progress, and remaining transformer depth.

Final normalization is an explicit boundary and is never averaged with the
last transformer boundary.

Output records retain JS divergence (primary), forward KL, target-token NLL
change, logit-margin loss, and top-1 disagreement (secondary), using the prespecified
the continuous-output study definitions and FP32 extraction.

## 9. Primary attenuation and specificity statistics

For each direction record define

`A_hidden=log((r_post_final_norm+1e-12)/(r_initial+1e-12))`.

More negative values mean greater attenuation. Unadjusted token specificity is

`S_unadj=A_natural-0.5*(mean_seed(A_random)+A_permuted)`.

Thus negative specificity means greater natural-direction attenuation, zero
means no preferential attenuation, and positive means greater natural
preservation/amplification.

Primary readout-adjusted specificity is estimated separately for each
run/checkpoint/layer on common support by weighted least squares:

`A_hidden ~ family + x + x^2 + z + family:x`,

where `x=abs(readout projection)` and `z=log(r_initial+1e-12)` are standardized
within stratum. Random records receive weight 1/4 per seed; natural and
permuted records receive weight 1. Marginal standardization predicts every
retained covariate row as each family. Report natural-minus-random,
natural-minus-permuted, and their equal-family mean. Coefficients are not
causal.

Secondary output specificity replaces `A_hidden` with
`G_JS=log((JS+1e-12)/(r_initial^2+1e-12))` and uses the same adjustment.

## 10. Statistical hierarchy and checkpoint comparison

Pythia run-level, checkpoint-paired effects are the replication units. Layer
effects are averaged equally within run; random seeds never count as model
replications. Six runs are resampled with replacement for 100,000 percentile
bootstrap draws, seed `20260924`. A contrast is material when its 95% interval
excludes zero and its absolute magnitude is at least 0.05 log units.

Report adjusted specificity at early and final checkpoints and the paired
change `S_final-S_early`. OLMo is one descriptive trajectory; 10,000 window
bootstrap draws with seed `20260925` describe within-trajectory stability only.

## 11. Boundary localization

At every explicit boundary calculate the same adjusted natural-minus-control
attenuation using `A_b=log((r_b+1e-12)/(r_initial+1e-12))`. The localization
point is the earliest boundary where pooled Pythia equal-family specificity is
at most -0.05 with a run-bootstrap upper bound below zero and either the next
boundary also qualifies or the boundary is final normalization. Family-specific
H5 localization requires both natural-minus-random and
natural-minus-permuted to qualify. Final-normalization contribution is the
paired change in specificity from the last transformer output to the explicit
post-normalization boundary.

## 12. Held-out explanatory prediction

Sequence indices 2 and 5 are test windows; 0, 1, 3, 4 are train. The split is
shared across families, checkpoints, runs, layers, and control seeds. Response
is `log(JS+1e-12)`. Continuous variables are standardized from train only.
Prespecified nuisance terms are normalized depth and its square, checkpoint, and
Pythia run indicators.

- D1: nuisance + `log(r_initial+1e-12)`;
- D2: D1 + signed and absolute readout projection;
- D3: D1 + pre-final-normalization attenuation and final-normalization gain;
- D4: D3 + readout projections + natural and permuted family indicators.

Also fit the preregistered nested `D4-noID` (D4 without family indicators) to
isolate natural/direction-family incremental value after geometry and generic
propagation. Report test R-squared and MAE. Pythia run-level R-squared
increments use the same 100,000-run bootstrap. An increment is material when
CI is above zero and mean is at least .01.

## 13. QC and stopping criteria

Before expansion require:

1. semantic hashes, windows, counts, and selected layers exact;
2. deterministic repeated intervention logits within `1e-5` and identical
   decisions;
3. beta-0/intact exact equality for every pilot batch/layer and the first full
   batch/layer;
4. natural direct-identity equality and the representation-aware matched-perturbation study pilot replay;
5. random construction deterministic; ideal and executed orthogonality pass;
6. permutation offset/mapping exact and deterministic;
7. zero unexplained representation-aware norm-match failures;
8. readout vectors/projections finite and common-support coverage passes;
9. probabilities normalize within `1e-5`, divergences are no less than
   `-1e-6`, and identical distributions give KL/JS within `1e-6`;
10. hooks execute once, cache/attention outputs are disabled, restoration is
    exact, and output/propagation row coverage is exact.

Pilot failure stops the experiment. Criteria are not relaxed and no replacement
control is introduced.

## 14. Prespecified interpretation criteria

Technical or control failure precludes scientific interpretation. Otherwise apply the following criteria in priority order:

1. **targeted-compensation criterion** only if, at at least one checkpoint, adjusted
   natural-minus-random and natural-minus-permuted aggregate specificities are
   both negative material; each family contrast is negative in at least five
   of six runs and is negative with bootstrap upper below zero in at least two
   of three layers; both families meet the downstream localization criterion;
   and D4 identity/family terms add material held-out value over D4-noID.
2. **combined generic-propagation/readout account** if both the generic-propagation criterion and readout-geometry criterion patterns below hold.
3. **readout-geometry criterion** if unadjusted specificity is material at a checkpoint, both
   adjusted family contrasts there are nonmaterial (`abs(mean)<0.05` and CI
   includes zero), D2 improves materially over D1, and D4 adds less than .01
   over D4-noID or its CI includes zero.
4. **generic-propagation criterion** if both adjusted family contrasts are nonmaterial at both
   checkpoints and the family-average checkpoint change in `A_hidden` is
   material, same-signed, and CI-excluding-zero for natural, random, and
   permuted families.
5. **no single prespecified account established** for every other technically valid pattern.

If no criterion is met, no single account is established. Only the targeted-compensation criterion supports the phrase
"direction-specific downstream compensation". No class supports stronger
anthropomorphic language.

## 15. Robustness and hypothesis updates

Without replacing primary decisions, report signed versus absolute alignment,
cosine instead of relative projection, JS/KL/NLL/margin output specificity,
removal of one-binary16-spacing top-two cases, random seeds separately,
layers separately, leave-one-run-out Pythia results, and early/final conditions
separately.

At completion, assess whether H4, H5, H9, H3, and U1 are strengthened, weakened, not ruled out, ruled out, or untested. U1 denotes the prespecified cross-family
non-universality proposition defined in the pre-analysis plan; this assay can update it
only descriptively through OLMo.

## 16. Required artifacts and language

Store preregistration/hash, config, implementation/tests, commands,
environments, pilot and matching QC, losslessly sufficient condition,
propagation and readout records, processed tables, held-out results, four
figures, results, decision, and SHA-256 artifact manifest under
the retained acquisition archive (not included in this summary export).

The interpretation distinguishes measurements from hypotheses. Without meeting the targeted-compensation criterion, interpretation is limited to generic attenuation, contractivity, propagation, direction
sensitivity, readout alignment, and natural-direction specificity. 


==> anc/supplement/focal/direction_controls/processed/adjusted_cell_layer_specificity.csv <==
cell_id,panel,run,checkpoint_final,block,endpoint,contrast,estimate
pythia_seed1_step14000,pythia_hella,1,0,1,A_hidden,natural_minus_random,0.23343294661389666
pythia_seed1_step14000,pythia_hella,1,0,1,A_hidden,natural_minus_permuted,0.14695092358700107
pythia_seed1_step14000,pythia_hella,1,0,1,A_hidden,natural_minus_equal_controls,0.19019193510044885
pythia_seed1_step14000,pythia_hella,1,0,1,G_JS,natural_minus_random,0.49291139287486363
pythia_seed1_step14000,pythia_hella,1,0,1,G_JS,natural_minus_permuted,0.25806309020766305
pythia_seed1_step14000,pythia_hella,1,0,1,G_JS,natural_minus_equal_controls,0.37548724154126334
pythia_seed1_step14000,pythia_hella,1,0,5,A_hidden,natural_minus_random,0.11020953975944842
pythia_seed1_step14000,pythia_hella,1,0,5,A_hidden,natural_minus_permuted,0.05896089727500908
pythia_seed1_step14000,pythia_hella,1,0,5,A_hidden,natural_minus_equal_controls,0.08458521851722875
pythia_seed1_step14000,pythia_hella,1,0,5,G_JS,natural_minus_random,0.6240560796796895
pythia_seed1_step14000,pythia_hella,1,0,5,G_JS,natural_minus_permuted,0.40276592001692
pythia_seed1_step14000,pythia_hella,1,0,5,G_JS,natural_minus_equal_controls,0.5134109998483047
pythia_seed1_step14000,pythia_hella,1,0,10,A_hidden,natural_minus_random,-0.07171718739928154
pythia_seed1_step14000,pythia_hella,1,0,10,A_hidden,natural_minus_permuted,-0.07910927337232482
pythia_seed1_step14000,pythia_hella,1,0,10,A_hidden,natural_minus_equal_controls,-0.07541323038580318
pythia_seed1_step14000,pythia_hella,1,0,10,G_JS,natural_minus_random,0.3748821390327344
pythia_seed1_step14000,pythia_hella,1,0,10,G_JS,natural_minus_permuted,0.21685607509629024
pythia_seed1_step14000,pythia_hella,1,0,10,G_JS,natural_minus_equal_controls,0.2958691070645123
pythia_seed1_step143000,pythia_hella,1,1,1,A_hidden,natural_minus_random,0.2333576841568481
pythia_seed1_step143000,pythia_hella,1,1,1,A_hidden,natural_minus_permuted,-0.02926016305090018
pythia_seed1_step143000,pythia_hella,1,1,1,A_hidden,natural_minus_equal_controls,0.10204876055297396
pythia_seed1_step143000,pythia_hella,1,1,1,G_JS,natural_minus_random,0.4572291921993452
pythia_seed1_step143000,pythia_hella,1,1,1,G_JS,natural_minus_permuted,-0.21402394652796453
pythia_seed1_step143000,pythia_hella,1,1,1,G_JS,natural_minus_equal_controls,0.12160262283569034
pythia_seed1_step143000,pythia_hella,1,1,5,A_hidden,natural_minus_random,0.02332955135060466
pythia_seed1_step143000,pythia_hella,1,1,5,A_hidden,natural_minus_permuted,0.015534155572728636
pythia_seed1_step143000,pythia_hella,1,1,5,A_hidden,natural_minus_equal_controls,0.01943185346166665
pythia_seed1_step143000,pythia_hella,1,1,5,G_JS,natural_minus_random,0.262003438905664
pythia_seed1_step143000,pythia_hella,1,1,5,G_JS,natural_minus_permuted,0.24197405942962535
pythia_seed1_step143000,pythia_hella,1,1,5,G_JS,natural_minus_equal_controls,0.2519887491676447
pythia_seed1_step143000,pythia_hella,1,1,10,A_hidden,natural_minus_random,-0.4235529267995729
pythia_seed1_step143000,pythia_hella,1,1,10,A_hidden,natural_minus_permuted,0.026859324271667262
pythia_seed1_step143000,pythia_hella,1,1,10,A_hidden,natural_minus_equal_controls,-0.19834680126395282
pythia_seed1_step143000,pythia_hella,1,1,10,G_JS,natural_minus_random,0.05699914030336517
pythia_seed1_step143000,pythia_hella,1,1,10,G_JS,natural_minus_permuted,0.44566804455272546
pythia_seed1_step143000,pythia_hella,1,1,10,G_JS,natural_minus_equal_controls,0.2513335924280453
pythia_seed4_step14000,pythia_hella,4,0,1,A_hidden,natural_minus_random,0.2574577831523703
pythia_seed4_step14000,pythia_hella,4,0,1,A_hidden,natural_minus_permuted,0.16205537541553322
pythia_seed4_step14000,pythia_hella,4,0,1,A_hidden,natural_minus_equal_controls,0.20975657928395175
pythia_seed4_step14000,pythia_hella,4,0,1,G_JS,natural_minus_random,0.46915397264940584
pythia_seed4_step14000,pythia_hella,4,0,1,G_JS,natural_minus_permuted,0.2589189262510745
pythia_seed4_step14000,pythia_hella,4,0,1,G_JS,natural_minus_equal_controls,0.36403644945024016
pythia_seed4_step14000,pythia_hella,4,0,5,A_hidden,natural_minus_random,0.022855459321850013
pythia_seed4_step14000,pythia_hella,4,0,5,A_hidden,natural_minus_permuted,-0.06795222809309416
pythia_seed4_step14000,pythia_hella,4,0,5,A_hidden,natural_minus_equal_controls,-0.022548384385622074
pythia_seed4_step14000,pythia_hella,4,0,5,G_JS,natural_minus_random,0.41751519725505193
pythia_seed4_step14000,pythia_hella,4,0,5,G_JS,natural_minus_permuted,0.07915561373932256
pythia_seed4_step14000,pythia_hella,4,0,5,G_JS,natural_minus_equal_controls,0.24833540549718724
pythia_seed4_step14000,pythia_hella,4,0,10,A_hidden,natural_minus_random,-0.01454837907550427
pythia_seed4_step14000,pythia_hella,4,0,10,A_hidden,natural_minus_permuted,-0.025933175870299474
pythia_seed4_step14000,pythia_hella,4,0,10,A_hidden,natural_minus_equal_controls,-0.020240777472901872
pythia_seed4_step14000,pythia_hella,4,0,10,G_JS,natural_minus_random,0.3605673195624788
pythia_seed4_step14000,pythia_hella,4,0,10,G_JS,natural_minus_permuted,0.19011620584786249
pythia_seed4_step14000,pythia_hella,4,0,10,G_JS,natural_minus_equal_controls,0.27534176270517063
pythia_seed4_step143000,pythia_hella,4,1,1,A_hidden,natural_minus_random,0.3878000953930809
pythia_seed4_step143000,pythia_hella,4,1,1,A_hidden,natural_minus_permuted,0.06491406684597556
pythia_seed4_step143000,pythia_hella,4,1,1,A_hidden,natural_minus_equal_controls,0.22635708111952824
pythia_seed4_step143000,pythia_hella,4,1,1,G_JS,natural_minus_random,0.7063430886672635
pythia_seed4_step143000,pythia_hella,4,1,1,G_JS,natural_minus_permuted,-0.02778042831637728
pythia_seed4_step143000,pythia_hella,4,1,1,G_JS,natural_minus_equal_controls,0.3392813301754431
pythia_seed4_step143000,pythia_hella,4,1,5,A_hidden,natural_minus_random,0.03492688036482883
pythia_seed4_step143000,pythia_hella,4,1,5,A_hidden,natural_minus_permuted,0.013719530063922347
pythia_seed4_step143000,pythia_hella,4,1,5,A_hidden,natural_minus_equal_controls,0.024323205214375587
pythia_seed4_step143000,pythia_hella,4,1,5,G_JS,natural_minus_random,0.2293231650966474
pythia_seed4_step143000,pythia_hella,4,1,5,G_JS,natural_minus_permuted,0.08226859022405009
pythia_seed4_step143000,pythia_hella,4,1,5,G_JS,natural_minus_equal_controls,0.15579587766034875
pythia_seed4_step143000,pythia_hella,4,1,10,A_hidden,natural_minus_random,-0.4401258381741042
pythia_seed4_step143000,pythia_hella,4,1,10,A_hidden,natural_minus_permuted,0.0391807222426539
pythia_seed4_step143000,pythia_hella,4,1,10,A_hidden,natural_minus_equal_controls,-0.20047255796572516
pythia_seed4_step143000,pythia_hella,4,1,10,G_JS,natural_minus_random,0.2132312835479595
pythia_seed4_step143000,pythia_hella,4,1,10,G_JS,natural_minus_permuted,0.3519620457101278
pythia_seed4_step143000,pythia_hella,4,1,10,G_JS,natural_minus_equal_controls,0.28259666462904365
pythia_seed6_step14000,pythia_hella,6,0,1,A_hidden,natural_minus_random,0.29199547400084397
pythia_seed6_step14000,pythia_hella,6,0,1,A_hidden,natural_minus_permuted,0.23531626418128726
pythia_seed6_step14000,pythia_hella,6,0,1,A_hidden,natural_minus_equal_controls,0.26365586909106564
pythia_seed6_step14000,pythia_hella,6,0,1,G_JS,natural_minus_random,0.5817243243021579
pythia_seed6_step14000,pythia_hella,6,0,1,G_JS,natural_minus_permuted,0.44791170903758704
pythia_seed6_step14000,pythia_hella,6,0,1,G_JS,natural_minus_equal_controls,0.5148180166698725
pythia_seed6_step14000,pythia_hella,6,0,5,A_hidden,natural_minus_random,0.024235786715258084
pythia_seed6_step14000,pythia_hella,6,0,5,A_hidden,natural_minus_permuted,-0.017391998699981148
pythia_seed6_step14000,pythia_hella,6,0,5,A_hidden,natural_minus_equal_controls,0.003421894007638468
pythia_seed6_step14000,pythia_hella,6,0,5,G_JS,natural_minus_random,0.43546610957478094
pythia_seed6_step14000,pythia_hella,6,0,5,G_JS,natural_minus_permuted,0.2252119880562018
pythia_seed6_step14000,pythia_hella,6,0,5,G_JS,natural_minus_equal_controls,0.33033904881549137
pythia_seed6_step14000,pythia_hella,6,0,10,A_hidden,natural_minus_random,-0.047290666014075854
pythia_seed6_step14000,pythia_hella,6,0,10,A_hidden,natural_minus_permuted,-0.027685015635749093
pythia_seed6_step14000,pythia_hella,6,0,10,A_hidden,natural_minus_equal_controls,-0.03748784082491247
pythia_seed6_step14000,pythia_hella,6,0,10,G_JS,natural_minus_random,0.22736667323002813
pythia_seed6_step14000,pythia_hella,6,0,10,G_JS,natural_minus_permuted,0.0672788852267141
pythia_seed6_step14000,pythia_hella,6,0,10,G_JS,natural_minus_equal_controls,0.14732277922837111
pythia_seed6_step143000,pythia_hella,6,1,1,A_hidden,natural_minus_random,0.26461129576856246
pythia_seed6_step143000,pythia_hella,6,1,1,A_hidden,natural_minus_permuted,0.1291307516884994
pythia_seed6_step143000,pythia_hella,6,1,1,A_hidden,natural_minus_equal_controls,0.19687102372853094
pythia_seed6_step143000,pythia_hella,6,1,1,G_JS,natural_minus_random,0.48753555505643287
pythia_seed6_step143000,pythia_hella,6,1,1,G_JS,natural_minus_permuted,0.1843205056138988
pythia_seed6_step143000,pythia_hella,6,1,1,G_JS,natural_minus_equal_controls,0.33592803033516583
pythia_seed6_step143000,pythia_hella,6,1,5,A_hidden,natural_minus_random,0.019180237573338088
pythia_seed6_step143000,pythia_hella,6,1,5,A_hidden,natural_minus_permuted,-0.10508937117723649
pythia_seed6_step143000,pythia_hella,6,1,5,A_hidden,natural_minus_equal_controls,-0.0429545668019492
pythia_seed6_step143000,pythia_hella,6,1,5,G_JS,natural_minus_random,0.4955785599063547
pythia_seed6_step143000,pythia_hella,6,1,5,G_JS,natural_minus_permuted,0.1616389112330996
pythia_seed6_step143000,pythia_hella,6,1,5,G_JS,natural_minus_equal_controls,0.32860873556972714
pythia_seed6_step143000,pythia_hella,6,1,10,A_hidden,natural_minus_random,-0.48151972267991017
pythia_seed6_step143000,pythia_hella,6,1,10,A_hidden,natural_minus_permuted,0.05253845175138916
pythia_seed6_step143000,pythia_hella,6,1,10,A_hidden,natural_minus_equal_controls,-0.2144906354642605
pythia_seed6_step143000,pythia_hella,6,1,10,G_JS,natural_minus_random,0.345595500597468
pythia_seed6_step143000,pythia_hella,6,1,10,G_JS,natural_minus_permuted,0.5417973471383555
pythia_seed6_step143000,pythia_hella,6,1,10,G_JS,natural_minus_equal_controls,0.44369642386791175
pythia_seed7_step14000,pythia_hella,7,0,1,A_hidden,natural_minus_random,0.22938874758614475
pythia_seed7_step14000,pythia_hella,7,0,1,A_hidden,natural_minus_permuted,0.18569911685529517
pythia_seed7_step14000,pythia_hella,7,0,1,A_hidden,natural_minus_equal_controls,0.20754393222071996
pythia_seed7_step14000,pythia_hella,7,0,1,G_JS,natural_minus_random,0.48797062949397896
pythia_seed7_step14000,pythia_hella,7,0,1,G_JS,natural_minus_permuted,0.34396176731665173
pythia_seed7_step14000,pythia_hella,7,0,1,G_JS,natural_minus_equal_controls,0.41596619840531535
pythia_seed7_step14000,pythia_hella,7,0,5,A_hidden,natural_minus_random,0.07619443546227608
pythia_seed7_step14000,pythia_hella,7,0,5,A_hidden,natural_minus_permuted,0.03884390019954517
pythia_seed7_step14000,pythia_hella,7,0,5,A_hidden,natural_minus_equal_controls,0.05751916783091063
pythia_seed7_step14000,pythia_hella,7,0,5,G_JS,natural_minus_random,0.47611572402579716
pythia_seed7_step14000,pythia_hella,7,0,5,G_JS,natural_minus_permuted,0.3278779623167678
pythia_seed7_step14000,pythia_hella,7,0,5,G_JS,natural_minus_equal_controls,0.4019968431712825
pythia_seed7_step14000,pythia_hella,7,0,10,A_hidden,natural_minus_random,-0.03731434736623057
pythia_seed7_step14000,pythia_hella,7,0,10,A_hidden,natural_minus_permuted,-0.04060749150549958
pythia_seed7_step14000,pythia_hella,7,0,10,A_hidden,natural_minus_equal_controls,-0.03896091943586508
pythia_seed7_step14000,pythia_hella,7,0,10,G_JS,natural_minus_random,0.2765980203063805
pythia_seed7_step14000,pythia_hella,7,0,10,G_JS,natural_minus_permuted,-0.022447656186843634
pythia_seed7_step14000,pythia_hella,7,0,10,G_JS,natural_minus_equal_controls,0.12707518205976842
pythia_seed7_step143000,pythia_hella,7,1,1,A_hidden,natural_minus_random,0.22932555294172763
pythia_seed7_step143000,pythia_hella,7,1,1,A_hidden,natural_minus_permuted,0.011678081426162334
pythia_seed7_step143000,pythia_hella,7,1,1,A_hidden,natural_minus_equal_controls,0.12050181718394498
pythia_seed7_step143000,pythia_hella,7,1,1,G_JS,natural_minus_random,0.44001792948542884
pythia_seed7_step143000,pythia_hella,7,1,1,G_JS,natural_minus_permuted,-0.1377814841503301
pythia_seed7_step143000,pythia_hella,7,1,1,G_JS,natural_minus_equal_controls,0.15111822266754937
pythia_seed7_step143000,pythia_hella,7,1,5,A_hidden,natural_minus_random,0.1403857588889279
pythia_seed7_step143000,pythia_hella,7,1,5,A_hidden,natural_minus_permuted,0.023860752989946388
pythia_seed7_step143000,pythia_hella,7,1,5,A_hidden,natural_minus_equal_controls,0.08212325593943715
pythia_seed7_step143000,pythia_hella,7,1,5,G_JS,natural_minus_random,0.46435473399406524
pythia_seed7_step143000,pythia_hella,7,1,5,G_JS,natural_minus_permuted,0.22173860951620594
pythia_seed7_step143000,pythia_hella,7,1,5,G_JS,natural_minus_equal_controls,0.3430466717551356
pythia_seed7_step143000,pythia_hella,7,1,10,A_hidden,natural_minus_random,-0.4492013460065267
pythia_seed7_step143000,pythia_hella,7,1,10,A_hidden,natural_minus_permuted,0.054715118371950755
pythia_seed7_step143000,pythia_hella,7,1,10,A_hidden,natural_minus_equal_controls,-0.19724311381728798
pythia_seed7_step143000,pythia_hella,7,1,10,G_JS,natural_minus_random,-0.08690114382833758
pythia_seed7_step143000,pythia_hella,7,1,10,G_JS,natural_minus_permuted,0.27138633881447705
pythia_seed7_step143000,pythia_hella,7,1,10,G_JS,natural_minus_equal_controls,0.09224259749306973
pythia_seed8_step14000,pythia_hella,8,0,1,A_hidden,natural_minus_random,0.21447438278066253
pythia_seed8_step14000,pythia_hella,8,0,1,A_hidden,natural_minus_permuted,0.1516915748239835
pythia_seed8_step14000,pythia_hella,8,0,1,A_hidden,natural_minus_equal_controls,0.183082978802323
pythia_seed8_step14000,pythia_hella,8,0,1,G_JS,natural_minus_random,0.3789927693062938
pythia_seed8_step14000,pythia_hella,8,0,1,G_JS,natural_minus_permuted,0.23953588432977613
pythia_seed8_step14000,pythia_hella,8,0,1,G_JS,natural_minus_equal_controls,0.30926432681803495
pythia_seed8_step14000,pythia_hella,8,0,5,A_hidden,natural_minus_random,0.12179246158173648
pythia_seed8_step14000,pythia_hella,8,0,5,A_hidden,natural_minus_permuted,0.06356740588419671
pythia_seed8_step14000,pythia_hella,8,0,5,A_hidden,natural_minus_equal_controls,0.0926799337329666
pythia_seed8_step14000,pythia_hella,8,0,5,G_JS,natural_minus_random,0.5520730374921403
pythia_seed8_step14000,pythia_hella,8,0,5,G_JS,natural_minus_permuted,0.31278073622718994
pythia_seed8_step14000,pythia_hella,8,0,5,G_JS,natural_minus_equal_controls,0.4324268868596651
pythia_seed8_step14000,pythia_hella,8,0,10,A_hidden,natural_minus_random,-0.04514088974331369
pythia_seed8_step14000,pythia_hella,8,0,10,A_hidden,natural_minus_permuted,-0.0795407993131191
pythia_seed8_step14000,pythia_hella,8,0,10,A_hidden,natural_minus_equal_controls,-0.062340844528216394
pythia_seed8_step14000,pythia_hella,8,0,10,G_JS,natural_minus_random,0.33707486655033736
pythia_seed8_step14000,pythia_hella,8,0,10,G_JS,natural_minus_permuted,0.05905295758779938
pythia_seed8_step14000,pythia_hella,8,0,10,G_JS,natural_minus_equal_controls,0.19806391206906837
pythia_seed8_step143000,pythia_hella,8,1,1,A_hidden,natural_minus_random,0.29209433890878866
pythia_seed8_step143000,pythia_hella,8,1,1,A_hidden,natural_minus_permuted,0.04488798232494573
pythia_seed8_step143000,pythia_hella,8,1,1,A_hidden,natural_minus_equal_controls,0.1684911606168672
pythia_seed8_step143000,pythia_hella,8,1,1,G_JS,natural_minus_random,0.6167697572486247
pythia_seed8_step143000,pythia_hella,8,1,1,G_JS,natural_minus_permuted,0.03545262550628414
pythia_seed8_step143000,pythia_hella,8,1,1,G_JS,natural_minus_equal_controls,0.3261111913774544
pythia_seed8_step143000,pythia_hella,8,1,5,A_hidden,natural_minus_random,0.058928206262805816
pythia_seed8_step143000,pythia_hella,8,1,5,A_hidden,natural_minus_permuted,0.02346478276953845
pythia_seed8_step143000,pythia_hella,8,1,5,A_hidden,natural_minus_equal_controls,0.04119649451617213
pythia_seed8_step143000,pythia_hella,8,1,5,G_JS,natural_minus_random,0.34925681195489466
pythia_seed8_step143000,pythia_hella,8,1,5,G_JS,natural_minus_permuted,0.2151274230756599
pythia_seed8_step143000,pythia_hella,8,1,5,G_JS,natural_minus_equal_controls,0.2821921175152773
pythia_seed8_step143000,pythia_hella,8,1,10,A_hidden,natural_minus_random,-0.48261083252507964
pythia_seed8_step143000,pythia_hella,8,1,10,A_hidden,natural_minus_permuted,0.04248961812574992
pythia_seed8_step143000,pythia_hella,8,1,10,A_hidden,natural_minus_equal_controls,-0.22006060719966486
pythia_seed8_step143000,pythia_hella,8,1,10,G_JS,natural_minus_random,0.09810249412219774
pythia_seed8_step143000,pythia_hella,8,1,10,G_JS,natural_minus_permuted,0.4084233923464149
pythia_seed8_step143000,pythia_hella,8,1,10,G_JS,natural_minus_equal_controls,0.2532629432343063
pythia_seed9_step14000,pythia_hella,9,0,1,A_hidden,natural_minus_random,0.2580786963728931
pythia_seed9_step14000,pythia_hella,9,0,1,A_hidden,natural_minus_permuted,0.04899003772263707
pythia_seed9_step14000,pythia_hella,9,0,1,A_hidden,natural_minus_equal_controls,0.15353436704776507
pythia_seed9_step14000,pythia_hella,9,0,1,G_JS,natural_minus_random,0.4969869551563153
pythia_seed9_step14000,pythia_hella,9,0,1,G_JS,natural_minus_permuted,-0.10389174716218119
pythia_seed9_step14000,pythia_hella,9,0,1,G_JS,natural_minus_equal_controls,0.19654760399706706
pythia_seed9_step14000,pythia_hella,9,0,5,A_hidden,natural_minus_random,0.12911317381347126
pythia_seed9_step14000,pythia_hella,9,0,5,A_hidden,natural_minus_permuted,0.025982438388877774
pythia_seed9_step14000,pythia_hella,9,0,5,A_hidden,natural_minus_equal_controls,0.07754780610117451
pythia_seed9_step14000,pythia_hella,9,0,5,G_JS,natural_minus_random,0.6211001046577582
pythia_seed9_step14000,pythia_hella,9,0,5,G_JS,natural_minus_permuted,0.29345788799962924
pythia_seed9_step14000,pythia_hella,9,0,5,G_JS,natural_minus_equal_controls,0.45727899632869373
pythia_seed9_step14000,pythia_hella,9,0,10,A_hidden,natural_minus_random,-0.014385453993973979
pythia_seed9_step14000,pythia_hella,9,0,10,A_hidden,natural_minus_permuted,-0.04960782483392501
pythia_seed9_step14000,pythia_hella,9,0,10,A_hidden,natural_minus_equal_controls,-0.03199663941394949
pythia_seed9_step14000,pythia_hella,9,0,10,G_JS,natural_minus_random,0.5161749052252871
pythia_seed9_step14000,pythia_hella,9,0,10,G_JS,natural_minus_permuted,0.25989717416799385
pythia_seed9_step14000,pythia_hella,9,0,10,G_JS,natural_minus_equal_controls,0.38803603969664047
pythia_seed9_step143000,pythia_hella,9,1,1,A_hidden,natural_minus_random,0.29996357153719
pythia_seed9_step143000,pythia_hella,9,1,1,A_hidden,natural_minus_permuted,-0.01565341407169374
pythia_seed9_step143000,pythia_hella,9,1,1,A_hidden,natural_minus_equal_controls,0.14215507873274813
pythia_seed9_step143000,pythia_hella,9,1,1,G_JS,natural_minus_random,0.6395315534125328
pythia_seed9_step143000,pythia_hella,9,1,1,G_JS,natural_minus_permuted,-0.20097088888803938
pythia_seed9_step143000,pythia_hella,9,1,1,G_JS,natural_minus_equal_controls,0.2192803322622467
pythia_seed9_step143000,pythia_hella,9,1,5,A_hidden,natural_minus_random,0.04977701828680958
pythia_seed9_step143000,pythia_hella,9,1,5,A_hidden,natural_minus_permuted,0.022201090270182355
pythia_seed9_step143000,pythia_hella,9,1,5,A_hidden,natural_minus_equal_controls,0.03598905427849597
pythia_seed9_step143000,pythia_hella,9,1,5,G_JS,natural_minus_random,0.3298399720270164
pythia_seed9_step143000,pythia_hella,9,1,5,G_JS,natural_minus_permuted,0.26143136489968954
pythia_seed9_step143000,pythia_hella,9,1,5,G_JS,natural_minus_equal_controls,0.295635668463353
pythia_seed9_step143000,pythia_hella,9,1,10,A_hidden,natural_minus_random,-0.3470632830557787
pythia_seed9_step143000,pythia_hella,9,1,10,A_hidden,natural_minus_permuted,0.0811540603477825
pythia_seed9_step143000,pythia_hella,9,1,10,A_hidden,natural_minus_equal_controls,-0.1329546113539981
pythia_seed9_step143000,pythia_hella,9,1,10,G_JS,natural_minus_random,0.46684890033902726
pythia_seed9_step143000,pythia_hella,9,1,10,G_JS,natural_minus_permuted,0.3949189534929807
pythia_seed9_step143000,pythia_hella,9,1,10,G_JS,natural_minus_equal_controls,0.43088392691600397
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,A_hidden,natural_minus_random,1.2415622869068184
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,A_hidden,natural_minus_permuted,0.5122063080085608
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,A_hidden,natural_minus_equal_controls,0.8768842974576896
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,G_JS,natural_minus_random,2.9725774880840836
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,G_JS,natural_minus_permuted,1.3359153953091552
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,G_JS,natural_minus_equal_controls,2.1542464416966194
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,A_hidden,natural_minus_random,0.27246375509544973
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,A_hidden,natural_minus_permuted,0.07641335079280509
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,A_hidden,natural_minus_equal_controls,0.1744385529441274
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,G_JS,natural_minus_random,0.9152041558067192
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,G_JS,natural_minus_permuted,0.3557586987164898
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,G_JS,natural_minus_equal_controls,0.6354814272616045
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,A_hidden,natural_minus_random,-0.07498440575650953
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,A_hidden,natural_minus_permuted,-0.10000211260287156
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,A_hidden,natural_minus_equal_controls,-0.08749325917969054
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,G_JS,natural_minus_random,0.6916931788347975
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,G_JS,natural_minus_permuted,0.3020307514594238
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,G_JS,natural_minus_equal_controls,0.4968619651471107
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,A_hidden,natural_minus_random,0.6349440124467796
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,A_hidden,natural_minus_permuted,0.3335849771452619
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,A_hidden,natural_minus_equal_controls,0.48426449479602074
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,G_JS,natural_minus_random,1.3355204158696892
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,G_JS,natural_minus_permuted,0.709012397198368
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,G_JS,natural_minus_equal_controls,1.0222664065340286
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,A_hidden,natural_minus_random,0.42185135578798905
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,A_hidden,natural_minus_permuted,0.20360817250287067
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,A_hidden,natural_minus_equal_controls,0.31272976414542986
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,G_JS,natural_minus_random,1.0326530475274356
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,G_JS,natural_minus_permuted,0.474847130207007
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,G_JS,natural_minus_equal_controls,0.7537500888672213
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,A_hidden,natural_minus_random,-0.1288905926143732
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,A_hidden,natural_minus_permuted,-0.10502279526712643
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,A_hidden,natural_minus_equal_controls,-0.11695669394074981
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,G_JS,natural_minus_random,0.5605268016814771
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,G_JS,natural_minus_permuted,0.4056671915353376
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,G_JS,natural_minus_equal_controls,0.4830969966084073


==> anc/supplement/focal/direction_controls/processed/adjusted_layer_specificity.csv <==
panel,checkpoint_final,block,contrast,estimate,ci_low,ci_high,material,n_runs,negative_runs
pythia_hella,0,1,natural_minus_equal_controls,0.20129427692437907,0.17646232406450968,0.22899985007665344,True,6,0
pythia_hella,0,1,natural_minus_permuted,0.15511721543095622,0.10600872994519554,0.19657994922726532,True,6,0
pythia_hella,0,1,natural_minus_random,0.2474713384178019,0.2288021829045651,0.2691773178420358,True,6,0
pythia_hella,0,5,natural_minus_equal_controls,0.048867605967382814,0.012797559150975675,0.08159954640541263,False,6,1
pythia_hella,0,5,natural_minus_permuted,0.017001735825758906,-0.02271755788589613,0.05087940604960781,False,6,2
pythia_hella,0,5,natural_minus_random,0.08073347610900673,0.046534356650422104,0.11470254100202333,True,6,0
pythia_hella,0,10,natural_minus_equal_controls,-0.044406708676941416,-0.05992301575590675,-0.030153932339080047,False,6,6
pythia_hella,0,10,natural_minus_permuted,-0.05041393008848618,-0.06799116460851777,-0.03327033368789953,True,6,6
pythia_hella,0,10,natural_minus_random,-0.03839948726539665,-0.05404687888358343,-0.023387150541416796,False,6,6
pythia_hella,1,1,natural_minus_equal_controls,0.15940415365576557,0.1259578991372422,0.19397150843476574,True,6,0
pythia_hella,1,1,natural_minus_permuted,0.03428288419383152,-0.005543515082346628,0.0792770807939664,False,6,2
pythia_hella,1,1,natural_minus_random,0.2845254231176996,0.24701201814575044,0.3307972915944915,True,6,0
pythia_hella,1,5,natural_minus_equal_controls,0.026684882768033047,-0.005374383024918809,0.05445582524532858,False,6,1
pythia_hella,1,5,natural_minus_permuted,-0.0010515099184863856,-0.043455836602785625,0.02206438622698011,False,6,1
pythia_hella,1,5,natural_minus_random,0.05442127545455248,0.028287246083253986,0.09150712313162286,True,6,0
pythia_hella,1,10,natural_minus_equal_controls,-0.19392805451081488,-0.211710395357416,-0.1683413453423601,True,6,6
pythia_hella,1,10,natural_minus_permuted,0.04948954918519891,0.03729987783711423,0.06349664484103941,False,6,0
pythia_hella,1,10,natural_minus_random,-0.4373456582068287,-0.46959804909843506,-0.3977313894701539,True,6,6


==> anc/supplement/focal/direction_controls/processed/adjusted_output_specificity.csv <==
cell_id,panel,run,checkpoint_final,block,endpoint,contrast,estimate
pythia_seed1_step14000,pythia_hella,1,0,1,G_JS,natural_minus_random,0.49291139287486363
pythia_seed1_step14000,pythia_hella,1,0,1,G_JS,natural_minus_permuted,0.25806309020766305
pythia_seed1_step14000,pythia_hella,1,0,1,G_JS,natural_minus_equal_controls,0.37548724154126334
pythia_seed1_step14000,pythia_hella,1,0,5,G_JS,natural_minus_random,0.6240560796796895
pythia_seed1_step14000,pythia_hella,1,0,5,G_JS,natural_minus_permuted,0.40276592001692
pythia_seed1_step14000,pythia_hella,1,0,5,G_JS,natural_minus_equal_controls,0.5134109998483047
pythia_seed1_step14000,pythia_hella,1,0,10,G_JS,natural_minus_random,0.3748821390327344
pythia_seed1_step14000,pythia_hella,1,0,10,G_JS,natural_minus_permuted,0.21685607509629024
pythia_seed1_step14000,pythia_hella,1,0,10,G_JS,natural_minus_equal_controls,0.2958691070645123
pythia_seed1_step143000,pythia_hella,1,1,1,G_JS,natural_minus_random,0.4572291921993452
pythia_seed1_step143000,pythia_hella,1,1,1,G_JS,natural_minus_permuted,-0.21402394652796453
pythia_seed1_step143000,pythia_hella,1,1,1,G_JS,natural_minus_equal_controls,0.12160262283569034
pythia_seed1_step143000,pythia_hella,1,1,5,G_JS,natural_minus_random,0.262003438905664
pythia_seed1_step143000,pythia_hella,1,1,5,G_JS,natural_minus_permuted,0.24197405942962535
pythia_seed1_step143000,pythia_hella,1,1,5,G_JS,natural_minus_equal_controls,0.2519887491676447
pythia_seed1_step143000,pythia_hella,1,1,10,G_JS,natural_minus_random,0.05699914030336517
pythia_seed1_step143000,pythia_hella,1,1,10,G_JS,natural_minus_permuted,0.44566804455272546
pythia_seed1_step143000,pythia_hella,1,1,10,G_JS,natural_minus_equal_controls,0.2513335924280453
pythia_seed4_step14000,pythia_hella,4,0,1,G_JS,natural_minus_random,0.46915397264940584
pythia_seed4_step14000,pythia_hella,4,0,1,G_JS,natural_minus_permuted,0.2589189262510745
pythia_seed4_step14000,pythia_hella,4,0,1,G_JS,natural_minus_equal_controls,0.36403644945024016
pythia_seed4_step14000,pythia_hella,4,0,5,G_JS,natural_minus_random,0.41751519725505193
pythia_seed4_step14000,pythia_hella,4,0,5,G_JS,natural_minus_permuted,0.07915561373932256
pythia_seed4_step14000,pythia_hella,4,0,5,G_JS,natural_minus_equal_controls,0.24833540549718724
pythia_seed4_step14000,pythia_hella,4,0,10,G_JS,natural_minus_random,0.3605673195624788
pythia_seed4_step14000,pythia_hella,4,0,10,G_JS,natural_minus_permuted,0.19011620584786249
pythia_seed4_step14000,pythia_hella,4,0,10,G_JS,natural_minus_equal_controls,0.27534176270517063
pythia_seed4_step143000,pythia_hella,4,1,1,G_JS,natural_minus_random,0.7063430886672635
pythia_seed4_step143000,pythia_hella,4,1,1,G_JS,natural_minus_permuted,-0.02778042831637728
pythia_seed4_step143000,pythia_hella,4,1,1,G_JS,natural_minus_equal_controls,0.3392813301754431
pythia_seed4_step143000,pythia_hella,4,1,5,G_JS,natural_minus_random,0.2293231650966474
pythia_seed4_step143000,pythia_hella,4,1,5,G_JS,natural_minus_permuted,0.08226859022405009
pythia_seed4_step143000,pythia_hella,4,1,5,G_JS,natural_minus_equal_controls,0.15579587766034875
pythia_seed4_step143000,pythia_hella,4,1,10,G_JS,natural_minus_random,0.2132312835479595
pythia_seed4_step143000,pythia_hella,4,1,10,G_JS,natural_minus_permuted,0.3519620457101278
pythia_seed4_step143000,pythia_hella,4,1,10,G_JS,natural_minus_equal_controls,0.28259666462904365
pythia_seed6_step14000,pythia_hella,6,0,1,G_JS,natural_minus_random,0.5817243243021579
pythia_seed6_step14000,pythia_hella,6,0,1,G_JS,natural_minus_permuted,0.44791170903758704
pythia_seed6_step14000,pythia_hella,6,0,1,G_JS,natural_minus_equal_controls,0.5148180166698725
pythia_seed6_step14000,pythia_hella,6,0,5,G_JS,natural_minus_random,0.43546610957478094
pythia_seed6_step14000,pythia_hella,6,0,5,G_JS,natural_minus_permuted,0.2252119880562018
pythia_seed6_step14000,pythia_hella,6,0,5,G_JS,natural_minus_equal_controls,0.33033904881549137
pythia_seed6_step14000,pythia_hella,6,0,10,G_JS,natural_minus_random,0.22736667323002813
pythia_seed6_step14000,pythia_hella,6,0,10,G_JS,natural_minus_permuted,0.0672788852267141
pythia_seed6_step14000,pythia_hella,6,0,10,G_JS,natural_minus_equal_controls,0.14732277922837111
pythia_seed6_step143000,pythia_hella,6,1,1,G_JS,natural_minus_random,0.48753555505643287
pythia_seed6_step143000,pythia_hella,6,1,1,G_JS,natural_minus_permuted,0.1843205056138988
pythia_seed6_step143000,pythia_hella,6,1,1,G_JS,natural_minus_equal_controls,0.33592803033516583
pythia_seed6_step143000,pythia_hella,6,1,5,G_JS,natural_minus_random,0.4955785599063547
pythia_seed6_step143000,pythia_hella,6,1,5,G_JS,natural_minus_permuted,0.1616389112330996
pythia_seed6_step143000,pythia_hella,6,1,5,G_JS,natural_minus_equal_controls,0.32860873556972714
pythia_seed6_step143000,pythia_hella,6,1,10,G_JS,natural_minus_random,0.345595500597468
pythia_seed6_step143000,pythia_hella,6,1,10,G_JS,natural_minus_permuted,0.5417973471383555
pythia_seed6_step143000,pythia_hella,6,1,10,G_JS,natural_minus_equal_controls,0.44369642386791175
pythia_seed7_step14000,pythia_hella,7,0,1,G_JS,natural_minus_random,0.48797062949397896
pythia_seed7_step14000,pythia_hella,7,0,1,G_JS,natural_minus_permuted,0.34396176731665173
pythia_seed7_step14000,pythia_hella,7,0,1,G_JS,natural_minus_equal_controls,0.41596619840531535
pythia_seed7_step14000,pythia_hella,7,0,5,G_JS,natural_minus_random,0.47611572402579716
pythia_seed7_step14000,pythia_hella,7,0,5,G_JS,natural_minus_permuted,0.3278779623167678
pythia_seed7_step14000,pythia_hella,7,0,5,G_JS,natural_minus_equal_controls,0.4019968431712825
pythia_seed7_step14000,pythia_hella,7,0,10,G_JS,natural_minus_random,0.2765980203063805
pythia_seed7_step14000,pythia_hella,7,0,10,G_JS,natural_minus_permuted,-0.022447656186843634
pythia_seed7_step14000,pythia_hella,7,0,10,G_JS,natural_minus_equal_controls,0.12707518205976842
pythia_seed7_step143000,pythia_hella,7,1,1,G_JS,natural_minus_random,0.44001792948542884
pythia_seed7_step143000,pythia_hella,7,1,1,G_JS,natural_minus_permuted,-0.1377814841503301
pythia_seed7_step143000,pythia_hella,7,1,1,G_JS,natural_minus_equal_controls,0.15111822266754937
pythia_seed7_step143000,pythia_hella,7,1,5,G_JS,natural_minus_random,0.46435473399406524
pythia_seed7_step143000,pythia_hella,7,1,5,G_JS,natural_minus_permuted,0.22173860951620594
pythia_seed7_step143000,pythia_hella,7,1,5,G_JS,natural_minus_equal_controls,0.3430466717551356
pythia_seed7_step143000,pythia_hella,7,1,10,G_JS,natural_minus_random,-0.08690114382833758
pythia_seed7_step143000,pythia_hella,7,1,10,G_JS,natural_minus_permuted,0.27138633881447705
pythia_seed7_step143000,pythia_hella,7,1,10,G_JS,natural_minus_equal_controls,0.09224259749306973
pythia_seed8_step14000,pythia_hella,8,0,1,G_JS,natural_minus_random,0.3789927693062938
pythia_seed8_step14000,pythia_hella,8,0,1,G_JS,natural_minus_permuted,0.23953588432977613
pythia_seed8_step14000,pythia_hella,8,0,1,G_JS,natural_minus_equal_controls,0.30926432681803495
pythia_seed8_step14000,pythia_hella,8,0,5,G_JS,natural_minus_random,0.5520730374921403
pythia_seed8_step14000,pythia_hella,8,0,5,G_JS,natural_minus_permuted,0.31278073622718994
pythia_seed8_step14000,pythia_hella,8,0,5,G_JS,natural_minus_equal_controls,0.4324268868596651
pythia_seed8_step14000,pythia_hella,8,0,10,G_JS,natural_minus_random,0.33707486655033736
pythia_seed8_step14000,pythia_hella,8,0,10,G_JS,natural_minus_permuted,0.05905295758779938
pythia_seed8_step14000,pythia_hella,8,0,10,G_JS,natural_minus_equal_controls,0.19806391206906837
pythia_seed8_step143000,pythia_hella,8,1,1,G_JS,natural_minus_random,0.6167697572486247
pythia_seed8_step143000,pythia_hella,8,1,1,G_JS,natural_minus_permuted,0.03545262550628414
pythia_seed8_step143000,pythia_hella,8,1,1,G_JS,natural_minus_equal_controls,0.3261111913774544
pythia_seed8_step143000,pythia_hella,8,1,5,G_JS,natural_minus_random,0.34925681195489466
pythia_seed8_step143000,pythia_hella,8,1,5,G_JS,natural_minus_permuted,0.2151274230756599
pythia_seed8_step143000,pythia_hella,8,1,5,G_JS,natural_minus_equal_controls,0.2821921175152773
pythia_seed8_step143000,pythia_hella,8,1,10,G_JS,natural_minus_random,0.09810249412219774
pythia_seed8_step143000,pythia_hella,8,1,10,G_JS,natural_minus_permuted,0.4084233923464149
pythia_seed8_step143000,pythia_hella,8,1,10,G_JS,natural_minus_equal_controls,0.2532629432343063
pythia_seed9_step14000,pythia_hella,9,0,1,G_JS,natural_minus_random,0.4969869551563153
pythia_seed9_step14000,pythia_hella,9,0,1,G_JS,natural_minus_permuted,-0.10389174716218119
pythia_seed9_step14000,pythia_hella,9,0,1,G_JS,natural_minus_equal_controls,0.19654760399706706
pythia_seed9_step14000,pythia_hella,9,0,5,G_JS,natural_minus_random,0.6211001046577582
pythia_seed9_step14000,pythia_hella,9,0,5,G_JS,natural_minus_permuted,0.29345788799962924
pythia_seed9_step14000,pythia_hella,9,0,5,G_JS,natural_minus_equal_controls,0.45727899632869373
pythia_seed9_step14000,pythia_hella,9,0,10,G_JS,natural_minus_random,0.5161749052252871
pythia_seed9_step14000,pythia_hella,9,0,10,G_JS,natural_minus_permuted,0.25989717416799385
pythia_seed9_step14000,pythia_hella,9,0,10,G_JS,natural_minus_equal_controls,0.38803603969664047
pythia_seed9_step143000,pythia_hella,9,1,1,G_JS,natural_minus_random,0.6395315534125328
pythia_seed9_step143000,pythia_hella,9,1,1,G_JS,natural_minus_permuted,-0.20097088888803938
pythia_seed9_step143000,pythia_hella,9,1,1,G_JS,natural_minus_equal_controls,0.2192803322622467
pythia_seed9_step143000,pythia_hella,9,1,5,G_JS,natural_minus_random,0.3298399720270164
pythia_seed9_step143000,pythia_hella,9,1,5,G_JS,natural_minus_permuted,0.26143136489968954
pythia_seed9_step143000,pythia_hella,9,1,5,G_JS,natural_minus_equal_controls,0.295635668463353
pythia_seed9_step143000,pythia_hella,9,1,10,G_JS,natural_minus_random,0.46684890033902726
pythia_seed9_step143000,pythia_hella,9,1,10,G_JS,natural_minus_permuted,0.3949189534929807
pythia_seed9_step143000,pythia_hella,9,1,10,G_JS,natural_minus_equal_controls,0.43088392691600397
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,G_JS,natural_minus_random,2.9725774880840836
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,G_JS,natural_minus_permuted,1.3359153953091552
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,G_JS,natural_minus_equal_controls,2.1542464416966194
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,G_JS,natural_minus_random,0.9152041558067192
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,G_JS,natural_minus_permuted,0.3557586987164898
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,G_JS,natural_minus_equal_controls,0.6354814272616045
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,G_JS,natural_minus_random,0.6916931788347975
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,G_JS,natural_minus_permuted,0.3020307514594238
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,G_JS,natural_minus_equal_controls,0.4968619651471107
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,G_JS,natural_minus_random,1.3355204158696892
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,G_JS,natural_minus_permuted,0.709012397198368
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,G_JS,natural_minus_equal_controls,1.0222664065340286
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,G_JS,natural_minus_random,1.0326530475274356
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,G_JS,natural_minus_permuted,0.474847130207007
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,G_JS,natural_minus_equal_controls,0.7537500888672213
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,G_JS,natural_minus_random,0.5605268016814771
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,G_JS,natural_minus_permuted,0.4056671915353376
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,G_JS,natural_minus_equal_controls,0.4830969966084073


==> anc/supplement/focal/direction_controls/processed/adjusted_specificity_effects.csv <==
panel,checkpoint_final,contrast,estimate,ci_low,ci_high,material,n_units,negative_runs
pythia_hella,0,natural_minus_equal_controls,0.06858505807160682,0.06270351344555863,0.07374330828773354,True,6,0.0
pythia_hella,0,natural_minus_permuted,0.04056834038940965,0.024481907802157196,0.05593104289374956,False,6,0.0
pythia_hella,0,natural_minus_random,0.09660177575380398,0.08939579549273195,0.10817974253161311,True,6,0.0
pythia_hella,1,natural_minus_equal_controls,-0.002613006029005429,-0.015548429129695188,0.010023780548963844,False,6,3.0
pythia_hella,1,natural_minus_permuted,0.027573641153514683,0.01747355013386914,0.03529272744888347,False,6,0.0
pythia_hella,1,natural_minus_random,-0.03279965321152554,-0.0522370045994231,-0.013362301823627977,False,6,5.0
pythia_hella,final_minus_early,natural_minus_equal_controls,-0.07119806410061223,-0.0874571591780365,-0.05459732471607385,True,6,6.0
pythia_hella,final_minus_early,natural_minus_permuted,-0.012994699235894963,-0.031845259305238745,0.006561012920574876,False,6,4.0
pythia_hella,final_minus_early,natural_minus_random,-0.12940142896532955,-0.14495946967871795,-0.11247075832002174,True,6,6.0
olmo7b_general,0,natural_minus_equal_controls,0.3212765304073755,,,False,1,
olmo7b_general,0,natural_minus_permuted,0.16287251539949812,,,False,1,
olmo7b_general,0,natural_minus_random,0.4796805454152529,,,False,1,
olmo7b_general,1,natural_minus_equal_controls,0.22667918833356693,,,False,1,
olmo7b_general,1,natural_minus_permuted,0.1440567847936687,,,False,1,
olmo7b_general,1,natural_minus_random,0.3093015918734651,,,False,1,


==> anc/supplement/focal/direction_controls/processed/boundary_cell_specificity.csv <==
cell_id,panel,run,checkpoint_final,block,boundary_index,boundary_type,suffix_progress,contrast,estimate
pythia_seed1_step14000,pythia_hella,1,0,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed1_step14000,pythia_hella,1,0,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed1_step14000,pythia_hella,1,0,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed1_step14000,pythia_hella,1,0,1,2,transformer,0.1,natural_minus_random,0.05868481069145306
pythia_seed1_step14000,pythia_hella,1,0,1,2,transformer,0.1,natural_minus_permuted,-0.008756383475272161
pythia_seed1_step14000,pythia_hella,1,0,1,2,transformer,0.1,natural_minus_equal_controls,0.02496421360809045
pythia_seed1_step14000,pythia_hella,1,0,1,3,transformer,0.2,natural_minus_random,0.15497499538288637
pythia_seed1_step14000,pythia_hella,1,0,1,3,transformer,0.2,natural_minus_permuted,0.052413587612412695
pythia_seed1_step14000,pythia_hella,1,0,1,3,transformer,0.2,natural_minus_equal_controls,0.10369429149764953
pythia_seed1_step14000,pythia_hella,1,0,1,4,transformer,0.3,natural_minus_random,0.18835713483324454
pythia_seed1_step14000,pythia_hella,1,0,1,4,transformer,0.3,natural_minus_permuted,0.08318386174563946
pythia_seed1_step14000,pythia_hella,1,0,1,4,transformer,0.3,natural_minus_equal_controls,0.135770498289442
pythia_seed1_step14000,pythia_hella,1,0,1,5,transformer,0.4,natural_minus_random,0.19709123330944342
pythia_seed1_step14000,pythia_hella,1,0,1,5,transformer,0.4,natural_minus_permuted,0.09555624992829062
pythia_seed1_step14000,pythia_hella,1,0,1,5,transformer,0.4,natural_minus_equal_controls,0.14632374161886702
pythia_seed1_step14000,pythia_hella,1,0,1,6,transformer,0.5,natural_minus_random,0.21043599898613558
pythia_seed1_step14000,pythia_hella,1,0,1,6,transformer,0.5,natural_minus_permuted,0.1084276014630172
pythia_seed1_step14000,pythia_hella,1,0,1,6,transformer,0.5,natural_minus_equal_controls,0.1594318002245764
pythia_seed1_step14000,pythia_hella,1,0,1,7,transformer,0.6,natural_minus_random,0.2191176389494696
pythia_seed1_step14000,pythia_hella,1,0,1,7,transformer,0.6,natural_minus_permuted,0.11771964850219155
pythia_seed1_step14000,pythia_hella,1,0,1,7,transformer,0.6,natural_minus_equal_controls,0.16841864372583057
pythia_seed1_step14000,pythia_hella,1,0,1,8,transformer,0.7,natural_minus_random,0.21467322599701533
pythia_seed1_step14000,pythia_hella,1,0,1,8,transformer,0.7,natural_minus_permuted,0.11942932487477481
pythia_seed1_step14000,pythia_hella,1,0,1,8,transformer,0.7,natural_minus_equal_controls,0.16705127543589507
pythia_seed1_step14000,pythia_hella,1,0,1,9,transformer,0.8,natural_minus_random,0.22664383019593376
pythia_seed1_step14000,pythia_hella,1,0,1,9,transformer,0.8,natural_minus_permuted,0.13115040609167117
pythia_seed1_step14000,pythia_hella,1,0,1,9,transformer,0.8,natural_minus_equal_controls,0.17889711814380246
pythia_seed1_step14000,pythia_hella,1,0,1,10,transformer,0.9,natural_minus_random,0.22135633491087742
pythia_seed1_step14000,pythia_hella,1,0,1,10,transformer,0.9,natural_minus_permuted,0.13631042247122405
pythia_seed1_step14000,pythia_hella,1,0,1,10,transformer,0.9,natural_minus_equal_controls,0.17883337869105073
pythia_seed1_step14000,pythia_hella,1,0,1,11,transformer,1.0,natural_minus_random,0.20291036054259717
pythia_seed1_step14000,pythia_hella,1,0,1,11,transformer,1.0,natural_minus_permuted,0.13644055485217507
pythia_seed1_step14000,pythia_hella,1,0,1,11,transformer,1.0,natural_minus_equal_controls,0.16967545769738612
pythia_seed1_step14000,pythia_hella,1,0,1,12,final_norm,1.0,natural_minus_random,0.23343294661389666
pythia_seed1_step14000,pythia_hella,1,0,1,12,final_norm,1.0,natural_minus_permuted,0.14695092358700107
pythia_seed1_step14000,pythia_hella,1,0,1,12,final_norm,1.0,natural_minus_equal_controls,0.19019193510044885
pythia_seed1_step14000,pythia_hella,1,0,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed1_step14000,pythia_hella,1,0,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed1_step14000,pythia_hella,1,0,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed1_step14000,pythia_hella,1,0,5,6,transformer,0.16666667,natural_minus_random,0.0331039312581904
pythia_seed1_step14000,pythia_hella,1,0,5,6,transformer,0.16666667,natural_minus_permuted,0.03334511411515102
pythia_seed1_step14000,pythia_hella,1,0,5,6,transformer,0.16666667,natural_minus_equal_controls,0.03322452268667071
pythia_seed1_step14000,pythia_hella,1,0,5,7,transformer,0.33333334,natural_minus_random,0.0694329308311763
pythia_seed1_step14000,pythia_hella,1,0,5,7,transformer,0.33333334,natural_minus_permuted,0.05121560699555555
pythia_seed1_step14000,pythia_hella,1,0,5,7,transformer,0.33333334,natural_minus_equal_controls,0.060324268913365925
pythia_seed1_step14000,pythia_hella,1,0,5,8,transformer,0.5,natural_minus_random,0.08617782911675284
pythia_seed1_step14000,pythia_hella,1,0,5,8,transformer,0.5,natural_minus_permuted,0.05861860641093533
pythia_seed1_step14000,pythia_hella,1,0,5,8,transformer,0.5,natural_minus_equal_controls,0.07239821776384409
pythia_seed1_step14000,pythia_hella,1,0,5,9,transformer,0.6666667,natural_minus_random,0.10258058900313294
pythia_seed1_step14000,pythia_hella,1,0,5,9,transformer,0.6666667,natural_minus_permuted,0.06328913498301436
pythia_seed1_step14000,pythia_hella,1,0,5,9,transformer,0.6666667,natural_minus_equal_controls,0.08293486199307365
pythia_seed1_step14000,pythia_hella,1,0,5,10,transformer,0.8333333,natural_minus_random,0.11721290167488696
pythia_seed1_step14000,pythia_hella,1,0,5,10,transformer,0.8333333,natural_minus_permuted,0.06499864605206257
pythia_seed1_step14000,pythia_hella,1,0,5,10,transformer,0.8333333,natural_minus_equal_controls,0.09110577386347476
pythia_seed1_step14000,pythia_hella,1,0,5,11,transformer,1.0,natural_minus_random,0.12474141758538504
pythia_seed1_step14000,pythia_hella,1,0,5,11,transformer,1.0,natural_minus_permuted,0.05684347597772166
pythia_seed1_step14000,pythia_hella,1,0,5,11,transformer,1.0,natural_minus_equal_controls,0.09079244678155335
pythia_seed1_step14000,pythia_hella,1,0,5,12,final_norm,1.0,natural_minus_random,0.11020953975944842
pythia_seed1_step14000,pythia_hella,1,0,5,12,final_norm,1.0,natural_minus_permuted,0.05896089727500908
pythia_seed1_step14000,pythia_hella,1,0,5,12,final_norm,1.0,natural_minus_equal_controls,0.08458521851722875
pythia_seed1_step14000,pythia_hella,1,0,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed1_step14000,pythia_hella,1,0,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed1_step14000,pythia_hella,1,0,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed1_step14000,pythia_hella,1,0,10,11,transformer,1.0,natural_minus_random,-0.060881997446883634
pythia_seed1_step14000,pythia_hella,1,0,10,11,transformer,1.0,natural_minus_permuted,-0.07424974211829484
pythia_seed1_step14000,pythia_hella,1,0,10,11,transformer,1.0,natural_minus_equal_controls,-0.06756586978258924
pythia_seed1_step14000,pythia_hella,1,0,10,12,final_norm,1.0,natural_minus_random,-0.07171718739928154
pythia_seed1_step14000,pythia_hella,1,0,10,12,final_norm,1.0,natural_minus_permuted,-0.07910927337232482
pythia_seed1_step14000,pythia_hella,1,0,10,12,final_norm,1.0,natural_minus_equal_controls,-0.07541323038580318
pythia_seed1_step143000,pythia_hella,1,1,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed1_step143000,pythia_hella,1,1,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed1_step143000,pythia_hella,1,1,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed1_step143000,pythia_hella,1,1,1,2,transformer,0.1,natural_minus_random,0.117186719041103
pythia_seed1_step143000,pythia_hella,1,1,1,2,transformer,0.1,natural_minus_permuted,-0.07691343551640126
pythia_seed1_step143000,pythia_hella,1,1,1,2,transformer,0.1,natural_minus_equal_controls,0.020136641762350874
pythia_seed1_step143000,pythia_hella,1,1,1,3,transformer,0.2,natural_minus_random,0.19406440906185113
pythia_seed1_step143000,pythia_hella,1,1,1,3,transformer,0.2,natural_minus_permuted,-0.11801307480040257
pythia_seed1_step143000,pythia_hella,1,1,1,3,transformer,0.2,natural_minus_equal_controls,0.03802566713072428
pythia_seed1_step143000,pythia_hella,1,1,1,4,transformer,0.3,natural_minus_random,0.23687283358577566
pythia_seed1_step143000,pythia_hella,1,1,1,4,transformer,0.3,natural_minus_permuted,-0.1250576288700905
pythia_seed1_step143000,pythia_hella,1,1,1,4,transformer,0.3,natural_minus_equal_controls,0.055907602357842576
pythia_seed1_step143000,pythia_hella,1,1,1,5,transformer,0.4,natural_minus_random,0.22990488526861108
pythia_seed1_step143000,pythia_hella,1,1,1,5,transformer,0.4,natural_minus_permuted,-0.12787528475213905
pythia_seed1_step143000,pythia_hella,1,1,1,5,transformer,0.4,natural_minus_equal_controls,0.051014800258236015
pythia_seed1_step143000,pythia_hella,1,1,1,6,transformer,0.5,natural_minus_random,0.25281424970063354
pythia_seed1_step143000,pythia_hella,1,1,1,6,transformer,0.5,natural_minus_permuted,-0.10630953133495774
pythia_seed1_step143000,pythia_hella,1,1,1,6,transformer,0.5,natural_minus_equal_controls,0.0732523591828379
pythia_seed1_step143000,pythia_hella,1,1,1,7,transformer,0.6,natural_minus_random,0.23960891349834984
pythia_seed1_step143000,pythia_hella,1,1,1,7,transformer,0.6,natural_minus_permuted,-0.11476543417542268
pythia_seed1_step143000,pythia_hella,1,1,1,7,transformer,0.6,natural_minus_equal_controls,0.06242173966146358
pythia_seed1_step143000,pythia_hella,1,1,1,8,transformer,0.7,natural_minus_random,0.30213097200831796
pythia_seed1_step143000,pythia_hella,1,1,1,8,transformer,0.7,natural_minus_permuted,-0.047360939775043326
pythia_seed1_step143000,pythia_hella,1,1,1,8,transformer,0.7,natural_minus_equal_controls,0.12738501611663733
pythia_seed1_step143000,pythia_hella,1,1,1,9,transformer,0.8,natural_minus_random,0.250932698936984
pythia_seed1_step143000,pythia_hella,1,1,1,9,transformer,0.8,natural_minus_permuted,-0.07880492450345616
pythia_seed1_step143000,pythia_hella,1,1,1,9,transformer,0.8,natural_minus_equal_controls,0.08606388721676392
pythia_seed1_step143000,pythia_hella,1,1,1,10,transformer,0.9,natural_minus_random,0.22981271028744504
pythia_seed1_step143000,pythia_hella,1,1,1,10,transformer,0.9,natural_minus_permuted,-0.06800570037049652
pythia_seed1_step143000,pythia_hella,1,1,1,10,transformer,0.9,natural_minus_equal_controls,0.08090350495847426
pythia_seed1_step143000,pythia_hella,1,1,1,11,transformer,1.0,natural_minus_random,0.16531718111731697
pythia_seed1_step143000,pythia_hella,1,1,1,11,transformer,1.0,natural_minus_permuted,-0.026875842969378283
pythia_seed1_step143000,pythia_hella,1,1,1,11,transformer,1.0,natural_minus_equal_controls,0.06922066907396934
pythia_seed1_step143000,pythia_hella,1,1,1,12,final_norm,1.0,natural_minus_random,0.2333576841568481
pythia_seed1_step143000,pythia_hella,1,1,1,12,final_norm,1.0,natural_minus_permuted,-0.02926016305090018
pythia_seed1_step143000,pythia_hella,1,1,1,12,final_norm,1.0,natural_minus_equal_controls,0.10204876055297396
pythia_seed1_step143000,pythia_hella,1,1,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed1_step143000,pythia_hella,1,1,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed1_step143000,pythia_hella,1,1,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed1_step143000,pythia_hella,1,1,5,6,transformer,0.16666667,natural_minus_random,0.1498064388869345
pythia_seed1_step143000,pythia_hella,1,1,5,6,transformer,0.16666667,natural_minus_permuted,0.033781301863547705
pythia_seed1_step143000,pythia_hella,1,1,5,6,transformer,0.16666667,natural_minus_equal_controls,0.09179387037524112
pythia_seed1_step143000,pythia_hella,1,1,5,7,transformer,0.33333334,natural_minus_random,0.09782470663688755
pythia_seed1_step143000,pythia_hella,1,1,5,7,transformer,0.33333334,natural_minus_permuted,0.044540154290797745
pythia_seed1_step143000,pythia_hella,1,1,5,7,transformer,0.33333334,natural_minus_equal_controls,0.07118243046384265
pythia_seed1_step143000,pythia_hella,1,1,5,8,transformer,0.5,natural_minus_random,0.11349514830982393
pythia_seed1_step143000,pythia_hella,1,1,5,8,transformer,0.5,natural_minus_permuted,0.055918377963280974
pythia_seed1_step143000,pythia_hella,1,1,5,8,transformer,0.5,natural_minus_equal_controls,0.08470676313655245
pythia_seed1_step143000,pythia_hella,1,1,5,9,transformer,0.6666667,natural_minus_random,0.11521925625326251
pythia_seed1_step143000,pythia_hella,1,1,5,9,transformer,0.6666667,natural_minus_permuted,0.07816965963494754
pythia_seed1_step143000,pythia_hella,1,1,5,9,transformer,0.6666667,natural_minus_equal_controls,0.09669445794410503
pythia_seed1_step143000,pythia_hella,1,1,5,10,transformer,0.8333333,natural_minus_random,0.05745453720281041
pythia_seed1_step143000,pythia_hella,1,1,5,10,transformer,0.8333333,natural_minus_permuted,0.05412505089908576
pythia_seed1_step143000,pythia_hella,1,1,5,10,transformer,0.8333333,natural_minus_equal_controls,0.05578979405094808
pythia_seed1_step143000,pythia_hella,1,1,5,11,transformer,1.0,natural_minus_random,0.04271869029982578
pythia_seed1_step143000,pythia_hella,1,1,5,11,transformer,1.0,natural_minus_permuted,-0.05696544575147755
pythia_seed1_step143000,pythia_hella,1,1,5,11,transformer,1.0,natural_minus_equal_controls,-0.007123377725825886
pythia_seed1_step143000,pythia_hella,1,1,5,12,final_norm,1.0,natural_minus_random,0.02332955135060466
pythia_seed1_step143000,pythia_hella,1,1,5,12,final_norm,1.0,natural_minus_permuted,0.015534155572728636
pythia_seed1_step143000,pythia_hella,1,1,5,12,final_norm,1.0,natural_minus_equal_controls,0.01943185346166665
pythia_seed1_step143000,pythia_hella,1,1,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed1_step143000,pythia_hella,1,1,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed1_step143000,pythia_hella,1,1,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed1_step143000,pythia_hella,1,1,10,11,transformer,1.0,natural_minus_random,-0.05620049848140485
pythia_seed1_step143000,pythia_hella,1,1,10,11,transformer,1.0,natural_minus_permuted,0.10481128581989696
pythia_seed1_step143000,pythia_hella,1,1,10,11,transformer,1.0,natural_minus_equal_controls,0.024305393669246056
pythia_seed1_step143000,pythia_hella,1,1,10,12,final_norm,1.0,natural_minus_random,-0.4235529267995729
pythia_seed1_step143000,pythia_hella,1,1,10,12,final_norm,1.0,natural_minus_permuted,0.026859324271667262
pythia_seed1_step143000,pythia_hella,1,1,10,12,final_norm,1.0,natural_minus_equal_controls,-0.19834680126395282
pythia_seed4_step14000,pythia_hella,4,0,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed4_step14000,pythia_hella,4,0,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed4_step14000,pythia_hella,4,0,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed4_step14000,pythia_hella,4,0,1,2,transformer,0.1,natural_minus_random,0.08534840091797041
pythia_seed4_step14000,pythia_hella,4,0,1,2,transformer,0.1,natural_minus_permuted,-0.05204251319085827
pythia_seed4_step14000,pythia_hella,4,0,1,2,transformer,0.1,natural_minus_equal_controls,0.01665294386355607
pythia_seed4_step14000,pythia_hella,4,0,1,3,transformer,0.2,natural_minus_random,0.13524678417427705
pythia_seed4_step14000,pythia_hella,4,0,1,3,transformer,0.2,natural_minus_permuted,0.0007176647183921303
pythia_seed4_step14000,pythia_hella,4,0,1,3,transformer,0.2,natural_minus_equal_controls,0.06798222444633459
pythia_seed4_step14000,pythia_hella,4,0,1,4,transformer,0.3,natural_minus_random,0.19686466966901717
pythia_seed4_step14000,pythia_hella,4,0,1,4,transformer,0.3,natural_minus_permuted,0.07171411003688344
pythia_seed4_step14000,pythia_hella,4,0,1,4,transformer,0.3,natural_minus_equal_controls,0.1342893898529503
pythia_seed4_step14000,pythia_hella,4,0,1,5,transformer,0.4,natural_minus_random,0.2154206797539161
pythia_seed4_step14000,pythia_hella,4,0,1,5,transformer,0.4,natural_minus_permuted,0.10077577222327694
pythia_seed4_step14000,pythia_hella,4,0,1,5,transformer,0.4,natural_minus_equal_controls,0.15809822598859652
pythia_seed4_step14000,pythia_hella,4,0,1,6,transformer,0.5,natural_minus_random,0.2333243741408264
pythia_seed4_step14000,pythia_hella,4,0,1,6,transformer,0.5,natural_minus_permuted,0.12572550759127638
pythia_seed4_step14000,pythia_hella,4,0,1,6,transformer,0.5,natural_minus_equal_controls,0.1795249408660514
pythia_seed4_step14000,pythia_hella,4,0,1,7,transformer,0.6,natural_minus_random,0.23425552686083284
pythia_seed4_step14000,pythia_hella,4,0,1,7,transformer,0.6,natural_minus_permuted,0.132537551205479
pythia_seed4_step14000,pythia_hella,4,0,1,7,transformer,0.6,natural_minus_equal_controls,0.18339653903315592
pythia_seed4_step14000,pythia_hella,4,0,1,8,transformer,0.7,natural_minus_random,0.2381913371879198
pythia_seed4_step14000,pythia_hella,4,0,1,8,transformer,0.7,natural_minus_permuted,0.13322040956312425
pythia_seed4_step14000,pythia_hella,4,0,1,8,transformer,0.7,natural_minus_equal_controls,0.18570587337552202
pythia_seed4_step14000,pythia_hella,4,0,1,9,transformer,0.8,natural_minus_random,0.24722300781154163
pythia_seed4_step14000,pythia_hella,4,0,1,9,transformer,0.8,natural_minus_permuted,0.14621176960198465
pythia_seed4_step14000,pythia_hella,4,0,1,9,transformer,0.8,natural_minus_equal_controls,0.19671738870676314
pythia_seed4_step14000,pythia_hella,4,0,1,10,transformer,0.9,natural_minus_random,0.24416880482988518
pythia_seed4_step14000,pythia_hella,4,0,1,10,transformer,0.9,natural_minus_permuted,0.15470223177692882
pythia_seed4_step14000,pythia_hella,4,0,1,10,transformer,0.9,natural_minus_equal_controls,0.199435518303407
pythia_seed4_step14000,pythia_hella,4,0,1,11,transformer,1.0,natural_minus_random,0.2540145375457613
pythia_seed4_step14000,pythia_hella,4,0,1,11,transformer,1.0,natural_minus_permuted,0.19117428469125824
pythia_seed4_step14000,pythia_hella,4,0,1,11,transformer,1.0,natural_minus_equal_controls,0.22259441111850978
pythia_seed4_step14000,pythia_hella,4,0,1,12,final_norm,1.0,natural_minus_random,0.2574577831523703
pythia_seed4_step14000,pythia_hella,4,0,1,12,final_norm,1.0,natural_minus_permuted,0.16205537541553322
pythia_seed4_step14000,pythia_hella,4,0,1,12,final_norm,1.0,natural_minus_equal_controls,0.20975657928395175
pythia_seed4_step14000,pythia_hella,4,0,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed4_step14000,pythia_hella,4,0,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed4_step14000,pythia_hella,4,0,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed4_step14000,pythia_hella,4,0,5,6,transformer,0.16666667,natural_minus_random,0.025312999762465573
pythia_seed4_step14000,pythia_hella,4,0,5,6,transformer,0.16666667,natural_minus_permuted,-0.03414328437175714
pythia_seed4_step14000,pythia_hella,4,0,5,6,transformer,0.16666667,natural_minus_equal_controls,-0.004415142304645785
pythia_seed4_step14000,pythia_hella,4,0,5,7,transformer,0.33333334,natural_minus_random,0.03569037332853561
pythia_seed4_step14000,pythia_hella,4,0,5,7,transformer,0.33333334,natural_minus_permuted,-0.024495567188200396
pythia_seed4_step14000,pythia_hella,4,0,5,7,transformer,0.33333334,natural_minus_equal_controls,0.005597403070167609
pythia_seed4_step14000,pythia_hella,4,0,5,8,transformer,0.5,natural_minus_random,0.03704170449274752
pythia_seed4_step14000,pythia_hella,4,0,5,8,transformer,0.5,natural_minus_permuted,-0.026663174036637816
pythia_seed4_step14000,pythia_hella,4,0,5,8,transformer,0.5,natural_minus_equal_controls,0.005189265228054851
pythia_seed4_step14000,pythia_hella,4,0,5,9,transformer,0.6666667,natural_minus_random,0.03424990342065276
pythia_seed4_step14000,pythia_hella,4,0,5,9,transformer,0.6666667,natural_minus_permuted,-0.03046239402232681
pythia_seed4_step14000,pythia_hella,4,0,5,9,transformer,0.6666667,natural_minus_equal_controls,0.001893754699162975
pythia_seed4_step14000,pythia_hella,4,0,5,10,transformer,0.8333333,natural_minus_random,0.03701541570303246
pythia_seed4_step14000,pythia_hella,4,0,5,10,transformer,0.8333333,natural_minus_permuted,-0.03894886469664538
pythia_seed4_step14000,pythia_hella,4,0,5,10,transformer,0.8333333,natural_minus_equal_controls,-0.0009667244968064592
pythia_seed4_step14000,pythia_hella,4,0,5,11,transformer,1.0,natural_minus_random,0.042801052719814436
pythia_seed4_step14000,pythia_hella,4,0,5,11,transformer,1.0,natural_minus_permuted,-0.056202980652901635
pythia_seed4_step14000,pythia_hella,4,0,5,11,transformer,1.0,natural_minus_equal_controls,-0.006700963966543599
pythia_seed4_step14000,pythia_hella,4,0,5,12,final_norm,1.0,natural_minus_random,0.022855459321850013
pythia_seed4_step14000,pythia_hella,4,0,5,12,final_norm,1.0,natural_minus_permuted,-0.06795222809309416
pythia_seed4_step14000,pythia_hella,4,0,5,12,final_norm,1.0,natural_minus_equal_controls,-0.022548384385622074
pythia_seed4_step14000,pythia_hella,4,0,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed4_step14000,pythia_hella,4,0,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed4_step14000,pythia_hella,4,0,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed4_step14000,pythia_hella,4,0,10,11,transformer,1.0,natural_minus_random,-0.020249134327348886
pythia_seed4_step14000,pythia_hella,4,0,10,11,transformer,1.0,natural_minus_permuted,-0.05279518021411861
pythia_seed4_step14000,pythia_hella,4,0,10,11,transformer,1.0,natural_minus_equal_controls,-0.03652215727073375
pythia_seed4_step14000,pythia_hella,4,0,10,12,final_norm,1.0,natural_minus_random,-0.01454837907550427
pythia_seed4_step14000,pythia_hella,4,0,10,12,final_norm,1.0,natural_minus_permuted,-0.025933175870299474
pythia_seed4_step14000,pythia_hella,4,0,10,12,final_norm,1.0,natural_minus_equal_controls,-0.020240777472901872
pythia_seed4_step143000,pythia_hella,4,1,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed4_step143000,pythia_hella,4,1,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed4_step143000,pythia_hella,4,1,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed4_step143000,pythia_hella,4,1,1,2,transformer,0.1,natural_minus_random,0.18344164571962382
pythia_seed4_step143000,pythia_hella,4,1,1,2,transformer,0.1,natural_minus_permuted,-0.06394280491079601
pythia_seed4_step143000,pythia_hella,4,1,1,2,transformer,0.1,natural_minus_equal_controls,0.0597494204044139
pythia_seed4_step143000,pythia_hella,4,1,1,3,transformer,0.2,natural_minus_random,0.2580868428259985
pythia_seed4_step143000,pythia_hella,4,1,1,3,transformer,0.2,natural_minus_permuted,-0.03756914036816841
pythia_seed4_step143000,pythia_hella,4,1,1,3,transformer,0.2,natural_minus_equal_controls,0.11025885122891503
pythia_seed4_step143000,pythia_hella,4,1,1,4,transformer,0.3,natural_minus_random,0.3721693634176796
pythia_seed4_step143000,pythia_hella,4,1,1,4,transformer,0.3,natural_minus_permuted,-0.009045824904367561
pythia_seed4_step143000,pythia_hella,4,1,1,4,transformer,0.3,natural_minus_equal_controls,0.181561769256656
pythia_seed4_step143000,pythia_hella,4,1,1,5,transformer,0.4,natural_minus_random,0.3861007550272596
pythia_seed4_step143000,pythia_hella,4,1,1,5,transformer,0.4,natural_minus_permuted,-0.026521145641008187
pythia_seed4_step143000,pythia_hella,4,1,1,5,transformer,0.4,natural_minus_equal_controls,0.17978980469312572
pythia_seed4_step143000,pythia_hella,4,1,1,6,transformer,0.5,natural_minus_random,0.43229283976393185
pythia_seed4_step143000,pythia_hella,4,1,1,6,transformer,0.5,natural_minus_permuted,0.01513276453663473
pythia_seed4_step143000,pythia_hella,4,1,1,6,transformer,0.5,natural_minus_equal_controls,0.22371280215028327
pythia_seed4_step143000,pythia_hella,4,1,1,7,transformer,0.6,natural_minus_random,0.425179632707737
pythia_seed4_step143000,pythia_hella,4,1,1,7,transformer,0.6,natural_minus_permuted,0.01878501653514532
pythia_seed4_step143000,pythia_hella,4,1,1,7,transformer,0.6,natural_minus_equal_controls,0.22198232462144116
pythia_seed4_step143000,pythia_hella,4,1,1,8,transformer,0.7,natural_minus_random,0.43960786996581785
pythia_seed4_step143000,pythia_hella,4,1,1,8,transformer,0.7,natural_minus_permuted,0.03561241116148768
pythia_seed4_step143000,pythia_hella,4,1,1,8,transformer,0.7,natural_minus_equal_controls,0.23761014056365276
pythia_seed4_step143000,pythia_hella,4,1,1,9,transformer,0.8,natural_minus_random,0.41512442464911337
pythia_seed4_step143000,pythia_hella,4,1,1,9,transformer,0.8,natural_minus_permuted,0.022141226054868957
pythia_seed4_step143000,pythia_hella,4,1,1,9,transformer,0.8,natural_minus_equal_controls,0.21863282535199116
pythia_seed4_step143000,pythia_hella,4,1,1,10,transformer,0.9,natural_minus_random,0.36898778381677677
pythia_seed4_step143000,pythia_hella,4,1,1,10,transformer,0.9,natural_minus_permuted,0.019402353391832244
pythia_seed4_step143000,pythia_hella,4,1,1,10,transformer,0.9,natural_minus_equal_controls,0.19419506860430452
pythia_seed4_step143000,pythia_hella,4,1,1,11,transformer,1.0,natural_minus_random,0.34526038715104235
pythia_seed4_step143000,pythia_hella,4,1,1,11,transformer,1.0,natural_minus_permuted,0.1169974361767806
pythia_seed4_step143000,pythia_hella,4,1,1,11,transformer,1.0,natural_minus_equal_controls,0.23112891166391147
pythia_seed4_step143000,pythia_hella,4,1,1,12,final_norm,1.0,natural_minus_random,0.3878000953930809
pythia_seed4_step143000,pythia_hella,4,1,1,12,final_norm,1.0,natural_minus_permuted,0.06491406684597556
pythia_seed4_step143000,pythia_hella,4,1,1,12,final_norm,1.0,natural_minus_equal_controls,0.22635708111952824
pythia_seed4_step143000,pythia_hella,4,1,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed4_step143000,pythia_hella,4,1,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed4_step143000,pythia_hella,4,1,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed4_step143000,pythia_hella,4,1,5,6,transformer,0.16666667,natural_minus_random,0.08494121322942275
pythia_seed4_step143000,pythia_hella,4,1,5,6,transformer,0.16666667,natural_minus_permuted,0.017064704512322088
pythia_seed4_step143000,pythia_hella,4,1,5,6,transformer,0.16666667,natural_minus_equal_controls,0.05100295887087242
pythia_seed4_step143000,pythia_hella,4,1,5,7,transformer,0.33333334,natural_minus_random,0.14061685390536952
pythia_seed4_step143000,pythia_hella,4,1,5,7,transformer,0.33333334,natural_minus_permuted,0.034317209612877236
pythia_seed4_step143000,pythia_hella,4,1,5,7,transformer,0.33333334,natural_minus_equal_controls,0.08746703175912338
pythia_seed4_step143000,pythia_hella,4,1,5,8,transformer,0.5,natural_minus_random,0.10754186493767479
pythia_seed4_step143000,pythia_hella,4,1,5,8,transformer,0.5,natural_minus_permuted,0.023428287033238654
pythia_seed4_step143000,pythia_hella,4,1,5,8,transformer,0.5,natural_minus_equal_controls,0.06548507598545672
pythia_seed4_step143000,pythia_hella,4,1,5,9,transformer,0.6666667,natural_minus_random,0.0997311810442062
pythia_seed4_step143000,pythia_hella,4,1,5,9,transformer,0.6666667,natural_minus_permuted,0.0381922631164226
pythia_seed4_step143000,pythia_hella,4,1,5,9,transformer,0.6666667,natural_minus_equal_controls,0.0689617220803144
pythia_seed4_step143000,pythia_hella,4,1,5,10,transformer,0.8333333,natural_minus_random,0.09706203249168271
pythia_seed4_step143000,pythia_hella,4,1,5,10,transformer,0.8333333,natural_minus_permuted,0.047786411018675534
pythia_seed4_step143000,pythia_hella,4,1,5,10,transformer,0.8333333,natural_minus_equal_controls,0.07242422175517912
pythia_seed4_step143000,pythia_hella,4,1,5,11,transformer,1.0,natural_minus_random,0.036044126415225586
pythia_seed4_step143000,pythia_hella,4,1,5,11,transformer,1.0,natural_minus_permuted,-0.021010393565484176
pythia_seed4_step143000,pythia_hella,4,1,5,11,transformer,1.0,natural_minus_equal_controls,0.007516866424870705
pythia_seed4_step143000,pythia_hella,4,1,5,12,final_norm,1.0,natural_minus_random,0.03492688036482883
pythia_seed4_step143000,pythia_hella,4,1,5,12,final_norm,1.0,natural_minus_permuted,0.013719530063922347
pythia_seed4_step143000,pythia_hella,4,1,5,12,final_norm,1.0,natural_minus_equal_controls,0.024323205214375587
pythia_seed4_step143000,pythia_hella,4,1,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed4_step143000,pythia_hella,4,1,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed4_step143000,pythia_hella,4,1,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed4_step143000,pythia_hella,4,1,10,11,transformer,1.0,natural_minus_random,0.13342619484312562
pythia_seed4_step143000,pythia_hella,4,1,10,11,transformer,1.0,natural_minus_permuted,0.1254350754183688
pythia_seed4_step143000,pythia_hella,4,1,10,11,transformer,1.0,natural_minus_equal_controls,0.1294306351307472
pythia_seed4_step143000,pythia_hella,4,1,10,12,final_norm,1.0,natural_minus_random,-0.4401258381741042
pythia_seed4_step143000,pythia_hella,4,1,10,12,final_norm,1.0,natural_minus_permuted,0.0391807222426539
pythia_seed4_step143000,pythia_hella,4,1,10,12,final_norm,1.0,natural_minus_equal_controls,-0.20047255796572516
pythia_seed6_step14000,pythia_hella,6,0,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed6_step14000,pythia_hella,6,0,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed6_step14000,pythia_hella,6,0,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed6_step14000,pythia_hella,6,0,1,2,transformer,0.1,natural_minus_random,0.06392424151693882
pythia_seed6_step14000,pythia_hella,6,0,1,2,transformer,0.1,natural_minus_permuted,0.012479819620786963
pythia_seed6_step14000,pythia_hella,6,0,1,2,transformer,0.1,natural_minus_equal_controls,0.03820203056886289
pythia_seed6_step14000,pythia_hella,6,0,1,3,transformer,0.2,natural_minus_random,0.12740274761490958
pythia_seed6_step14000,pythia_hella,6,0,1,3,transformer,0.2,natural_minus_permuted,0.07359142892507375
pythia_seed6_step14000,pythia_hella,6,0,1,3,transformer,0.2,natural_minus_equal_controls,0.10049708826999167
pythia_seed6_step14000,pythia_hella,6,0,1,4,transformer,0.3,natural_minus_random,0.16495639708067383
pythia_seed6_step14000,pythia_hella,6,0,1,4,transformer,0.3,natural_minus_permuted,0.11554586985516277
pythia_seed6_step14000,pythia_hella,6,0,1,4,transformer,0.3,natural_minus_equal_controls,0.1402511334679183
pythia_seed6_step14000,pythia_hella,6,0,1,5,transformer,0.4,natural_minus_random,0.20034351608411896
pythia_seed6_step14000,pythia_hella,6,0,1,5,transformer,0.4,natural_minus_permuted,0.15170273318565652
pythia_seed6_step14000,pythia_hella,6,0,1,5,transformer,0.4,natural_minus_equal_controls,0.17602312463488773
pythia_seed6_step14000,pythia_hella,6,0,1,6,transformer,0.5,natural_minus_random,0.23937846238906435
pythia_seed6_step14000,pythia_hella,6,0,1,6,transformer,0.5,natural_minus_permuted,0.19664545112671694
pythia_seed6_step14000,pythia_hella,6,0,1,6,transformer,0.5,natural_minus_equal_controls,0.21801195675789065
pythia_seed6_step14000,pythia_hella,6,0,1,7,transformer,0.6,natural_minus_random,0.2609342168533526
pythia_seed6_step14000,pythia_hella,6,0,1,7,transformer,0.6,natural_minus_permuted,0.22214510761881726
pythia_seed6_step14000,pythia_hella,6,0,1,7,transformer,0.6,natural_minus_equal_controls,0.24153966223608492
pythia_seed6_step14000,pythia_hella,6,0,1,8,transformer,0.7,natural_minus_random,0.2731364519802127
pythia_seed6_step14000,pythia_hella,6,0,1,8,transformer,0.7,natural_minus_permuted,0.23517626067681963
pythia_seed6_step14000,pythia_hella,6,0,1,8,transformer,0.7,natural_minus_equal_controls,0.2541563563285162
pythia_seed6_step14000,pythia_hella,6,0,1,9,transformer,0.8,natural_minus_random,0.28044765028793955
pythia_seed6_step14000,pythia_hella,6,0,1,9,transformer,0.8,natural_minus_permuted,0.23847201141462698
pythia_seed6_step14000,pythia_hella,6,0,1,9,transformer,0.8,natural_minus_equal_controls,0.25945983085128327
pythia_seed6_step14000,pythia_hella,6,0,1,10,transformer,0.9,natural_minus_random,0.28487040143260045
pythia_seed6_step14000,pythia_hella,6,0,1,10,transformer,0.9,natural_minus_permuted,0.24245482357811118
pythia_seed6_step14000,pythia_hella,6,0,1,10,transformer,0.9,natural_minus_equal_controls,0.26366261250535583
pythia_seed6_step14000,pythia_hella,6,0,1,11,transformer,1.0,natural_minus_random,0.28110283974106637
pythia_seed6_step14000,pythia_hella,6,0,1,11,transformer,1.0,natural_minus_permuted,0.2508972544349882
pythia_seed6_step14000,pythia_hella,6,0,1,11,transformer,1.0,natural_minus_equal_controls,0.26600004708802727
pythia_seed6_step14000,pythia_hella,6,0,1,12,final_norm,1.0,natural_minus_random,0.29199547400084397
pythia_seed6_step14000,pythia_hella,6,0,1,12,final_norm,1.0,natural_minus_permuted,0.23531626418128726
pythia_seed6_step14000,pythia_hella,6,0,1,12,final_norm,1.0,natural_minus_equal_controls,0.26365586909106564
pythia_seed6_step14000,pythia_hella,6,0,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed6_step14000,pythia_hella,6,0,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed6_step14000,pythia_hella,6,0,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed6_step14000,pythia_hella,6,0,5,6,transformer,0.16666667,natural_minus_random,0.022482768073944677
pythia_seed6_step14000,pythia_hella,6,0,5,6,transformer,0.16666667,natural_minus_permuted,0.026562806020215456
pythia_seed6_step14000,pythia_hella,6,0,5,6,transformer,0.16666667,natural_minus_equal_controls,0.024522787047080066
pythia_seed6_step14000,pythia_hella,6,0,5,7,transformer,0.33333334,natural_minus_random,0.015492730981085445
pythia_seed6_step14000,pythia_hella,6,0,5,7,transformer,0.33333334,natural_minus_permuted,0.02383825804061429
pythia_seed6_step14000,pythia_hella,6,0,5,7,transformer,0.33333334,natural_minus_equal_controls,0.019665494510849868
pythia_seed6_step14000,pythia_hella,6,0,5,8,transformer,0.5,natural_minus_random,0.0226930805925796
pythia_seed6_step14000,pythia_hella,6,0,5,8,transformer,0.5,natural_minus_permuted,0.018719572695599818
pythia_seed6_step14000,pythia_hella,6,0,5,8,transformer,0.5,natural_minus_equal_controls,0.02070632664408971
pythia_seed6_step14000,pythia_hella,6,0,5,9,transformer,0.6666667,natural_minus_random,0.042528789237953446
pythia_seed6_step14000,pythia_hella,6,0,5,9,transformer,0.6666667,natural_minus_permuted,0.014832868653193498
pythia_seed6_step14000,pythia_hella,6,0,5,9,transformer,0.6666667,natural_minus_equal_controls,0.028680828945573472
pythia_seed6_step14000,pythia_hella,6,0,5,10,transformer,0.8333333,natural_minus_random,0.043275031343038395
pythia_seed6_step14000,pythia_hella,6,0,5,10,transformer,0.8333333,natural_minus_permuted,0.010883396925753519
pythia_seed6_step14000,pythia_hella,6,0,5,10,transformer,0.8333333,natural_minus_equal_controls,0.027079214134395957
pythia_seed6_step14000,pythia_hella,6,0,5,11,transformer,1.0,natural_minus_random,0.05219624122991107
pythia_seed6_step14000,pythia_hella,6,0,5,11,transformer,1.0,natural_minus_permuted,0.0008804821175272814
pythia_seed6_step14000,pythia_hella,6,0,5,11,transformer,1.0,natural_minus_equal_controls,0.026538361673719174
pythia_seed6_step14000,pythia_hella,6,0,5,12,final_norm,1.0,natural_minus_random,0.024235786715258084
pythia_seed6_step14000,pythia_hella,6,0,5,12,final_norm,1.0,natural_minus_permuted,-0.017391998699981148
pythia_seed6_step14000,pythia_hella,6,0,5,12,final_norm,1.0,natural_minus_equal_controls,0.003421894007638468
pythia_seed6_step14000,pythia_hella,6,0,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed6_step14000,pythia_hella,6,0,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed6_step14000,pythia_hella,6,0,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed6_step14000,pythia_hella,6,0,10,11,transformer,1.0,natural_minus_random,-0.05102655433840615
pythia_seed6_step14000,pythia_hella,6,0,10,11,transformer,1.0,natural_minus_permuted,-0.06425808716062424
pythia_seed6_step14000,pythia_hella,6,0,10,11,transformer,1.0,natural_minus_equal_controls,-0.0576423207495152
pythia_seed6_step14000,pythia_hella,6,0,10,12,final_norm,1.0,natural_minus_random,-0.047290666014075854
pythia_seed6_step14000,pythia_hella,6,0,10,12,final_norm,1.0,natural_minus_permuted,-0.027685015635749093
pythia_seed6_step14000,pythia_hella,6,0,10,12,final_norm,1.0,natural_minus_equal_controls,-0.03748784082491247
pythia_seed6_step143000,pythia_hella,6,1,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed6_step143000,pythia_hella,6,1,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed6_step143000,pythia_hella,6,1,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed6_step143000,pythia_hella,6,1,1,2,transformer,0.1,natural_minus_random,0.11925751458571517
pythia_seed6_step143000,pythia_hella,6,1,1,2,transformer,0.1,natural_minus_permuted,0.012849087966320314
pythia_seed6_step143000,pythia_hella,6,1,1,2,transformer,0.1,natural_minus_equal_controls,0.06605330127601775
pythia_seed6_step143000,pythia_hella,6,1,1,3,transformer,0.2,natural_minus_random,0.20246720140311347
pythia_seed6_step143000,pythia_hella,6,1,1,3,transformer,0.2,natural_minus_permuted,0.05871455560055364
pythia_seed6_step143000,pythia_hella,6,1,1,3,transformer,0.2,natural_minus_equal_controls,0.13059087850183357
pythia_seed6_step143000,pythia_hella,6,1,1,4,transformer,0.3,natural_minus_random,0.2511624699466922
pythia_seed6_step143000,pythia_hella,6,1,1,4,transformer,0.3,natural_minus_permuted,0.08812006511800904
pythia_seed6_step143000,pythia_hella,6,1,1,4,transformer,0.3,natural_minus_equal_controls,0.16964126753235065
pythia_seed6_step143000,pythia_hella,6,1,1,5,transformer,0.4,natural_minus_random,0.2626798547501359
pythia_seed6_step143000,pythia_hella,6,1,1,5,transformer,0.4,natural_minus_permuted,0.08972541824466468
pythia_seed6_step143000,pythia_hella,6,1,1,5,transformer,0.4,natural_minus_equal_controls,0.17620263649740028
pythia_seed6_step143000,pythia_hella,6,1,1,6,transformer,0.5,natural_minus_random,0.27025439618862734
pythia_seed6_step143000,pythia_hella,6,1,1,6,transformer,0.5,natural_minus_permuted,0.08748849679538394
pythia_seed6_step143000,pythia_hella,6,1,1,6,transformer,0.5,natural_minus_equal_controls,0.17887144649200565
pythia_seed6_step143000,pythia_hella,6,1,1,7,transformer,0.6,natural_minus_random,0.2811800375612709
pythia_seed6_step143000,pythia_hella,6,1,1,7,transformer,0.6,natural_minus_permuted,0.13524513856529885
pythia_seed6_step143000,pythia_hella,6,1,1,7,transformer,0.6,natural_minus_equal_controls,0.20821258806328488
pythia_seed6_step143000,pythia_hella,6,1,1,8,transformer,0.7,natural_minus_random,0.26848863248665206
pythia_seed6_step143000,pythia_hella,6,1,1,8,transformer,0.7,natural_minus_permuted,0.11985289008136761
pythia_seed6_step143000,pythia_hella,6,1,1,8,transformer,0.7,natural_minus_equal_controls,0.19417076128400984
pythia_seed6_step143000,pythia_hella,6,1,1,9,transformer,0.8,natural_minus_random,0.27260634917365884
pythia_seed6_step143000,pythia_hella,6,1,1,9,transformer,0.8,natural_minus_permuted,0.13640772262673295
pythia_seed6_step143000,pythia_hella,6,1,1,9,transformer,0.8,natural_minus_equal_controls,0.2045070359001959
pythia_seed6_step143000,pythia_hella,6,1,1,10,transformer,0.9,natural_minus_random,0.2600337565648392
pythia_seed6_step143000,pythia_hella,6,1,1,10,transformer,0.9,natural_minus_permuted,0.12429417869753773
pythia_seed6_step143000,pythia_hella,6,1,1,10,transformer,0.9,natural_minus_equal_controls,0.19216396763118845
pythia_seed6_step143000,pythia_hella,6,1,1,11,transformer,1.0,natural_minus_random,0.2047276916221602
pythia_seed6_step143000,pythia_hella,6,1,1,11,transformer,1.0,natural_minus_permuted,0.16585426214215915
pythia_seed6_step143000,pythia_hella,6,1,1,11,transformer,1.0,natural_minus_equal_controls,0.18529097688215967
pythia_seed6_step143000,pythia_hella,6,1,1,12,final_norm,1.0,natural_minus_random,0.26461129576856246
pythia_seed6_step143000,pythia_hella,6,1,1,12,final_norm,1.0,natural_minus_permuted,0.1291307516884994
pythia_seed6_step143000,pythia_hella,6,1,1,12,final_norm,1.0,natural_minus_equal_controls,0.19687102372853094
pythia_seed6_step143000,pythia_hella,6,1,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed6_step143000,pythia_hella,6,1,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed6_step143000,pythia_hella,6,1,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed6_step143000,pythia_hella,6,1,5,6,transformer,0.16666667,natural_minus_random,0.15693376120076774
pythia_seed6_step143000,pythia_hella,6,1,5,6,transformer,0.16666667,natural_minus_permuted,-0.06245959230075282
pythia_seed6_step143000,pythia_hella,6,1,5,6,transformer,0.16666667,natural_minus_equal_controls,0.04723708445000746
pythia_seed6_step143000,pythia_hella,6,1,5,7,transformer,0.33333334,natural_minus_random,0.17242516401941244
pythia_seed6_step143000,pythia_hella,6,1,5,7,transformer,0.33333334,natural_minus_permuted,-0.05328473753599764
pythia_seed6_step143000,pythia_hella,6,1,5,7,transformer,0.33333334,natural_minus_equal_controls,0.0595702132417074
pythia_seed6_step143000,pythia_hella,6,1,5,8,transformer,0.5,natural_minus_random,0.19767548355276585
pythia_seed6_step143000,pythia_hella,6,1,5,8,transformer,0.5,natural_minus_permuted,-0.022841413241159007
pythia_seed6_step143000,pythia_hella,6,1,5,8,transformer,0.5,natural_minus_equal_controls,0.08741703515580342
pythia_seed6_step143000,pythia_hella,6,1,5,9,transformer,0.6666667,natural_minus_random,0.11003511033970167
pythia_seed6_step143000,pythia_hella,6,1,5,9,transformer,0.6666667,natural_minus_permuted,-0.03492742264120263
pythia_seed6_step143000,pythia_hella,6,1,5,9,transformer,0.6666667,natural_minus_equal_controls,0.03755384384924952
pythia_seed6_step143000,pythia_hella,6,1,5,10,transformer,0.8333333,natural_minus_random,0.10866645209113507
pythia_seed6_step143000,pythia_hella,6,1,5,10,transformer,0.8333333,natural_minus_permuted,-0.01502475811475229
pythia_seed6_step143000,pythia_hella,6,1,5,10,transformer,0.8333333,natural_minus_equal_controls,0.04682084698819139
pythia_seed6_step143000,pythia_hella,6,1,5,11,transformer,1.0,natural_minus_random,0.06478018684137088
pythia_seed6_step143000,pythia_hella,6,1,5,11,transformer,1.0,natural_minus_permuted,-0.25313379876286035
pythia_seed6_step143000,pythia_hella,6,1,5,11,transformer,1.0,natural_minus_equal_controls,-0.09417680596074474
pythia_seed6_step143000,pythia_hella,6,1,5,12,final_norm,1.0,natural_minus_random,0.019180237573338088
pythia_seed6_step143000,pythia_hella,6,1,5,12,final_norm,1.0,natural_minus_permuted,-0.10508937117723649
pythia_seed6_step143000,pythia_hella,6,1,5,12,final_norm,1.0,natural_minus_equal_controls,-0.0429545668019492
pythia_seed6_step143000,pythia_hella,6,1,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed6_step143000,pythia_hella,6,1,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed6_step143000,pythia_hella,6,1,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed6_step143000,pythia_hella,6,1,10,11,transformer,1.0,natural_minus_random,0.324856828683423
pythia_seed6_step143000,pythia_hella,6,1,10,11,transformer,1.0,natural_minus_permuted,0.17761378592534105
pythia_seed6_step143000,pythia_hella,6,1,10,11,transformer,1.0,natural_minus_equal_controls,0.25123530730438204
pythia_seed6_step143000,pythia_hella,6,1,10,12,final_norm,1.0,natural_minus_random,-0.48151972267991017
pythia_seed6_step143000,pythia_hella,6,1,10,12,final_norm,1.0,natural_minus_permuted,0.05253845175138916
pythia_seed6_step143000,pythia_hella,6,1,10,12,final_norm,1.0,natural_minus_equal_controls,-0.2144906354642605
pythia_seed7_step14000,pythia_hella,7,0,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed7_step14000,pythia_hella,7,0,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed7_step14000,pythia_hella,7,0,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed7_step14000,pythia_hella,7,0,1,2,transformer,0.1,natural_minus_random,0.0745402364657814
pythia_seed7_step14000,pythia_hella,7,0,1,2,transformer,0.1,natural_minus_permuted,0.01663401892962963
pythia_seed7_step14000,pythia_hella,7,0,1,2,transformer,0.1,natural_minus_equal_controls,0.04558712769770551
pythia_seed7_step14000,pythia_hella,7,0,1,3,transformer,0.2,natural_minus_random,0.15452722776758576
pythia_seed7_step14000,pythia_hella,7,0,1,3,transformer,0.2,natural_minus_permuted,0.07827317284338436
pythia_seed7_step14000,pythia_hella,7,0,1,3,transformer,0.2,natural_minus_equal_controls,0.11640020030548506
pythia_seed7_step14000,pythia_hella,7,0,1,4,transformer,0.3,natural_minus_random,0.16417216416832522
pythia_seed7_step14000,pythia_hella,7,0,1,4,transformer,0.3,natural_minus_permuted,0.1020409545129923
pythia_seed7_step14000,pythia_hella,7,0,1,4,transformer,0.3,natural_minus_equal_controls,0.13310655934065876
pythia_seed7_step14000,pythia_hella,7,0,1,5,transformer,0.4,natural_minus_random,0.19370822030117965
pythia_seed7_step14000,pythia_hella,7,0,1,5,transformer,0.4,natural_minus_permuted,0.13438167796882927
pythia_seed7_step14000,pythia_hella,7,0,1,5,transformer,0.4,natural_minus_equal_controls,0.16404494913500445
pythia_seed7_step14000,pythia_hella,7,0,1,6,transformer,0.5,natural_minus_random,0.20303217717417202
pythia_seed7_step14000,pythia_hella,7,0,1,6,transformer,0.5,natural_minus_permuted,0.14868911355333045
pythia_seed7_step14000,pythia_hella,7,0,1,6,transformer,0.5,natural_minus_equal_controls,0.17586064536375123
pythia_seed7_step14000,pythia_hella,7,0,1,7,transformer,0.6,natural_minus_random,0.21486768426279518
pythia_seed7_step14000,pythia_hella,7,0,1,7,transformer,0.6,natural_minus_permuted,0.1609986755646804
pythia_seed7_step14000,pythia_hella,7,0,1,7,transformer,0.6,natural_minus_equal_controls,0.18793317991373779
pythia_seed7_step14000,pythia_hella,7,0,1,8,transformer,0.7,natural_minus_random,0.2294248246730079
pythia_seed7_step14000,pythia_hella,7,0,1,8,transformer,0.7,natural_minus_permuted,0.17579812198279948
pythia_seed7_step14000,pythia_hella,7,0,1,8,transformer,0.7,natural_minus_equal_controls,0.2026114733279037
pythia_seed7_step14000,pythia_hella,7,0,1,9,transformer,0.8,natural_minus_random,0.22479170565570433
pythia_seed7_step14000,pythia_hella,7,0,1,9,transformer,0.8,natural_minus_permuted,0.17614951330024642
pythia_seed7_step14000,pythia_hella,7,0,1,9,transformer,0.8,natural_minus_equal_controls,0.20047060947797538
pythia_seed7_step14000,pythia_hella,7,0,1,10,transformer,0.9,natural_minus_random,0.22372587709805833
pythia_seed7_step14000,pythia_hella,7,0,1,10,transformer,0.9,natural_minus_permuted,0.18097034422377775
pythia_seed7_step14000,pythia_hella,7,0,1,10,transformer,0.9,natural_minus_equal_controls,0.20234811066091804
pythia_seed7_step14000,pythia_hella,7,0,1,11,transformer,1.0,natural_minus_random,0.22315693964690894
pythia_seed7_step14000,pythia_hella,7,0,1,11,transformer,1.0,natural_minus_permuted,0.19471535117229397
pythia_seed7_step14000,pythia_hella,7,0,1,11,transformer,1.0,natural_minus_equal_controls,0.20893614540960145
pythia_seed7_step14000,pythia_hella,7,0,1,12,final_norm,1.0,natural_minus_random,0.22938874758614475
pythia_seed7_step14000,pythia_hella,7,0,1,12,final_norm,1.0,natural_minus_permuted,0.18569911685529517
pythia_seed7_step14000,pythia_hella,7,0,1,12,final_norm,1.0,natural_minus_equal_controls,0.20754393222071996
pythia_seed7_step14000,pythia_hella,7,0,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed7_step14000,pythia_hella,7,0,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed7_step14000,pythia_hella,7,0,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed7_step14000,pythia_hella,7,0,5,6,transformer,0.16666667,natural_minus_random,0.02584271919034524
pythia_seed7_step14000,pythia_hella,7,0,5,6,transformer,0.16666667,natural_minus_permuted,0.02846190618303579
pythia_seed7_step14000,pythia_hella,7,0,5,6,transformer,0.16666667,natural_minus_equal_controls,0.027152312686690515
pythia_seed7_step14000,pythia_hella,7,0,5,7,transformer,0.33333334,natural_minus_random,0.04911543732492185
pythia_seed7_step14000,pythia_hella,7,0,5,7,transformer,0.33333334,natural_minus_permuted,0.04237786451599421
pythia_seed7_step14000,pythia_hella,7,0,5,7,transformer,0.33333334,natural_minus_equal_controls,0.04574665092045803
pythia_seed7_step14000,pythia_hella,7,0,5,8,transformer,0.5,natural_minus_random,0.07383071114381773
pythia_seed7_step14000,pythia_hella,7,0,5,8,transformer,0.5,natural_minus_permuted,0.04763881991985014
pythia_seed7_step14000,pythia_hella,7,0,5,8,transformer,0.5,natural_minus_equal_controls,0.060734765531833934
pythia_seed7_step14000,pythia_hella,7,0,5,9,transformer,0.6666667,natural_minus_random,0.09041368370560665
pythia_seed7_step14000,pythia_hella,7,0,5,9,transformer,0.6666667,natural_minus_permuted,0.04723791721830084
pythia_seed7_step14000,pythia_hella,7,0,5,9,transformer,0.6666667,natural_minus_equal_controls,0.06882580046195375
pythia_seed7_step14000,pythia_hella,7,0,5,10,transformer,0.8333333,natural_minus_random,0.09961332736929518
pythia_seed7_step14000,pythia_hella,7,0,5,10,transformer,0.8333333,natural_minus_permuted,0.0473563389041074
pythia_seed7_step14000,pythia_hella,7,0,5,10,transformer,0.8333333,natural_minus_equal_controls,0.07348483313670129
pythia_seed7_step14000,pythia_hella,7,0,5,11,transformer,1.0,natural_minus_random,0.10580326951374847
pythia_seed7_step14000,pythia_hella,7,0,5,11,transformer,1.0,natural_minus_permuted,0.040346059674770895
pythia_seed7_step14000,pythia_hella,7,0,5,11,transformer,1.0,natural_minus_equal_controls,0.07307466459425968
pythia_seed7_step14000,pythia_hella,7,0,5,12,final_norm,1.0,natural_minus_random,0.07619443546227608
pythia_seed7_step14000,pythia_hella,7,0,5,12,final_norm,1.0,natural_minus_permuted,0.03884390019954517
pythia_seed7_step14000,pythia_hella,7,0,5,12,final_norm,1.0,natural_minus_equal_controls,0.05751916783091063
pythia_seed7_step14000,pythia_hella,7,0,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed7_step14000,pythia_hella,7,0,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed7_step14000,pythia_hella,7,0,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed7_step14000,pythia_hella,7,0,10,11,transformer,1.0,natural_minus_random,-0.03844483115678732
pythia_seed7_step14000,pythia_hella,7,0,10,11,transformer,1.0,natural_minus_permuted,-0.06892632180662807
pythia_seed7_step14000,pythia_hella,7,0,10,11,transformer,1.0,natural_minus_equal_controls,-0.05368557648170769
pythia_seed7_step14000,pythia_hella,7,0,10,12,final_norm,1.0,natural_minus_random,-0.03731434736623057
pythia_seed7_step14000,pythia_hella,7,0,10,12,final_norm,1.0,natural_minus_permuted,-0.04060749150549958
pythia_seed7_step14000,pythia_hella,7,0,10,12,final_norm,1.0,natural_minus_equal_controls,-0.03896091943586508
pythia_seed7_step143000,pythia_hella,7,1,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed7_step143000,pythia_hella,7,1,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed7_step143000,pythia_hella,7,1,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed7_step143000,pythia_hella,7,1,1,2,transformer,0.1,natural_minus_random,0.1335423713254855
pythia_seed7_step143000,pythia_hella,7,1,1,2,transformer,0.1,natural_minus_permuted,0.0024424349607557183
pythia_seed7_step143000,pythia_hella,7,1,1,2,transformer,0.1,natural_minus_equal_controls,0.0679924031431206
pythia_seed7_step143000,pythia_hella,7,1,1,3,transformer,0.2,natural_minus_random,0.22162177735077254
pythia_seed7_step143000,pythia_hella,7,1,1,3,transformer,0.2,natural_minus_permuted,-0.07723293873346487
pythia_seed7_step143000,pythia_hella,7,1,1,3,transformer,0.2,natural_minus_equal_controls,0.07219441930865383
pythia_seed7_step143000,pythia_hella,7,1,1,4,transformer,0.3,natural_minus_random,0.23712297144548908
pythia_seed7_step143000,pythia_hella,7,1,1,4,transformer,0.3,natural_minus_permuted,-0.11186621595332688
pythia_seed7_step143000,pythia_hella,7,1,1,4,transformer,0.3,natural_minus_equal_controls,0.0626283777460811
pythia_seed7_step143000,pythia_hella,7,1,1,5,transformer,0.4,natural_minus_random,0.2539443058224191
pythia_seed7_step143000,pythia_hella,7,1,1,5,transformer,0.4,natural_minus_permuted,-0.1267056708685928
pythia_seed7_step143000,pythia_hella,7,1,1,5,transformer,0.4,natural_minus_equal_controls,0.06361931747691316
pythia_seed7_step143000,pythia_hella,7,1,1,6,transformer,0.5,natural_minus_random,0.24998166917572354
pythia_seed7_step143000,pythia_hella,7,1,1,6,transformer,0.5,natural_minus_permuted,-0.12127249608835314
pythia_seed7_step143000,pythia_hella,7,1,1,6,transformer,0.5,natural_minus_equal_controls,0.0643545865436852
pythia_seed7_step143000,pythia_hella,7,1,1,7,transformer,0.6,natural_minus_random,0.3071461728598519
pythia_seed7_step143000,pythia_hella,7,1,1,7,transformer,0.6,natural_minus_permuted,-0.06293654593401929
pythia_seed7_step143000,pythia_hella,7,1,1,7,transformer,0.6,natural_minus_equal_controls,0.12210481346291631
pythia_seed7_step143000,pythia_hella,7,1,1,8,transformer,0.7,natural_minus_random,0.24298975761016858
pythia_seed7_step143000,pythia_hella,7,1,1,8,transformer,0.7,natural_minus_permuted,-0.09026510648369787
pythia_seed7_step143000,pythia_hella,7,1,1,8,transformer,0.7,natural_minus_equal_controls,0.07636232556323536
pythia_seed7_step143000,pythia_hella,7,1,1,9,transformer,0.8,natural_minus_random,0.2439774968884771
pythia_seed7_step143000,pythia_hella,7,1,1,9,transformer,0.8,natural_minus_permuted,-0.1161193815876709
pythia_seed7_step143000,pythia_hella,7,1,1,9,transformer,0.8,natural_minus_equal_controls,0.0639290576504031
pythia_seed7_step143000,pythia_hella,7,1,1,10,transformer,0.9,natural_minus_random,0.2035864063805889
pythia_seed7_step143000,pythia_hella,7,1,1,10,transformer,0.9,natural_minus_permuted,-0.0775428347066465
pythia_seed7_step143000,pythia_hella,7,1,1,10,transformer,0.9,natural_minus_equal_controls,0.0630217858369712
pythia_seed7_step143000,pythia_hella,7,1,1,11,transformer,1.0,natural_minus_random,0.18089036575103995
pythia_seed7_step143000,pythia_hella,7,1,1,11,transformer,1.0,natural_minus_permuted,0.06918758126849006
pythia_seed7_step143000,pythia_hella,7,1,1,11,transformer,1.0,natural_minus_equal_controls,0.125038973509765
pythia_seed7_step143000,pythia_hella,7,1,1,12,final_norm,1.0,natural_minus_random,0.22932555294172763
pythia_seed7_step143000,pythia_hella,7,1,1,12,final_norm,1.0,natural_minus_permuted,0.011678081426162334
pythia_seed7_step143000,pythia_hella,7,1,1,12,final_norm,1.0,natural_minus_equal_controls,0.12050181718394498
pythia_seed7_step143000,pythia_hella,7,1,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed7_step143000,pythia_hella,7,1,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed7_step143000,pythia_hella,7,1,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed7_step143000,pythia_hella,7,1,5,6,transformer,0.16666667,natural_minus_random,0.1542198069012558
pythia_seed7_step143000,pythia_hella,7,1,5,6,transformer,0.16666667,natural_minus_permuted,0.016570218506715514
pythia_seed7_step143000,pythia_hella,7,1,5,6,transformer,0.16666667,natural_minus_equal_controls,0.08539501270398567
pythia_seed7_step143000,pythia_hella,7,1,5,7,transformer,0.33333334,natural_minus_random,0.19023093327127177
pythia_seed7_step143000,pythia_hella,7,1,5,7,transformer,0.33333334,natural_minus_permuted,0.02144584674371089
pythia_seed7_step143000,pythia_hella,7,1,5,7,transformer,0.33333334,natural_minus_equal_controls,0.10583839000749133
pythia_seed7_step143000,pythia_hella,7,1,5,8,transformer,0.5,natural_minus_random,0.21065892278417958
pythia_seed7_step143000,pythia_hella,7,1,5,8,transformer,0.5,natural_minus_permuted,0.04100238572444867
pythia_seed7_step143000,pythia_hella,7,1,5,8,transformer,0.5,natural_minus_equal_controls,0.1258306542543141
pythia_seed7_step143000,pythia_hella,7,1,5,9,transformer,0.6666667,natural_minus_random,0.2057451141305227
pythia_seed7_step143000,pythia_hella,7,1,5,9,transformer,0.6666667,natural_minus_permuted,0.04003901313093472
pythia_seed7_step143000,pythia_hella,7,1,5,9,transformer,0.6666667,natural_minus_equal_controls,0.12289206363072872
pythia_seed7_step143000,pythia_hella,7,1,5,10,transformer,0.8333333,natural_minus_random,0.1787311298486105
pythia_seed7_step143000,pythia_hella,7,1,5,10,transformer,0.8333333,natural_minus_permuted,0.05773739200701877
pythia_seed7_step143000,pythia_hella,7,1,5,10,transformer,0.8333333,natural_minus_equal_controls,0.11823426092781464
pythia_seed7_step143000,pythia_hella,7,1,5,11,transformer,1.0,natural_minus_random,0.17745219759929054
pythia_seed7_step143000,pythia_hella,7,1,5,11,transformer,1.0,natural_minus_permuted,-0.0122305906845388
pythia_seed7_step143000,pythia_hella,7,1,5,11,transformer,1.0,natural_minus_equal_controls,0.08261080345737587
pythia_seed7_step143000,pythia_hella,7,1,5,12,final_norm,1.0,natural_minus_random,0.1403857588889279
pythia_seed7_step143000,pythia_hella,7,1,5,12,final_norm,1.0,natural_minus_permuted,0.023860752989946388
pythia_seed7_step143000,pythia_hella,7,1,5,12,final_norm,1.0,natural_minus_equal_controls,0.08212325593943715
pythia_seed7_step143000,pythia_hella,7,1,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed7_step143000,pythia_hella,7,1,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed7_step143000,pythia_hella,7,1,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed7_step143000,pythia_hella,7,1,10,11,transformer,1.0,natural_minus_random,-0.05530936881056597
pythia_seed7_step143000,pythia_hella,7,1,10,11,transformer,1.0,natural_minus_permuted,0.07939401732805801
pythia_seed7_step143000,pythia_hella,7,1,10,11,transformer,1.0,natural_minus_equal_controls,0.012042324258746018
pythia_seed7_step143000,pythia_hella,7,1,10,12,final_norm,1.0,natural_minus_random,-0.4492013460065267
pythia_seed7_step143000,pythia_hella,7,1,10,12,final_norm,1.0,natural_minus_permuted,0.054715118371950755
pythia_seed7_step143000,pythia_hella,7,1,10,12,final_norm,1.0,natural_minus_equal_controls,-0.19724311381728798
pythia_seed8_step14000,pythia_hella,8,0,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed8_step14000,pythia_hella,8,0,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed8_step14000,pythia_hella,8,0,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed8_step14000,pythia_hella,8,0,1,2,transformer,0.1,natural_minus_random,0.014737594153915817
pythia_seed8_step14000,pythia_hella,8,0,1,2,transformer,0.1,natural_minus_permuted,-0.025938714547578217
pythia_seed8_step14000,pythia_hella,8,0,1,2,transformer,0.1,natural_minus_equal_controls,-0.0056005601968312
pythia_seed8_step14000,pythia_hella,8,0,1,3,transformer,0.2,natural_minus_random,0.096966365760771
pythia_seed8_step14000,pythia_hella,8,0,1,3,transformer,0.2,natural_minus_permuted,0.049157104379997325
pythia_seed8_step14000,pythia_hella,8,0,1,3,transformer,0.2,natural_minus_equal_controls,0.07306173507038416
pythia_seed8_step14000,pythia_hella,8,0,1,4,transformer,0.3,natural_minus_random,0.16567449217889355
pythia_seed8_step14000,pythia_hella,8,0,1,4,transformer,0.3,natural_minus_permuted,0.09987489452261182
pythia_seed8_step14000,pythia_hella,8,0,1,4,transformer,0.3,natural_minus_equal_controls,0.13277469335075268
pythia_seed8_step14000,pythia_hella,8,0,1,5,transformer,0.4,natural_minus_random,0.19093217394586243
pythia_seed8_step14000,pythia_hella,8,0,1,5,transformer,0.4,natural_minus_permuted,0.11278432645648474
pythia_seed8_step14000,pythia_hella,8,0,1,5,transformer,0.4,natural_minus_equal_controls,0.15185825020117358
pythia_seed8_step14000,pythia_hella,8,0,1,6,transformer,0.5,natural_minus_random,0.19908715787417217
pythia_seed8_step14000,pythia_hella,8,0,1,6,transformer,0.5,natural_minus_permuted,0.14104573604432666
pythia_seed8_step14000,pythia_hella,8,0,1,6,transformer,0.5,natural_minus_equal_controls,0.1700664469592494
pythia_seed8_step14000,pythia_hella,8,0,1,7,transformer,0.6,natural_minus_random,0.20315410297411313
pythia_seed8_step14000,pythia_hella,8,0,1,7,transformer,0.6,natural_minus_permuted,0.14795047643318698
pythia_seed8_step14000,pythia_hella,8,0,1,7,transformer,0.6,natural_minus_equal_controls,0.17555228970365006
pythia_seed8_step14000,pythia_hella,8,0,1,8,transformer,0.7,natural_minus_random,0.22671762924451688
pythia_seed8_step14000,pythia_hella,8,0,1,8,transformer,0.7,natural_minus_permuted,0.16464249104023876
pythia_seed8_step14000,pythia_hella,8,0,1,8,transformer,0.7,natural_minus_equal_controls,0.19568006014237782
pythia_seed8_step14000,pythia_hella,8,0,1,9,transformer,0.8,natural_minus_random,0.23254528193354781
pythia_seed8_step14000,pythia_hella,8,0,1,9,transformer,0.8,natural_minus_permuted,0.16831927876805988
pythia_seed8_step14000,pythia_hella,8,0,1,9,transformer,0.8,natural_minus_equal_controls,0.20043228035080385
pythia_seed8_step14000,pythia_hella,8,0,1,10,transformer,0.9,natural_minus_random,0.2167367164641385
pythia_seed8_step14000,pythia_hella,8,0,1,10,transformer,0.9,natural_minus_permuted,0.1650181270053419
pythia_seed8_step14000,pythia_hella,8,0,1,10,transformer,0.9,natural_minus_equal_controls,0.1908774217347402
pythia_seed8_step14000,pythia_hella,8,0,1,11,transformer,1.0,natural_minus_random,0.18001990160417686
pythia_seed8_step14000,pythia_hella,8,0,1,11,transformer,1.0,natural_minus_permuted,0.14450722614135186
pythia_seed8_step14000,pythia_hella,8,0,1,11,transformer,1.0,natural_minus_equal_controls,0.16226356387276436
pythia_seed8_step14000,pythia_hella,8,0,1,12,final_norm,1.0,natural_minus_random,0.21447438278066253
pythia_seed8_step14000,pythia_hella,8,0,1,12,final_norm,1.0,natural_minus_permuted,0.1516915748239835
pythia_seed8_step14000,pythia_hella,8,0,1,12,final_norm,1.0,natural_minus_equal_controls,0.183082978802323
pythia_seed8_step14000,pythia_hella,8,0,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed8_step14000,pythia_hella,8,0,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed8_step14000,pythia_hella,8,0,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed8_step14000,pythia_hella,8,0,5,6,transformer,0.16666667,natural_minus_random,0.027100250629311602
pythia_seed8_step14000,pythia_hella,8,0,5,6,transformer,0.16666667,natural_minus_permuted,0.04417379545536631
pythia_seed8_step14000,pythia_hella,8,0,5,6,transformer,0.16666667,natural_minus_equal_controls,0.035637023042338956
pythia_seed8_step14000,pythia_hella,8,0,5,7,transformer,0.33333334,natural_minus_random,0.05285425434607183
pythia_seed8_step14000,pythia_hella,8,0,5,7,transformer,0.33333334,natural_minus_permuted,0.06325900271065438
pythia_seed8_step14000,pythia_hella,8,0,5,7,transformer,0.33333334,natural_minus_equal_controls,0.0580566285283631
pythia_seed8_step14000,pythia_hella,8,0,5,8,transformer,0.5,natural_minus_random,0.08162532949148671
pythia_seed8_step14000,pythia_hella,8,0,5,8,transformer,0.5,natural_minus_permuted,0.06724248446093961
pythia_seed8_step14000,pythia_hella,8,0,5,8,transformer,0.5,natural_minus_equal_controls,0.07443390697621316
pythia_seed8_step14000,pythia_hella,8,0,5,9,transformer,0.6666667,natural_minus_random,0.10141708478032285
pythia_seed8_step14000,pythia_hella,8,0,5,9,transformer,0.6666667,natural_minus_permuted,0.06962456396034233
pythia_seed8_step14000,pythia_hella,8,0,5,9,transformer,0.6666667,natural_minus_equal_controls,0.0855208243703326
pythia_seed8_step14000,pythia_hella,8,0,5,10,transformer,0.8333333,natural_minus_random,0.1119394718941491
pythia_seed8_step14000,pythia_hella,8,0,5,10,transformer,0.8333333,natural_minus_permuted,0.06721479318570683
pythia_seed8_step14000,pythia_hella,8,0,5,10,transformer,0.8333333,natural_minus_equal_controls,0.08957713253992797
pythia_seed8_step14000,pythia_hella,8,0,5,11,transformer,1.0,natural_minus_random,0.13643692238762806
pythia_seed8_step14000,pythia_hella,8,0,5,11,transformer,1.0,natural_minus_permuted,0.06801297015880531
pythia_seed8_step14000,pythia_hella,8,0,5,11,transformer,1.0,natural_minus_equal_controls,0.10222494627321668
pythia_seed8_step14000,pythia_hella,8,0,5,12,final_norm,1.0,natural_minus_random,0.12179246158173648
pythia_seed8_step14000,pythia_hella,8,0,5,12,final_norm,1.0,natural_minus_permuted,0.06356740588419671
pythia_seed8_step14000,pythia_hella,8,0,5,12,final_norm,1.0,natural_minus_equal_controls,0.0926799337329666
pythia_seed8_step14000,pythia_hella,8,0,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed8_step14000,pythia_hella,8,0,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed8_step14000,pythia_hella,8,0,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed8_step14000,pythia_hella,8,0,10,11,transformer,1.0,natural_minus_random,-0.045840165914533465
pythia_seed8_step14000,pythia_hella,8,0,10,11,transformer,1.0,natural_minus_permuted,-0.08235900095069974
pythia_seed8_step14000,pythia_hella,8,0,10,11,transformer,1.0,natural_minus_equal_controls,-0.0640995834326166
pythia_seed8_step14000,pythia_hella,8,0,10,12,final_norm,1.0,natural_minus_random,-0.04514088974331369
pythia_seed8_step14000,pythia_hella,8,0,10,12,final_norm,1.0,natural_minus_permuted,-0.0795407993131191
pythia_seed8_step14000,pythia_hella,8,0,10,12,final_norm,1.0,natural_minus_equal_controls,-0.062340844528216394
pythia_seed8_step143000,pythia_hella,8,1,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed8_step143000,pythia_hella,8,1,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed8_step143000,pythia_hella,8,1,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed8_step143000,pythia_hella,8,1,1,2,transformer,0.1,natural_minus_random,0.10730347237137816
pythia_seed8_step143000,pythia_hella,8,1,1,2,transformer,0.1,natural_minus_permuted,-0.020385038497903865
pythia_seed8_step143000,pythia_hella,8,1,1,2,transformer,0.1,natural_minus_equal_controls,0.04345921693673715
pythia_seed8_step143000,pythia_hella,8,1,1,3,transformer,0.2,natural_minus_random,0.185942555117121
pythia_seed8_step143000,pythia_hella,8,1,1,3,transformer,0.2,natural_minus_permuted,-0.03898021677599865
pythia_seed8_step143000,pythia_hella,8,1,1,3,transformer,0.2,natural_minus_equal_controls,0.07348116917056116
pythia_seed8_step143000,pythia_hella,8,1,1,4,transformer,0.3,natural_minus_random,0.2650410235292574
pythia_seed8_step143000,pythia_hella,8,1,1,4,transformer,0.3,natural_minus_permuted,-0.029134917464026105
pythia_seed8_step143000,pythia_hella,8,1,1,4,transformer,0.3,natural_minus_equal_controls,0.11795305303261565
pythia_seed8_step143000,pythia_hella,8,1,1,5,transformer,0.4,natural_minus_random,0.30627343214967456
pythia_seed8_step143000,pythia_hella,8,1,1,5,transformer,0.4,natural_minus_permuted,-0.0015828095150373367
pythia_seed8_step143000,pythia_hella,8,1,1,5,transformer,0.4,natural_minus_equal_controls,0.1523453113173186
pythia_seed8_step143000,pythia_hella,8,1,1,6,transformer,0.5,natural_minus_random,0.320185621561402
pythia_seed8_step143000,pythia_hella,8,1,1,6,transformer,0.5,natural_minus_permuted,0.004365164882746485
pythia_seed8_step143000,pythia_hella,8,1,1,6,transformer,0.5,natural_minus_equal_controls,0.16227539322207424
pythia_seed8_step143000,pythia_hella,8,1,1,7,transformer,0.6,natural_minus_random,0.31855333722747964
pythia_seed8_step143000,pythia_hella,8,1,1,7,transformer,0.6,natural_minus_permuted,0.02400614025503349
pythia_seed8_step143000,pythia_hella,8,1,1,7,transformer,0.6,natural_minus_equal_controls,0.17127973874125657
pythia_seed8_step143000,pythia_hella,8,1,1,8,transformer,0.7,natural_minus_random,0.3438320672721797
pythia_seed8_step143000,pythia_hella,8,1,1,8,transformer,0.7,natural_minus_permuted,0.02932315485018889
pythia_seed8_step143000,pythia_hella,8,1,1,8,transformer,0.7,natural_minus_equal_controls,0.18657761106118428
pythia_seed8_step143000,pythia_hella,8,1,1,9,transformer,0.8,natural_minus_random,0.33835024522648965
pythia_seed8_step143000,pythia_hella,8,1,1,9,transformer,0.8,natural_minus_permuted,0.016749837092894092
pythia_seed8_step143000,pythia_hella,8,1,1,9,transformer,0.8,natural_minus_equal_controls,0.17755004115969186
pythia_seed8_step143000,pythia_hella,8,1,1,10,transformer,0.9,natural_minus_random,0.30713543993085285
pythia_seed8_step143000,pythia_hella,8,1,1,10,transformer,0.9,natural_minus_permuted,0.02492429602260765
pythia_seed8_step143000,pythia_hella,8,1,1,10,transformer,0.9,natural_minus_equal_controls,0.16602986797673025
pythia_seed8_step143000,pythia_hella,8,1,1,11,transformer,1.0,natural_minus_random,0.2559354902796237
pythia_seed8_step143000,pythia_hella,8,1,1,11,transformer,1.0,natural_minus_permuted,0.08499826543516731
pythia_seed8_step143000,pythia_hella,8,1,1,11,transformer,1.0,natural_minus_equal_controls,0.1704668778573955
pythia_seed8_step143000,pythia_hella,8,1,1,12,final_norm,1.0,natural_minus_random,0.29209433890878866
pythia_seed8_step143000,pythia_hella,8,1,1,12,final_norm,1.0,natural_minus_permuted,0.04488798232494573
pythia_seed8_step143000,pythia_hella,8,1,1,12,final_norm,1.0,natural_minus_equal_controls,0.1684911606168672
pythia_seed8_step143000,pythia_hella,8,1,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed8_step143000,pythia_hella,8,1,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed8_step143000,pythia_hella,8,1,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed8_step143000,pythia_hella,8,1,5,6,transformer,0.16666667,natural_minus_random,0.06056286834985279
pythia_seed8_step143000,pythia_hella,8,1,5,6,transformer,0.16666667,natural_minus_permuted,0.0031328304598911144
pythia_seed8_step143000,pythia_hella,8,1,5,6,transformer,0.16666667,natural_minus_equal_controls,0.03184784940487195
pythia_seed8_step143000,pythia_hella,8,1,5,7,transformer,0.33333334,natural_minus_random,0.08248094025470146
pythia_seed8_step143000,pythia_hella,8,1,5,7,transformer,0.33333334,natural_minus_permuted,0.025619802438381883
pythia_seed8_step143000,pythia_hella,8,1,5,7,transformer,0.33333334,natural_minus_equal_controls,0.05405037134654167
pythia_seed8_step143000,pythia_hella,8,1,5,8,transformer,0.5,natural_minus_random,0.09666732603935546
pythia_seed8_step143000,pythia_hella,8,1,5,8,transformer,0.5,natural_minus_permuted,0.03791676205192157
pythia_seed8_step143000,pythia_hella,8,1,5,8,transformer,0.5,natural_minus_equal_controls,0.06729204404563852
pythia_seed8_step143000,pythia_hella,8,1,5,9,transformer,0.6666667,natural_minus_random,0.15864473496662462
pythia_seed8_step143000,pythia_hella,8,1,5,9,transformer,0.6666667,natural_minus_permuted,0.09433061162181977
pythia_seed8_step143000,pythia_hella,8,1,5,9,transformer,0.6666667,natural_minus_equal_controls,0.1264876732942222
pythia_seed8_step143000,pythia_hella,8,1,5,10,transformer,0.8333333,natural_minus_random,0.10057245783368307
pythia_seed8_step143000,pythia_hella,8,1,5,10,transformer,0.8333333,natural_minus_permuted,0.06075448419636692
pythia_seed8_step143000,pythia_hella,8,1,5,10,transformer,0.8333333,natural_minus_equal_controls,0.080663471015025
pythia_seed8_step143000,pythia_hella,8,1,5,11,transformer,1.0,natural_minus_random,0.0734274753978742
pythia_seed8_step143000,pythia_hella,8,1,5,11,transformer,1.0,natural_minus_permuted,0.0029495501247938094
pythia_seed8_step143000,pythia_hella,8,1,5,11,transformer,1.0,natural_minus_equal_controls,0.038188512761334004
pythia_seed8_step143000,pythia_hella,8,1,5,12,final_norm,1.0,natural_minus_random,0.058928206262805816
pythia_seed8_step143000,pythia_hella,8,1,5,12,final_norm,1.0,natural_minus_permuted,0.02346478276953845
pythia_seed8_step143000,pythia_hella,8,1,5,12,final_norm,1.0,natural_minus_equal_controls,0.04119649451617213
pythia_seed8_step143000,pythia_hella,8,1,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed8_step143000,pythia_hella,8,1,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed8_step143000,pythia_hella,8,1,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed8_step143000,pythia_hella,8,1,10,11,transformer,1.0,natural_minus_random,-0.00423330895193913
pythia_seed8_step143000,pythia_hella,8,1,10,11,transformer,1.0,natural_minus_permuted,0.0906895335811127
pythia_seed8_step143000,pythia_hella,8,1,10,11,transformer,1.0,natural_minus_equal_controls,0.043228112314586786
pythia_seed8_step143000,pythia_hella,8,1,10,12,final_norm,1.0,natural_minus_random,-0.48261083252507964
pythia_seed8_step143000,pythia_hella,8,1,10,12,final_norm,1.0,natural_minus_permuted,0.04248961812574992
pythia_seed8_step143000,pythia_hella,8,1,10,12,final_norm,1.0,natural_minus_equal_controls,-0.22006060719966486
pythia_seed9_step14000,pythia_hella,9,0,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed9_step14000,pythia_hella,9,0,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed9_step14000,pythia_hella,9,0,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed9_step14000,pythia_hella,9,0,1,2,transformer,0.1,natural_minus_random,0.07527207486406175
pythia_seed9_step14000,pythia_hella,9,0,1,2,transformer,0.1,natural_minus_permuted,-0.03132499578016182
pythia_seed9_step14000,pythia_hella,9,0,1,2,transformer,0.1,natural_minus_equal_controls,0.021973539541949964
pythia_seed9_step14000,pythia_hella,9,0,1,3,transformer,0.2,natural_minus_random,0.17980682975004597
pythia_seed9_step14000,pythia_hella,9,0,1,3,transformer,0.2,natural_minus_permuted,-0.059556591111782894
pythia_seed9_step14000,pythia_hella,9,0,1,3,transformer,0.2,natural_minus_equal_controls,0.06012511931913154
pythia_seed9_step14000,pythia_hella,9,0,1,4,transformer,0.3,natural_minus_random,0.21006786367846345
pythia_seed9_step14000,pythia_hella,9,0,1,4,transformer,0.3,natural_minus_permuted,-0.043148279624919045
pythia_seed9_step14000,pythia_hella,9,0,1,4,transformer,0.3,natural_minus_equal_controls,0.0834597920267722
pythia_seed9_step14000,pythia_hella,9,0,1,5,transformer,0.4,natural_minus_random,0.215506826023023
pythia_seed9_step14000,pythia_hella,9,0,1,5,transformer,0.4,natural_minus_permuted,-0.051834264674142566
pythia_seed9_step14000,pythia_hella,9,0,1,5,transformer,0.4,natural_minus_equal_controls,0.08183628067444022
pythia_seed9_step14000,pythia_hella,9,0,1,6,transformer,0.5,natural_minus_random,0.23590041584546803
pythia_seed9_step14000,pythia_hella,9,0,1,6,transformer,0.5,natural_minus_permuted,-0.040542324557810705
pythia_seed9_step14000,pythia_hella,9,0,1,6,transformer,0.5,natural_minus_equal_controls,0.09767904564382866
pythia_seed9_step14000,pythia_hella,9,0,1,7,transformer,0.6,natural_minus_random,0.25016787362360826
pythia_seed9_step14000,pythia_hella,9,0,1,7,transformer,0.6,natural_minus_permuted,-0.02591571348612788
pythia_seed9_step14000,pythia_hella,9,0,1,7,transformer,0.6,natural_minus_equal_controls,0.1121260800687402
pythia_seed9_step14000,pythia_hella,9,0,1,8,transformer,0.7,natural_minus_random,0.2551738494991319
pythia_seed9_step14000,pythia_hella,9,0,1,8,transformer,0.7,natural_minus_permuted,-0.016579575680232633
pythia_seed9_step14000,pythia_hella,9,0,1,8,transformer,0.7,natural_minus_equal_controls,0.11929713690944964
pythia_seed9_step14000,pythia_hella,9,0,1,9,transformer,0.8,natural_minus_random,0.264509709241064
pythia_seed9_step14000,pythia_hella,9,0,1,9,transformer,0.8,natural_minus_permuted,-0.005682483895331714
pythia_seed9_step14000,pythia_hella,9,0,1,9,transformer,0.8,natural_minus_equal_controls,0.12941361267286614
pythia_seed9_step14000,pythia_hella,9,0,1,10,transformer,0.9,natural_minus_random,0.26581198560989294
pythia_seed9_step14000,pythia_hella,9,0,1,10,transformer,0.9,natural_minus_permuted,0.01067785035963717
pythia_seed9_step14000,pythia_hella,9,0,1,10,transformer,0.9,natural_minus_equal_controls,0.13824491798476507
pythia_seed9_step14000,pythia_hella,9,0,1,11,transformer,1.0,natural_minus_random,0.22559408574536383
pythia_seed9_step14000,pythia_hella,9,0,1,11,transformer,1.0,natural_minus_permuted,0.051837573250748725
pythia_seed9_step14000,pythia_hella,9,0,1,11,transformer,1.0,natural_minus_equal_controls,0.13871582949805628
pythia_seed9_step14000,pythia_hella,9,0,1,12,final_norm,1.0,natural_minus_random,0.2580786963728931
pythia_seed9_step14000,pythia_hella,9,0,1,12,final_norm,1.0,natural_minus_permuted,0.04899003772263707
pythia_seed9_step14000,pythia_hella,9,0,1,12,final_norm,1.0,natural_minus_equal_controls,0.15353436704776507
pythia_seed9_step14000,pythia_hella,9,0,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed9_step14000,pythia_hella,9,0,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed9_step14000,pythia_hella,9,0,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed9_step14000,pythia_hella,9,0,5,6,transformer,0.16666667,natural_minus_random,0.03638345660863358
pythia_seed9_step14000,pythia_hella,9,0,5,6,transformer,0.16666667,natural_minus_permuted,0.007805707929240027
pythia_seed9_step14000,pythia_hella,9,0,5,6,transformer,0.16666667,natural_minus_equal_controls,0.022094582268936805
pythia_seed9_step14000,pythia_hella,9,0,5,7,transformer,0.33333334,natural_minus_random,0.07181729637986345
pythia_seed9_step14000,pythia_hella,9,0,5,7,transformer,0.33333334,natural_minus_permuted,0.02262915860608905
pythia_seed9_step14000,pythia_hella,9,0,5,7,transformer,0.33333334,natural_minus_equal_controls,0.04722322749297625
pythia_seed9_step14000,pythia_hella,9,0,5,8,transformer,0.5,natural_minus_random,0.09151211771189732
pythia_seed9_step14000,pythia_hella,9,0,5,8,transformer,0.5,natural_minus_permuted,0.02433949186870743
pythia_seed9_step14000,pythia_hella,9,0,5,8,transformer,0.5,natural_minus_equal_controls,0.057925804790302377
pythia_seed9_step14000,pythia_hella,9,0,5,9,transformer,0.6666667,natural_minus_random,0.11725854815480447
pythia_seed9_step14000,pythia_hella,9,0,5,9,transformer,0.6666667,natural_minus_permuted,0.023734099897235628
pythia_seed9_step14000,pythia_hella,9,0,5,9,transformer,0.6666667,natural_minus_equal_controls,0.07049632402602005
pythia_seed9_step14000,pythia_hella,9,0,5,10,transformer,0.8333333,natural_minus_random,0.12971525957689672
pythia_seed9_step14000,pythia_hella,9,0,5,10,transformer,0.8333333,natural_minus_permuted,0.02305984592085636
pythia_seed9_step14000,pythia_hella,9,0,5,10,transformer,0.8333333,natural_minus_equal_controls,0.07638755274887654
pythia_seed9_step14000,pythia_hella,9,0,5,11,transformer,1.0,natural_minus_random,0.14655422506139676
pythia_seed9_step14000,pythia_hella,9,0,5,11,transformer,1.0,natural_minus_permuted,0.01842535720516053
pythia_seed9_step14000,pythia_hella,9,0,5,11,transformer,1.0,natural_minus_equal_controls,0.08248979113327864
pythia_seed9_step14000,pythia_hella,9,0,5,12,final_norm,1.0,natural_minus_random,0.12911317381347126
pythia_seed9_step14000,pythia_hella,9,0,5,12,final_norm,1.0,natural_minus_permuted,0.025982438388877774
pythia_seed9_step14000,pythia_hella,9,0,5,12,final_norm,1.0,natural_minus_equal_controls,0.07754780610117451
pythia_seed9_step14000,pythia_hella,9,0,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed9_step14000,pythia_hella,9,0,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed9_step14000,pythia_hella,9,0,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed9_step14000,pythia_hella,9,0,10,11,transformer,1.0,natural_minus_random,-0.024619725023456857
pythia_seed9_step14000,pythia_hella,9,0,10,11,transformer,1.0,natural_minus_permuted,-0.07217157685920429
pythia_seed9_step14000,pythia_hella,9,0,10,11,transformer,1.0,natural_minus_equal_controls,-0.048395650941330574
pythia_seed9_step14000,pythia_hella,9,0,10,12,final_norm,1.0,natural_minus_random,-0.014385453993973979
pythia_seed9_step14000,pythia_hella,9,0,10,12,final_norm,1.0,natural_minus_permuted,-0.04960782483392501
pythia_seed9_step14000,pythia_hella,9,0,10,12,final_norm,1.0,natural_minus_equal_controls,-0.03199663941394949
pythia_seed9_step143000,pythia_hella,9,1,1,1,transformer,0.0,natural_minus_random,0.0
pythia_seed9_step143000,pythia_hella,9,1,1,1,transformer,0.0,natural_minus_permuted,0.0
pythia_seed9_step143000,pythia_hella,9,1,1,1,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed9_step143000,pythia_hella,9,1,1,2,transformer,0.1,natural_minus_random,0.1673407106463253
pythia_seed9_step143000,pythia_hella,9,1,1,2,transformer,0.1,natural_minus_permuted,-0.08392618417267478
pythia_seed9_step143000,pythia_hella,9,1,1,2,transformer,0.1,natural_minus_equal_controls,0.04170726323682526
pythia_seed9_step143000,pythia_hella,9,1,1,3,transformer,0.2,natural_minus_random,0.2488151349435797
pythia_seed9_step143000,pythia_hella,9,1,1,3,transformer,0.2,natural_minus_permuted,-0.16463044898801366
pythia_seed9_step143000,pythia_hella,9,1,1,3,transformer,0.2,natural_minus_equal_controls,0.042092342977783026
pythia_seed9_step143000,pythia_hella,9,1,1,4,transformer,0.3,natural_minus_random,0.2865047028830844
pythia_seed9_step143000,pythia_hella,9,1,1,4,transformer,0.3,natural_minus_permuted,-0.18407331103258853
pythia_seed9_step143000,pythia_hella,9,1,1,4,transformer,0.3,natural_minus_equal_controls,0.051215695925247925
pythia_seed9_step143000,pythia_hella,9,1,1,5,transformer,0.4,natural_minus_random,0.286469861797008
pythia_seed9_step143000,pythia_hella,9,1,1,5,transformer,0.4,natural_minus_permuted,-0.19736525142086225
pythia_seed9_step143000,pythia_hella,9,1,1,5,transformer,0.4,natural_minus_equal_controls,0.04455230518807288
pythia_seed9_step143000,pythia_hella,9,1,1,6,transformer,0.5,natural_minus_random,0.3020042531551957
pythia_seed9_step143000,pythia_hella,9,1,1,6,transformer,0.5,natural_minus_permuted,-0.1850762515257161
pythia_seed9_step143000,pythia_hella,9,1,1,6,transformer,0.5,natural_minus_equal_controls,0.05846400081473979
pythia_seed9_step143000,pythia_hella,9,1,1,7,transformer,0.6,natural_minus_random,0.3018576141786435
pythia_seed9_step143000,pythia_hella,9,1,1,7,transformer,0.6,natural_minus_permuted,-0.17580137178742739
pythia_seed9_step143000,pythia_hella,9,1,1,7,transformer,0.6,natural_minus_equal_controls,0.06302812119560805
pythia_seed9_step143000,pythia_hella,9,1,1,8,transformer,0.7,natural_minus_random,0.31753895089741807
pythia_seed9_step143000,pythia_hella,9,1,1,8,transformer,0.7,natural_minus_permuted,-0.1640511164460134
pythia_seed9_step143000,pythia_hella,9,1,1,8,transformer,0.7,natural_minus_equal_controls,0.07674391722570234
pythia_seed9_step143000,pythia_hella,9,1,1,9,transformer,0.8,natural_minus_random,0.3259260975510566
pythia_seed9_step143000,pythia_hella,9,1,1,9,transformer,0.8,natural_minus_permuted,-0.16370050517243065
pythia_seed9_step143000,pythia_hella,9,1,1,9,transformer,0.8,natural_minus_equal_controls,0.08111279618931298
pythia_seed9_step143000,pythia_hella,9,1,1,10,transformer,0.9,natural_minus_random,0.31604158896784307
pythia_seed9_step143000,pythia_hella,9,1,1,10,transformer,0.9,natural_minus_permuted,-0.14841483749859824
pythia_seed9_step143000,pythia_hella,9,1,1,10,transformer,0.9,natural_minus_equal_controls,0.08381337573462241
pythia_seed9_step143000,pythia_hella,9,1,1,11,transformer,1.0,natural_minus_random,0.3067716427817012
pythia_seed9_step143000,pythia_hella,9,1,1,11,transformer,1.0,natural_minus_permuted,0.04863915305445876
pythia_seed9_step143000,pythia_hella,9,1,1,11,transformer,1.0,natural_minus_equal_controls,0.17770539791808
pythia_seed9_step143000,pythia_hella,9,1,1,12,final_norm,1.0,natural_minus_random,0.29996357153719
pythia_seed9_step143000,pythia_hella,9,1,1,12,final_norm,1.0,natural_minus_permuted,-0.01565341407169374
pythia_seed9_step143000,pythia_hella,9,1,1,12,final_norm,1.0,natural_minus_equal_controls,0.14215507873274813
pythia_seed9_step143000,pythia_hella,9,1,5,5,transformer,0.0,natural_minus_random,0.0
pythia_seed9_step143000,pythia_hella,9,1,5,5,transformer,0.0,natural_minus_permuted,0.0
pythia_seed9_step143000,pythia_hella,9,1,5,5,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed9_step143000,pythia_hella,9,1,5,6,transformer,0.16666667,natural_minus_random,0.09429058905653526
pythia_seed9_step143000,pythia_hella,9,1,5,6,transformer,0.16666667,natural_minus_permuted,-0.06351694200104947
pythia_seed9_step143000,pythia_hella,9,1,5,6,transformer,0.16666667,natural_minus_equal_controls,0.015386823527742892
pythia_seed9_step143000,pythia_hella,9,1,5,7,transformer,0.33333334,natural_minus_random,0.12913805940128345
pythia_seed9_step143000,pythia_hella,9,1,5,7,transformer,0.33333334,natural_minus_permuted,-0.011238655834900219
pythia_seed9_step143000,pythia_hella,9,1,5,7,transformer,0.33333334,natural_minus_equal_controls,0.058949701783191616
pythia_seed9_step143000,pythia_hella,9,1,5,8,transformer,0.5,natural_minus_random,0.12744880663514874
pythia_seed9_step143000,pythia_hella,9,1,5,8,transformer,0.5,natural_minus_permuted,0.01867049130847309
pythia_seed9_step143000,pythia_hella,9,1,5,8,transformer,0.5,natural_minus_equal_controls,0.07305964897181091
pythia_seed9_step143000,pythia_hella,9,1,5,9,transformer,0.6666667,natural_minus_random,0.13735605596478298
pythia_seed9_step143000,pythia_hella,9,1,5,9,transformer,0.6666667,natural_minus_permuted,0.04734054881557495
pythia_seed9_step143000,pythia_hella,9,1,5,9,transformer,0.6666667,natural_minus_equal_controls,0.09234830239017897
pythia_seed9_step143000,pythia_hella,9,1,5,10,transformer,0.8333333,natural_minus_random,0.0794508662331464
pythia_seed9_step143000,pythia_hella,9,1,5,10,transformer,0.8333333,natural_minus_permuted,0.04744069655525168
pythia_seed9_step143000,pythia_hella,9,1,5,10,transformer,0.8333333,natural_minus_equal_controls,0.06344578139419904
pythia_seed9_step143000,pythia_hella,9,1,5,11,transformer,1.0,natural_minus_random,0.12281111052842208
pythia_seed9_step143000,pythia_hella,9,1,5,11,transformer,1.0,natural_minus_permuted,-0.012598708669954606
pythia_seed9_step143000,pythia_hella,9,1,5,11,transformer,1.0,natural_minus_equal_controls,0.05510620092923374
pythia_seed9_step143000,pythia_hella,9,1,5,12,final_norm,1.0,natural_minus_random,0.04977701828680958
pythia_seed9_step143000,pythia_hella,9,1,5,12,final_norm,1.0,natural_minus_permuted,0.022201090270182355
pythia_seed9_step143000,pythia_hella,9,1,5,12,final_norm,1.0,natural_minus_equal_controls,0.03598905427849597
pythia_seed9_step143000,pythia_hella,9,1,10,10,transformer,0.0,natural_minus_random,0.0
pythia_seed9_step143000,pythia_hella,9,1,10,10,transformer,0.0,natural_minus_permuted,0.0
pythia_seed9_step143000,pythia_hella,9,1,10,10,transformer,0.0,natural_minus_equal_controls,0.0
pythia_seed9_step143000,pythia_hella,9,1,10,11,transformer,1.0,natural_minus_random,0.3947631380684211
pythia_seed9_step143000,pythia_hella,9,1,10,11,transformer,1.0,natural_minus_permuted,0.12029734594933036
pythia_seed9_step143000,pythia_hella,9,1,10,11,transformer,1.0,natural_minus_equal_controls,0.25753024200887575
pythia_seed9_step143000,pythia_hella,9,1,10,12,final_norm,1.0,natural_minus_random,-0.3470632830557787
pythia_seed9_step143000,pythia_hella,9,1,10,12,final_norm,1.0,natural_minus_permuted,0.0811540603477825
pythia_seed9_step143000,pythia_hella,9,1,10,12,final_norm,1.0,natural_minus_equal_controls,-0.1329546113539981
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,1,transformer,0.0,natural_minus_random,0.0
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,1,transformer,0.0,natural_minus_permuted,0.0
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,1,transformer,0.0,natural_minus_equal_controls,0.0
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,2,transformer,0.033333335,natural_minus_random,0.42470091072565785
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,2,transformer,0.033333335,natural_minus_permuted,0.09099602242077967
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,2,transformer,0.033333335,natural_minus_equal_controls,0.25784846657321875
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,3,transformer,0.06666667,natural_minus_random,0.5551772259877853
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,3,transformer,0.06666667,natural_minus_permuted,0.1344830655308463
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,3,transformer,0.06666667,natural_minus_equal_controls,0.3448301457593158
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,4,transformer,0.1,natural_minus_random,0.6314942781520225
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,4,transformer,0.1,natural_minus_permuted,0.15826757663932323
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,4,transformer,0.1,natural_minus_equal_controls,0.3948809273956729
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,5,transformer,0.13333334,natural_minus_random,0.6940574107231172
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,5,transformer,0.13333334,natural_minus_permuted,0.18482885969639185
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,5,transformer,0.13333334,natural_minus_equal_controls,0.43944313520975453
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,6,transformer,0.16666667,natural_minus_random,0.7536864693491112
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,6,transformer,0.16666667,natural_minus_permuted,0.21048077002889576
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,6,transformer,0.16666667,natural_minus_equal_controls,0.4820836196890035
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,7,transformer,0.2,natural_minus_random,0.8117188607304611
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,7,transformer,0.2,natural_minus_permuted,0.23556116755048517
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,7,transformer,0.2,natural_minus_equal_controls,0.5236400141404731
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,8,transformer,0.23333333,natural_minus_random,0.8625430203379076
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,8,transformer,0.23333333,natural_minus_permuted,0.2564635543415719
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,8,transformer,0.23333333,natural_minus_equal_controls,0.5595032873397398
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,9,transformer,0.26666668,natural_minus_random,0.9062776921162718
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,9,transformer,0.26666668,natural_minus_permuted,0.27887377515433454
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,9,transformer,0.26666668,natural_minus_equal_controls,0.5925757336353032
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,10,transformer,0.3,natural_minus_random,0.9381054507887083
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,10,transformer,0.3,natural_minus_permuted,0.2980494285341768
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,10,transformer,0.3,natural_minus_equal_controls,0.6180774396614426
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,11,transformer,0.33333334,natural_minus_random,0.95897453636735
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,11,transformer,0.33333334,natural_minus_permuted,0.3104636820790835
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,11,transformer,0.33333334,natural_minus_equal_controls,0.6347191092232167
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,12,transformer,0.36666667,natural_minus_random,0.9815880611066705
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,12,transformer,0.36666667,natural_minus_permuted,0.32591772223200777
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,12,transformer,0.36666667,natural_minus_equal_controls,0.6537528916693391
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,13,transformer,0.4,natural_minus_random,1.0046042489504179
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,13,transformer,0.4,natural_minus_permuted,0.3417623253153077
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,13,transformer,0.4,natural_minus_equal_controls,0.6731832871328628
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,14,transformer,0.43333334,natural_minus_random,1.0262796655814386
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,14,transformer,0.43333334,natural_minus_permuted,0.3563130883434358
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,14,transformer,0.43333334,natural_minus_equal_controls,0.6912963769624372
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,15,transformer,0.46666667,natural_minus_random,1.0478074545278608
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,15,transformer,0.46666667,natural_minus_permuted,0.37165976492753405
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,15,transformer,0.46666667,natural_minus_equal_controls,0.7097336097276974
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,16,transformer,0.5,natural_minus_random,1.0708433479192323
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,16,transformer,0.5,natural_minus_permuted,0.3874059922700454
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,16,transformer,0.5,natural_minus_equal_controls,0.7291246700946389
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,17,transformer,0.53333336,natural_minus_random,1.0932138752525113
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,17,transformer,0.53333336,natural_minus_permuted,0.404217913996919
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,17,transformer,0.53333336,natural_minus_equal_controls,0.7487158946247152
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,18,transformer,0.56666666,natural_minus_random,1.1137195253855392
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,18,transformer,0.56666666,natural_minus_permuted,0.4215119845983966
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,18,transformer,0.56666666,natural_minus_equal_controls,0.7676157549919679
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,19,transformer,0.6,natural_minus_random,1.1288365791895538
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,19,transformer,0.6,natural_minus_permuted,0.43296028075266874
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,19,transformer,0.6,natural_minus_equal_controls,0.7808984299711113
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,20,transformer,0.6333333,natural_minus_random,1.1510578713698727
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,20,transformer,0.6333333,natural_minus_permuted,0.44810463383179994
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,20,transformer,0.6333333,natural_minus_equal_controls,0.7995812526008363
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,21,transformer,0.6666667,natural_minus_random,1.1632092735079962
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,21,transformer,0.6666667,natural_minus_permuted,0.4576377123399025
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,21,transformer,0.6666667,natural_minus_equal_controls,0.8104234929239493
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,22,transformer,0.7,natural_minus_random,1.1765050346011927
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,22,transformer,0.7,natural_minus_permuted,0.46802344672891094
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,22,transformer,0.7,natural_minus_equal_controls,0.8222642406650518
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,23,transformer,0.73333335,natural_minus_random,1.1910271780877348
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,23,transformer,0.73333335,natural_minus_permuted,0.47847561259241084
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,23,transformer,0.73333335,natural_minus_equal_controls,0.8347513953400728
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,24,transformer,0.76666665,natural_minus_random,1.1993761473560147
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,24,transformer,0.76666665,natural_minus_permuted,0.4852014782538008
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,24,transformer,0.76666665,natural_minus_equal_controls,0.8422888128049077
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,25,transformer,0.8,natural_minus_random,1.2122859470930087
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,25,transformer,0.8,natural_minus_permuted,0.494905295325958
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,25,transformer,0.8,natural_minus_equal_controls,0.8535956212094834
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,26,transformer,0.8333333,natural_minus_random,1.2247214810481593
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,26,transformer,0.8333333,natural_minus_permuted,0.5039640312591429
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,26,transformer,0.8333333,natural_minus_equal_controls,0.8643427561536511
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,27,transformer,0.8666667,natural_minus_random,1.2465040141792556
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,27,transformer,0.8666667,natural_minus_permuted,0.51986777194059
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,27,transformer,0.8666667,natural_minus_equal_controls,0.8831858930599228
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,28,transformer,0.9,natural_minus_random,1.267513456711157
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,28,transformer,0.9,natural_minus_permuted,0.5346080219471847
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,28,transformer,0.9,natural_minus_equal_controls,0.9010607393291709
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,29,transformer,0.93333334,natural_minus_random,1.2877389949492055
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,29,transformer,0.93333334,natural_minus_permuted,0.5487539852513115
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,29,transformer,0.93333334,natural_minus_equal_controls,0.9182464901002585
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,30,transformer,0.96666664,natural_minus_random,1.3110542933649922
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,30,transformer,0.96666664,natural_minus_permuted,0.5630064339897969
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,30,transformer,0.96666664,natural_minus_equal_controls,0.9370303636773946
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,31,transformer,1.0,natural_minus_random,1.3528026997015457
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,31,transformer,1.0,natural_minus_permuted,0.5884368440495511
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,31,transformer,1.0,natural_minus_equal_controls,0.9706197718755484
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,32,final_norm,1.0,natural_minus_random,1.2415622869068184
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,32,final_norm,1.0,natural_minus_permuted,0.5122063080085608
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,1,32,final_norm,1.0,natural_minus_equal_controls,0.8768842974576896
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,15,transformer,0.0,natural_minus_random,0.0
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,15,transformer,0.0,natural_minus_permuted,0.0
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,15,transformer,0.0,natural_minus_equal_controls,0.0
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,16,transformer,0.0625,natural_minus_random,0.04605385093667344
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,16,transformer,0.0625,natural_minus_permuted,0.0030037829897360743
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,16,transformer,0.0625,natural_minus_equal_controls,0.024528816963204757
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,17,transformer,0.125,natural_minus_random,0.09015830855923983
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,17,transformer,0.125,natural_minus_permuted,0.02375337723813202
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,17,transformer,0.125,natural_minus_equal_controls,0.056955842898685924
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,18,transformer,0.1875,natural_minus_random,0.12334839807645276
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,18,transformer,0.1875,natural_minus_permuted,0.038330180001650865
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,18,transformer,0.1875,natural_minus_equal_controls,0.08083928903905181
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,19,transformer,0.25,natural_minus_random,0.14706565314979447
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,19,transformer,0.25,natural_minus_permuted,0.04773239189419526
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,19,transformer,0.25,natural_minus_equal_controls,0.09739902252199487
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,20,transformer,0.3125,natural_minus_random,0.16579763975527673
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,20,transformer,0.3125,natural_minus_permuted,0.05151819752894943
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,20,transformer,0.3125,natural_minus_equal_controls,0.10865791864211308
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,21,transformer,0.375,natural_minus_random,0.18194989187983251
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,21,transformer,0.375,natural_minus_permuted,0.056776149841625545
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,21,transformer,0.375,natural_minus_equal_controls,0.11936302086072903
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,22,transformer,0.4375,natural_minus_random,0.2009335107286932
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,22,transformer,0.4375,natural_minus_permuted,0.06135251698439126
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,22,transformer,0.4375,natural_minus_equal_controls,0.13114301385654223
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,23,transformer,0.5,natural_minus_random,0.21261895639512995
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,23,transformer,0.5,natural_minus_permuted,0.06500446139220994
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,23,transformer,0.5,natural_minus_equal_controls,0.13881170889366995
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,24,transformer,0.5625,natural_minus_random,0.2245551006821015
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,24,transformer,0.5625,natural_minus_permuted,0.06755649555965221
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,24,transformer,0.5625,natural_minus_equal_controls,0.14605579812087685
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,25,transformer,0.625,natural_minus_random,0.23536881786351865
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,25,transformer,0.625,natural_minus_permuted,0.06963387676490385
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,25,transformer,0.625,natural_minus_equal_controls,0.15250134731421125
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,26,transformer,0.6875,natural_minus_random,0.24665775227101838
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,26,transformer,0.6875,natural_minus_permuted,0.07226249045342442
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,26,transformer,0.6875,natural_minus_equal_controls,0.1594601213622214
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,27,transformer,0.75,natural_minus_random,0.25450968343206726
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,27,transformer,0.75,natural_minus_permuted,0.07421484087504648
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,27,transformer,0.75,natural_minus_equal_controls,0.16436226215355687
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,28,transformer,0.8125,natural_minus_random,0.2613685288892132
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,28,transformer,0.8125,natural_minus_permuted,0.07499990613227298
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,28,transformer,0.8125,natural_minus_equal_controls,0.16818421751074308
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,29,transformer,0.875,natural_minus_random,0.27064618411798924
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,29,transformer,0.875,natural_minus_permuted,0.07827491061218927
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,29,transformer,0.875,natural_minus_equal_controls,0.17446054736508926
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,30,transformer,0.9375,natural_minus_random,0.28059318117068344
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,30,transformer,0.9375,natural_minus_permuted,0.08285170728594937
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,30,transformer,0.9375,natural_minus_equal_controls,0.1817224442283164
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,31,transformer,1.0,natural_minus_random,0.29009583315269794
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,31,transformer,1.0,natural_minus_permuted,0.08777682840090895
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,31,transformer,1.0,natural_minus_equal_controls,0.18893633077680344
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,32,final_norm,1.0,natural_minus_random,0.27246375509544973
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,32,final_norm,1.0,natural_minus_permuted,0.07641335079280509
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,15,32,final_norm,1.0,natural_minus_equal_controls,0.1744385529441274
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,30,transformer,0.0,natural_minus_random,0.0
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,30,transformer,0.0,natural_minus_permuted,0.0
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,30,transformer,0.0,natural_minus_equal_controls,0.0
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,31,transformer,1.0,natural_minus_random,-0.05078158506793215
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,31,transformer,1.0,natural_minus_permuted,0.006119932965866853
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,31,transformer,1.0,natural_minus_equal_controls,-0.02233082605103265
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,32,final_norm,1.0,natural_minus_random,-0.07498440575650953
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,32,final_norm,1.0,natural_minus_permuted,-0.10000211260287156
olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0,30,32,final_norm,1.0,natural_minus_equal_controls,-0.08749325917969054
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,1,transformer,0.0,natural_minus_random,0.0
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,1,transformer,0.0,natural_minus_permuted,0.0
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,1,transformer,0.0,natural_minus_equal_controls,0.0
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,2,transformer,0.033333335,natural_minus_random,0.19442395905676554
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,2,transformer,0.033333335,natural_minus_permuted,0.051463837698128026
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,2,transformer,0.033333335,natural_minus_equal_controls,0.12294389837744679
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,3,transformer,0.06666667,natural_minus_random,0.3485627258533447
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,3,transformer,0.06666667,natural_minus_permuted,0.14164804130951214
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,3,transformer,0.06666667,natural_minus_equal_controls,0.24510538358142842
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,4,transformer,0.1,natural_minus_random,0.4261425438415506
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,4,transformer,0.1,natural_minus_permuted,0.17866709453217278
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,4,transformer,0.1,natural_minus_equal_controls,0.3024048191868617
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,5,transformer,0.13333334,natural_minus_random,0.47841395187729074
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,5,transformer,0.13333334,natural_minus_permuted,0.2055982235832893
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,5,transformer,0.13333334,natural_minus_equal_controls,0.34200608773029
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,6,transformer,0.16666667,natural_minus_random,0.5107798323243398
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,6,transformer,0.16666667,natural_minus_permuted,0.22213897229431528
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,6,transformer,0.16666667,natural_minus_equal_controls,0.3664594023093275
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,7,transformer,0.2,natural_minus_random,0.5380417269583622
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,7,transformer,0.2,natural_minus_permuted,0.2350130957406526
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,7,transformer,0.2,natural_minus_equal_controls,0.3865274113495074
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,8,transformer,0.23333333,natural_minus_random,0.5546366856892327
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,8,transformer,0.23333333,natural_minus_permuted,0.24291967794349956
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,8,transformer,0.23333333,natural_minus_equal_controls,0.39877818181636615
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,9,transformer,0.26666668,natural_minus_random,0.5616374253699496
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,9,transformer,0.26666668,natural_minus_permuted,0.24816051731502037
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,9,transformer,0.26666668,natural_minus_equal_controls,0.404898971342485
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,10,transformer,0.3,natural_minus_random,0.5666864301072698
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,10,transformer,0.3,natural_minus_permuted,0.25344447444455925
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,10,transformer,0.3,natural_minus_equal_controls,0.4100654522759145
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,11,transformer,0.33333334,natural_minus_random,0.5664547392896437
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,11,transformer,0.33333334,natural_minus_permuted,0.25442993280943194
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,11,transformer,0.33333334,natural_minus_equal_controls,0.41044233604953784
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,12,transformer,0.36666667,natural_minus_random,0.5704015800699636
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,12,transformer,0.36666667,natural_minus_permuted,0.2586795936315001
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,12,transformer,0.36666667,natural_minus_equal_controls,0.4145405868507318
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,13,transformer,0.4,natural_minus_random,0.5708977369289641
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,13,transformer,0.4,natural_minus_permuted,0.26004285709729963
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,13,transformer,0.4,natural_minus_equal_controls,0.4154702970131319
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,14,transformer,0.43333334,natural_minus_random,0.5742314836726751
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,14,transformer,0.43333334,natural_minus_permuted,0.26335703222125306
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,14,transformer,0.43333334,natural_minus_equal_controls,0.41879425794696407
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,15,transformer,0.46666667,natural_minus_random,0.5778707825214926
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,15,transformer,0.46666667,natural_minus_permuted,0.2691643847989447
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,15,transformer,0.46666667,natural_minus_equal_controls,0.42351758366021863
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,16,transformer,0.5,natural_minus_random,0.5817449136198616
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,16,transformer,0.5,natural_minus_permuted,0.276529810517669
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,16,transformer,0.5,natural_minus_equal_controls,0.4291373620687653
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,17,transformer,0.53333336,natural_minus_random,0.5855833907227141
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,17,transformer,0.53333336,natural_minus_permuted,0.28332315769535515
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,17,transformer,0.53333336,natural_minus_equal_controls,0.4344532742090347
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,18,transformer,0.56666666,natural_minus_random,0.5905720053011947
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,18,transformer,0.56666666,natural_minus_permuted,0.28975611767217707
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,18,transformer,0.56666666,natural_minus_equal_controls,0.44016406148668585
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,19,transformer,0.6,natural_minus_random,0.5987676415515348
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,19,transformer,0.6,natural_minus_permuted,0.29980258599265863
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,19,transformer,0.6,natural_minus_equal_controls,0.44928511377209673
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,20,transformer,0.6333333,natural_minus_random,0.6042547986509132
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,20,transformer,0.6333333,natural_minus_permuted,0.3057289241998778
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,20,transformer,0.6333333,natural_minus_equal_controls,0.4549918614253955
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,21,transformer,0.6666667,natural_minus_random,0.6082723884601579
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,21,transformer,0.6666667,natural_minus_permuted,0.31033127051983067
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,21,transformer,0.6666667,natural_minus_equal_controls,0.45930182948999426
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,22,transformer,0.7,natural_minus_random,0.6106971133056299
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,22,transformer,0.7,natural_minus_permuted,0.3135825810342985
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,22,transformer,0.7,natural_minus_equal_controls,0.4621398471699642
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,23,transformer,0.73333335,natural_minus_random,0.6145651028855058
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,23,transformer,0.73333335,natural_minus_permuted,0.31739211780829757
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,23,transformer,0.73333335,natural_minus_equal_controls,0.4659786103469017
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,24,transformer,0.76666665,natural_minus_random,0.6160653583432446
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,24,transformer,0.76666665,natural_minus_permuted,0.3189505462637231
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,24,transformer,0.76666665,natural_minus_equal_controls,0.46750795230348385
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,25,transformer,0.8,natural_minus_random,0.6178836951851169
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,25,transformer,0.8,natural_minus_permuted,0.3210256795387698
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,25,transformer,0.8,natural_minus_equal_controls,0.46945468736194335
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,26,transformer,0.8333333,natural_minus_random,0.6177942158351073
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,26,transformer,0.8333333,natural_minus_permuted,0.3203087173335163
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,26,transformer,0.8333333,natural_minus_equal_controls,0.4690514665843118
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,27,transformer,0.8666667,natural_minus_random,0.6191522821542446
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,27,transformer,0.8666667,natural_minus_permuted,0.32134612509932964
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,27,transformer,0.8666667,natural_minus_equal_controls,0.4702492036267871
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,28,transformer,0.9,natural_minus_random,0.6203989451147955
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,28,transformer,0.9,natural_minus_permuted,0.322285196665329
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,28,transformer,0.9,natural_minus_equal_controls,0.4713420708900623
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,29,transformer,0.93333334,natural_minus_random,0.6255709485247284
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,29,transformer,0.93333334,natural_minus_permuted,0.32750258839253976
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,29,transformer,0.93333334,natural_minus_equal_controls,0.4765367684586341
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,30,transformer,0.96666664,natural_minus_random,0.6388069131997388
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,30,transformer,0.96666664,natural_minus_permuted,0.3391798747204082
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,30,transformer,0.96666664,natural_minus_equal_controls,0.4889933939600735
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,31,transformer,1.0,natural_minus_random,0.6512429754503738
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,31,transformer,1.0,natural_minus_permuted,0.3473653014970045
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,31,transformer,1.0,natural_minus_equal_controls,0.49930413847368915
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,32,final_norm,1.0,natural_minus_random,0.6349440124467796
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,32,final_norm,1.0,natural_minus_permuted,0.3335849771452619
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,1,32,final_norm,1.0,natural_minus_equal_controls,0.48426449479602074
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,15,transformer,0.0,natural_minus_random,0.0
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,15,transformer,0.0,natural_minus_permuted,0.0
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,15,transformer,0.0,natural_minus_equal_controls,0.0
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,16,transformer,0.0625,natural_minus_random,0.06532771766863693
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,16,transformer,0.0625,natural_minus_permuted,0.01645852589036803
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,16,transformer,0.0625,natural_minus_equal_controls,0.04089312177950248
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,17,transformer,0.125,natural_minus_random,0.11862537324111158
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,17,transformer,0.125,natural_minus_permuted,0.041909229665092224
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,17,transformer,0.125,natural_minus_equal_controls,0.0802673014531019
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,18,transformer,0.1875,natural_minus_random,0.1594981604559073
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,18,transformer,0.1875,natural_minus_permuted,0.06171682793754907
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,18,transformer,0.1875,natural_minus_equal_controls,0.11060749419672819
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,19,transformer,0.25,natural_minus_random,0.1995247303768795
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,19,transformer,0.25,natural_minus_permuted,0.08569322180742561
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,19,transformer,0.25,natural_minus_equal_controls,0.14260897609215256
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,20,transformer,0.3125,natural_minus_random,0.2384071352512921
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,20,transformer,0.3125,natural_minus_permuted,0.10873154896847137
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,20,transformer,0.3125,natural_minus_equal_controls,0.17356934210988173
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,21,transformer,0.375,natural_minus_random,0.26869095401647364
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,21,transformer,0.375,natural_minus_permuted,0.12815979739960753
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,21,transformer,0.375,natural_minus_equal_controls,0.19842537570804059
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,22,transformer,0.4375,natural_minus_random,0.30146469782985075
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,22,transformer,0.4375,natural_minus_permuted,0.14593689000729682
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,22,transformer,0.4375,natural_minus_equal_controls,0.22370079391857378
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,23,transformer,0.5,natural_minus_random,0.3220711955957134
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,23,transformer,0.5,natural_minus_permuted,0.1582839595727824
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,23,transformer,0.5,natural_minus_equal_controls,0.2401775775842479
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,24,transformer,0.5625,natural_minus_random,0.3381026271558808
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,24,transformer,0.5625,natural_minus_permuted,0.16686736790268963
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,24,transformer,0.5625,natural_minus_equal_controls,0.2524849975292852
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,25,transformer,0.625,natural_minus_random,0.3552275694542868
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,25,transformer,0.625,natural_minus_permuted,0.17666865073129945
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,25,transformer,0.625,natural_minus_equal_controls,0.2659481100927931
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,26,transformer,0.6875,natural_minus_random,0.36949133729170774
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,26,transformer,0.6875,natural_minus_permuted,0.1835546807406308
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,26,transformer,0.6875,natural_minus_equal_controls,0.2765230090161693
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,27,transformer,0.75,natural_minus_random,0.3815074771384907
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,27,transformer,0.75,natural_minus_permuted,0.19050970714165344
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,27,transformer,0.75,natural_minus_equal_controls,0.28600859214007207
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,28,transformer,0.8125,natural_minus_random,0.39035859437914516
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,28,transformer,0.8125,natural_minus_permuted,0.19530400011112475
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,28,transformer,0.8125,natural_minus_equal_controls,0.29283129724513496
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,29,transformer,0.875,natural_minus_random,0.4059686949920276
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,29,transformer,0.875,natural_minus_permuted,0.2038818692579606
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,29,transformer,0.875,natural_minus_equal_controls,0.3049252821249941
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,30,transformer,0.9375,natural_minus_random,0.4229506366828877
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,30,transformer,0.9375,natural_minus_permuted,0.2117431036272278
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,30,transformer,0.9375,natural_minus_equal_controls,0.31734687015505775
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,31,transformer,1.0,natural_minus_random,0.43385808795834413
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,31,transformer,1.0,natural_minus_permuted,0.2142706154000782
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,31,transformer,1.0,natural_minus_equal_controls,0.32406435167921116
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,32,final_norm,1.0,natural_minus_random,0.42185135578798905
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,32,final_norm,1.0,natural_minus_permuted,0.20360817250287067
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,15,32,final_norm,1.0,natural_minus_equal_controls,0.31272976414542986
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,30,transformer,0.0,natural_minus_random,0.0
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,30,transformer,0.0,natural_minus_permuted,0.0
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,30,transformer,0.0,natural_minus_equal_controls,0.0
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,31,transformer,1.0,natural_minus_random,-0.10296016198107763
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,31,transformer,1.0,natural_minus_permuted,-0.0064420418090543885
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,31,transformer,1.0,natural_minus_equal_controls,-0.05470110189506601
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,32,final_norm,1.0,natural_minus_random,-0.1288905926143732
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,32,final_norm,1.0,natural_minus_permuted,-0.10502279526712643
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1,30,32,final_norm,1.0,natural_minus_equal_controls,-0.11695669394074981


==> anc/supplement/focal/direction_controls/processed/boundary_specificity_effects.csv <==
checkpoint_final,block,boundary_index,boundary_type,suffix_progress,contrast,estimate,ci_low,ci_high,material,negative_runs
0,1,1,transformer,0.0,natural_minus_equal_controls,0.0,0.0,0.0,False,0
0,1,1,transformer,0.0,natural_minus_permuted,0.0,0.0,0.0,False,0
0,1,1,transformer,0.0,natural_minus_random,0.0,0.0,0.0,False,0
0,1,2,transformer,0.1,natural_minus_equal_controls,0.02362988251388895,0.010121875123159296,0.03609676185560432,False,1
0,1,2,transformer,0.1,natural_minus_permuted,-0.014824794740575645,-0.03388020180984729,0.003922096512997135,False,4
0,1,2,transformer,0.1,natural_minus_random,0.06208455976835355,0.04199634434746055,0.07682948947333314,True,0
0,1,3,transformer,0.2,natural_minus_equal_controls,0.08696010981816277,0.07081381700472429,0.10356236752173852,True,0
0,1,3,transformer,0.2,natural_minus_permuted,0.032432727894579565,-0.009200595885314244,0.06676969193516928,False,1
0,1,3,transformer,0.2,natural_minus_random,0.14148749174174594,0.12036658676011928,0.1618614466906402,True,0
0,1,4,transformer,0.3,natural_minus_equal_controls,0.1266086777214157,0.10872716550851269,0.13701221423245036,True,0
0,1,4,transformer,0.3,natural_minus_permuted,0.07153523517472847,0.023499833793821423,0.10337792810632933,True,1
0,1,4,transformer,0.3,natural_minus_random,0.18168212026810296,0.1687147915850227,0.19659959328432955,True,0
0,1,5,transformer,0.4,natural_minus_equal_controls,0.14636409537549494,0.11887838192677873,0.16509826125012053,True,0
0,1,5,transformer,0.4,natural_minus_permuted,0.09056108251473259,0.030071738065492574,0.13184023699539213,True,1
0,1,5,transformer,0.4,natural_minus_random,0.20216710823625728,0.1945537507567655,0.20989598453609126,True,0
0,1,6,transformer,0.5,natural_minus_equal_controls,0.16676247263589128,0.13483844603562267,0.19323246047020817,True,0
0,1,6,transformer,0.5,natural_minus_permuted,0.11333184753680949,0.046089246231207026,0.16212976266462917,True,1
0,1,6,transformer,0.5,natural_minus_random,0.2201930977349731,0.20731055516548105,0.23253668907249692,True,0
0,1,7,transformer,0.6,natural_minus_equal_controls,0.17816106578019994,0.14602110047982417,0.20942051667524553,True,0
0,1,7,transformer,0.6,natural_minus_permuted,0.12590595763970455,0.05815361000694588,0.17961519968813378,True,1
0,1,7,transformer,0.6,natural_minus_random,0.23041617392069527,0.21490279004735316,0.24701562255121567,True,0
0,1,8,transformer,0.7,natural_minus_equal_controls,0.18741702925327738,0.15424232891701775,0.2196396151874782,True,0
0,1,8,transformer,0.7,natural_minus_permuted,0.13528117207625404,0.06835520180951919,0.19001301940952584,True,1
0,1,8,transformer,0.7,natural_minus_random,0.2395528864303008,0.22506631205733205,0.25565611052706383,True,0
0,1,9,transformer,0.8,natural_minus_equal_controls,0.19423180670058238,0.1629308151701205,0.22574410148039847,True,0
0,1,9,transformer,0.8,natural_minus_permuted,0.14243674921354288,0.07642862441233038,0.1948212872062972,True,1
0,1,9,transformer,0.8,natural_minus_random,0.24602686418762185,0.2304398935747276,0.2632865830187264,True,0
0,1,10,transformer,0.9,natural_minus_equal_controls,0.19556699331337282,0.16637739232786367,0.22717445810046277,True,0
0,1,10,transformer,0.9,natural_minus_permuted,0.1483556332358368,0.08572207412987588,0.19895185786937356,True,0
0,1,10,transformer,0.9,natural_minus_random,0.24277835339090884,0.22401346411299586,0.26432472160807613,True,0
0,1,11,transformer,1.0,natural_minus_equal_controls,0.1946975757807242,0.1617801535304715,0.23023382358722813,True,0
0,1,11,transformer,1.0,natural_minus_permuted,0.16159537409046934,0.11092845141475854,0.20835699036049926,True,0
0,1,11,transformer,1.0,natural_minus_random,0.2277997774709791,0.20243525828097012,0.25430458384282023,True,0
0,1,12,final_norm,1.0,natural_minus_equal_controls,0.20129427692437907,0.17646232406450968,0.22899985007665344,True,0
0,1,12,final_norm,1.0,natural_minus_permuted,0.15511721543095622,0.10600872994519554,0.19657994922726532,True,0
0,1,12,final_norm,1.0,natural_minus_random,0.2474713384178019,0.2288021829045651,0.2691773178420358,True,0
0,5,5,transformer,0.0,natural_minus_equal_controls,0.0,0.0,0.0,False,0
0,5,5,transformer,0.0,natural_minus_permuted,0.0,0.0,0.0,False,0
0,5,5,transformer,0.0,natural_minus_random,0.0,0.0,0.0,False,0
0,5,6,transformer,0.16666667,natural_minus_equal_controls,0.02303601423784521,0.011099410848125038,0.03156636519863165,False,1
0,5,6,transformer,0.16666667,natural_minus_permuted,0.017701007555208575,-0.005469520814640764,0.035010421890714315,False,1
0,5,6,transformer,0.16666667,natural_minus_random,0.028371020920481844,0.02475575091541289,0.032440316805290074,False,0
0,5,7,transformer,0.33333334,natural_minus_equal_controls,0.03943561223936346,0.021817359784550867,0.05470918278739569,False,0
0,5,7,transformer,0.33333334,natural_minus_permuted,0.029804053946784512,0.0058384363930385486,0.05027692545488491,False,1
0,5,7,transformer,0.33333334,natural_minus_random,0.04906717053194241,0.03345282240464835,0.06407835768217886,False,0
0,5,8,transformer,0.5,natural_minus_equal_controls,0.04856471448905636,0.02629060889865369,0.06838152176498029,False,0
0,5,8,transformer,0.5,natural_minus_permuted,0.03164930021989908,0.004551344673072791,0.054450742068200685,False,1
0,5,8,transformer,0.5,natural_minus_random,0.06548012875821362,0.04385466343397068,0.0851393223821008,True,0
0,5,9,transformer,0.6666667,natural_minus_equal_controls,0.05639206574935274,0.02933845086000969,0.07909382894178667,True,0
0,5,9,transformer,0.6666667,natural_minus_permuted,0.031376031781626644,0.002701524842700772,0.056319430930212265,False,1
0,5,9,transformer,0.6666667,natural_minus_random,0.08140809971707885,0.05618487799764021,0.10525150713363406,True,0
0,5,10,transformer,0.8333333,natural_minus_equal_controls,0.05944463032109501,0.029492357690288278,0.08495159289480608,True,1
0,5,10,transformer,0.8333333,natural_minus_permuted,0.029094026048640215,-0.0026147596762699046,0.05617653507235781,False,1
0,5,10,transformer,0.8333333,natural_minus_random,0.08979523459354981,0.060979012952596674,0.1175681869611686,True,0
0,5,11,transformer,1.0,natural_minus_equal_controls,0.06140320774824732,0.028383763524983566,0.089930311480739,True,1
0,5,11,transformer,1.0,natural_minus_permuted,0.021384227413514006,-0.014506056748605972,0.05141405152549756,False,1
0,5,11,transformer,1.0,natural_minus_random,0.10142218808298065,0.06852401441474798,0.13249146331145148,True,0
0,5,12,final_norm,1.0,natural_minus_equal_controls,0.048867605967382814,0.012797559150975675,0.08159954640541263,False,1
0,5,12,final_norm,1.0,natural_minus_permuted,0.017001735825758906,-0.02271755788589613,0.05087940604960781,False,2
0,5,12,final_norm,1.0,natural_minus_random,0.08073347610900673,0.046534356650422104,0.11470254100202333,True,0
0,10,10,transformer,0.0,natural_minus_equal_controls,0.0,0.0,0.0,False,0
0,10,10,transformer,0.0,natural_minus_permuted,0.0,0.0,0.0,False,0
0,10,10,transformer,0.0,natural_minus_random,0.0,0.0,0.0,False,0
0,10,11,transformer,1.0,natural_minus_equal_controls,-0.05465185977641551,-0.06244313394360576,-0.045978931352495735,True,6
0,10,11,transformer,1.0,natural_minus_permuted,-0.06912665151826163,-0.07608015435586875,-0.061510824463413195,True,6
0,10,11,transformer,1.0,natural_minus_random,-0.040177068034569385,-0.05135035010698339,-0.029003785962155377,False,6
0,10,12,final_norm,1.0,natural_minus_equal_controls,-0.044406708676941416,-0.05992301575590675,-0.030153932339080047,False,6
0,10,12,final_norm,1.0,natural_minus_permuted,-0.05041393008848618,-0.06799116460851777,-0.03327033368789953,True,6
0,10,12,final_norm,1.0,natural_minus_random,-0.03839948726539665,-0.05404687888358343,-0.023387150541416796,False,6
1,1,1,transformer,0.0,natural_minus_equal_controls,0.0,0.0,0.0,False,0
1,1,1,transformer,0.0,natural_minus_permuted,0.0,0.0,0.0,False,0
1,1,1,transformer,0.0,natural_minus_random,0.0,0.0,0.0,False,0
1,1,2,transformer,0.1,natural_minus_equal_controls,0.04984970779324426,0.03539303292862308,0.06220652467442176,False,0
1,1,2,transformer,0.1,natural_minus_permuted,-0.03831265669511665,-0.06766784713114199,-0.007314659116915579,False,4
1,1,2,transformer,0.1,natural_minus_random,0.13801207228160514,0.11696337812269385,0.1614415758971449,True,0
1,1,3,transformer,0.2,natural_minus_equal_controls,0.07777388805307849,0.05119972642635615,0.10499732963685608,True,0
1,1,3,transformer,0.2,natural_minus_permuted,-0.06295187734424909,-0.11497747588607347,-0.005944933847871141,True,5
1,1,3,transformer,0.2,natural_minus_random,0.21849965345040603,0.19735048451863837,0.24119410702924352,True,0
1,1,4,transformer,0.3,natural_minus_equal_controls,0.10648462764179899,0.0658046712241463,0.14923597099741462,True,0
1,1,4,transformer,0.3,natural_minus_permuted,-0.061842972184398416,-0.13049643825825233,0.013298258823262035,False,5
1,1,4,transformer,0.3,natural_minus_random,0.27481222746799644,0.24407420689969875,0.3174877750418593,True,0
1,1,5,transformer,0.4,natural_minus_equal_controls,0.11125402923851112,0.06784980661447491,0.1560544987103751,True,0
1,1,5,transformer,0.4,natural_minus_permuted,-0.0650541239921625,-0.13906707456907752,0.014709779783306435,False,5
1,1,5,transformer,0.4,natural_minus_random,0.2875621824691847,0.2521020414213438,0.33019997630066805,True,0
1,1,6,transformer,0.5,natural_minus_equal_controls,0.126821764734271,0.08019415452029369,0.17943997211810248,True,0
1,1,6,transformer,0.5,natural_minus_permuted,-0.05094530878904364,-0.1265210067737397,0.02498722067721527,False,3
1,1,6,transformer,0.5,natural_minus_random,0.3045888382575857,0.2629750811827562,0.3615083438640194,True,0
1,1,7,transformer,0.6,natural_minus_equal_controls,0.14150488762432845,0.09061298206402861,0.19204111949529679,True,0
1,1,7,transformer,0.6,natural_minus_permuted,-0.029244509423565282,-0.10919630259205589,0.05475666909846075,False,3
1,1,7,transformer,0.6,natural_minus_random,0.3122542846722221,0.2716506854233941,0.36285498118176757,True,0
1,1,8,transformer,0.7,natural_minus_equal_controls,0.14980829530240367,0.103298920182205,0.19634855768206663,True,0
1,1,8,transformer,0.7,natural_minus_permuted,-0.019481451101951736,-0.09388085686360544,0.05465664557679712,False,3
1,1,8,transformer,0.7,natural_minus_random,0.319098041706759,0.27377111718322955,0.37343741746858455,True,0
1,1,9,transformer,0.8,natural_minus_equal_controls,0.1386326072447265,0.09145775750473951,0.18814026758446137,True,0
1,1,9,transformer,0.8,natural_minus_permuted,-0.030554337581510285,-0.10893632150883416,0.05443391007971935,False,3
1,1,9,transformer,0.8,natural_minus_random,0.3078195520709633,0.2635662727211885,0.35980025580888647,True,0
1,1,10,transformer,0.9,natural_minus_equal_controls,0.13002126179038184,0.08834926461446863,0.17165582115204361,True,0
1,1,10,transformer,0.9,natural_minus_permuted,-0.02089042407729394,-0.09115133433391694,0.05528661893219664,False,3
1,1,10,transformer,0.9,natural_minus_random,0.2809329476580576,0.23618113212385672,0.32517449026658013,True,0
1,1,11,transformer,1.0,natural_minus_equal_controls,0.15980863448421348,0.11573592277046574,0.19690368055028984,True,0
1,1,11,transformer,1.0,natural_minus_permuted,0.07646680918461293,0.028334554293045305,0.12206449282103449,True,1
1,1,11,transformer,1.0,natural_minus_random,0.24315045978381403,0.19217971260641628,0.29656311004424857,True,0
1,1,12,final_norm,1.0,natural_minus_equal_controls,0.15940415365576557,0.1259578991372422,0.19397150843476574,True,0
1,1,12,final_norm,1.0,natural_minus_permuted,0.03428288419383152,-0.005543515082346628,0.0792770807939664,False,2
1,1,12,final_norm,1.0,natural_minus_random,0.2845254231176996,0.24701201814575044,0.3307972915944915,True,0
1,5,5,transformer,0.0,natural_minus_equal_controls,0.0,0.0,0.0,False,0
1,5,5,transformer,0.0,natural_minus_permuted,0.0,0.0,0.0,False,0
1,5,5,transformer,0.0,natural_minus_random,0.0,0.0,0.0,False,0
1,5,6,transformer,0.16666667,natural_minus_equal_controls,0.05377726655545358,0.03211823153101826,0.07585993373169703,True,0
1,5,6,transformer,0.16666667,natural_minus_permuted,-0.009237913159887645,-0.03888456155621577,0.020150095952123272,False,2
1,5,6,transformer,0.16666667,natural_minus_random,0.11679244627079481,0.08585670237279536,0.14440069402458613,True,0
1,5,7,transformer,0.33333334,natural_minus_equal_controls,0.07284302310031633,0.05945879832750276,0.08836916726533028,True,0
1,5,7,transformer,0.33333334,natural_minus_permuted,0.010233269952478316,-0.01911094002305234,0.033434403549128626,False,2
1,5,7,transformer,0.33333334,natural_minus_random,0.13545277624815436,0.10506103451497184,0.1658445179813369,True,0
1,5,8,transformer,0.5,natural_minus_equal_controls,0.08396520359159602,0.07025228068506201,0.1023662555136143,True,0
1,5,8,transformer,0.5,natural_minus_permuted,0.025682481806700658,0.004329962614806535,0.04304536668885777,False,1
1,5,8,transformer,0.5,natural_minus_random,0.14224792537649142,0.10870608347402948,0.17827099795939436,True,0
1,5,9,transformer,0.6666667,natural_minus_equal_controls,0.09082301053146646,0.06614393660816177,0.11450861471562555,True,0
1,5,9,transformer,0.6666667,natural_minus_permuted,0.04385744561308282,0.008910902995534847,0.07328027335744743,False,1
1,5,9,transformer,0.6666667,natural_minus_random,0.1377885754498501,0.11201798249764354,0.16786111842906612,True,0
1,5,10,transformer,0.8333333,natural_minus_equal_controls,0.07289639602189288,0.05672851345382828,0.09255683672412503,True,0
1,5,10,transformer,0.8333333,natural_minus_permuted,0.04213654609360773,0.018436087334861056,0.056581743873852924,False,1
1,5,10,transformer,0.8333333,natural_minus_random,0.10365624595017801,0.07725828484724656,0.13689545672696593,True,0
1,5,11,transformer,1.0,natural_minus_equal_controls,0.01368703331437395,-0.0352476028213712,0.05405107196129085,False,2
1,5,11,transformer,1.0,natural_minus_permuted,-0.058831564551586946,-0.1401380039015227,-0.00869519722582146,True,5
1,5,11,transformer,1.0,natural_minus_random,0.08620563118033485,0.050401309925658,0.12767606951394553,True,0
1,5,12,final_norm,1.0,natural_minus_equal_controls,0.026684882768033047,-0.005374383024918809,0.05445582524532858,False,1
1,5,12,final_norm,1.0,natural_minus_permuted,-0.0010515099184863856,-0.043455836602785625,0.02206438622698011,False,1
1,5,12,final_norm,1.0,natural_minus_random,0.05442127545455248,0.028287246083253986,0.09150712313162286,True,0
1,10,10,transformer,0.0,natural_minus_equal_controls,0.0,0.0,0.0,False,0
1,10,10,transformer,0.0,natural_minus_permuted,0.0,0.0,0.0,False,0
1,10,10,transformer,0.0,natural_minus_random,0.0,0.0,0.0,False,0
1,10,11,transformer,1.0,natural_minus_equal_controls,0.11962866911443064,0.04089236388355302,0.19941413012939058,True,0
1,10,11,transformer,1.0,natural_minus_permuted,0.11637350733701797,0.09398523761615325,0.14385092099013644,True,0
1,10,11,transformer,1.0,natural_minus_random,0.1228838308918433,-0.01563780811545919,0.27305652146331216,False,3
1,10,12,final_norm,1.0,natural_minus_equal_controls,-0.19392805451081488,-0.211710395357416,-0.1683413453423601,True,6
1,10,12,final_norm,1.0,natural_minus_permuted,0.04948954918519891,0.03729987783711423,0.06349664484103941,False,0
1,10,12,final_norm,1.0,natural_minus_random,-0.4373456582068287,-0.46959804909843506,-0.3977313894701539,True,6


==> anc/supplement/focal/direction_controls/processed/family_checkpoint_attenuation.csv <==
family,early,final,delta,ci_low,ci_high,material
natural,-0.038012374,-1.2800702,-1.2420578,-1.4058814843495686,-1.074127455552419,True
random_orthogonal,-0.13929038,-1.2475321,-1.1082417,-1.2704299688339233,-0.9386802017688751,True
token_permuted,-0.08236075,-1.3105966,-1.228236,-1.3972851832707722,-1.0447026491165161,True


==> anc/supplement/focal/direction_controls/processed/final_norm_contribution_cell.csv <==
panel,run,checkpoint_final,block,contrast,contribution
olmo7b_general,-1,0,1,natural_minus_equal_controls,-0.09373547441785879
olmo7b_general,-1,0,1,natural_minus_permuted,-0.07623053604099028
olmo7b_general,-1,0,1,natural_minus_random,-0.1112404127947273
olmo7b_general,-1,0,15,natural_minus_equal_controls,-0.014497777832676029
olmo7b_general,-1,0,15,natural_minus_permuted,-0.011363477608103856
olmo7b_general,-1,0,15,natural_minus_random,-0.0176320780572482
olmo7b_general,-1,0,30,natural_minus_equal_controls,-0.0651624331286579
olmo7b_general,-1,0,30,natural_minus_permuted,-0.10612204556873842
olmo7b_general,-1,0,30,natural_minus_random,-0.024202820688577376
olmo7b_general,-1,1,1,natural_minus_equal_controls,-0.015039643677668413
olmo7b_general,-1,1,1,natural_minus_permuted,-0.01378032435174259
olmo7b_general,-1,1,1,natural_minus_random,-0.016298963003594236
olmo7b_general,-1,1,15,natural_minus_equal_controls,-0.011334587533781304
olmo7b_general,-1,1,15,natural_minus_permuted,-0.010662442897207525
olmo7b_general,-1,1,15,natural_minus_random,-0.012006732170355083
olmo7b_general,-1,1,30,natural_minus_equal_controls,-0.0622555920456838
olmo7b_general,-1,1,30,natural_minus_permuted,-0.09858075345807205
olmo7b_general,-1,1,30,natural_minus_random,-0.02593043063329556
pythia_hella,1,0,1,natural_minus_equal_controls,0.020516477403062727
pythia_hella,1,0,1,natural_minus_permuted,0.010510368734825998
pythia_hella,1,0,1,natural_minus_random,0.030522586071299485
pythia_hella,1,0,5,natural_minus_equal_controls,-0.006207228264324599
pythia_hella,1,0,5,natural_minus_permuted,0.002117421297287425
pythia_hella,1,0,5,natural_minus_random,-0.014531877825936623
pythia_hella,1,0,10,natural_minus_equal_controls,-0.007847360603213935
pythia_hella,1,0,10,natural_minus_permuted,-0.004859531254029978
pythia_hella,1,0,10,natural_minus_random,-0.010835189952397906
pythia_hella,1,1,1,natural_minus_equal_controls,0.03282809147900462
pythia_hella,1,1,1,natural_minus_permuted,-0.0023843200815218957
pythia_hella,1,1,1,natural_minus_random,0.06804050303953113
pythia_hella,1,1,5,natural_minus_equal_controls,0.026555231187492534
pythia_hella,1,1,5,natural_minus_permuted,0.07249960132420619
pythia_hella,1,1,5,natural_minus_random,-0.01938913894922112
pythia_hella,1,1,10,natural_minus_equal_controls,-0.22265219493319888
pythia_hella,1,1,10,natural_minus_permuted,-0.0779519615482297
pythia_hella,1,1,10,natural_minus_random,-0.36735242831816806
pythia_hella,4,0,1,natural_minus_equal_controls,-0.012837831834558028
pythia_hella,4,0,1,natural_minus_permuted,-0.029118909275725025
pythia_hella,4,0,1,natural_minus_random,0.003443245606608969
pythia_hella,4,0,5,natural_minus_equal_controls,-0.015847420419078474
pythia_hella,4,0,5,natural_minus_permuted,-0.011749247440192526
pythia_hella,4,0,5,natural_minus_random,-0.019945593397964423
pythia_hella,4,0,10,natural_minus_equal_controls,0.016281379797831876
pythia_hella,4,0,10,natural_minus_permuted,0.026862004343819135
pythia_hella,4,0,10,natural_minus_random,0.005700755251844616
pythia_hella,4,1,1,natural_minus_equal_controls,-0.004771830544383238
pythia_hella,4,1,1,natural_minus_permuted,-0.05208336933080504
pythia_hella,4,1,1,natural_minus_random,0.042539708242038565
pythia_hella,4,1,5,natural_minus_equal_controls,0.016806338789504882
pythia_hella,4,1,5,natural_minus_permuted,0.03472992362940652
pythia_hella,4,1,5,natural_minus_random,-0.0011172460503967585
pythia_hella,4,1,10,natural_minus_equal_controls,-0.32990319309647237
pythia_hella,4,1,10,natural_minus_permuted,-0.08625435317571489
pythia_hella,4,1,10,natural_minus_random,-0.5735520330172299
pythia_hella,6,0,1,natural_minus_equal_controls,-0.002344177996961627
pythia_hella,6,0,1,natural_minus_permuted,-0.015580990253700966
pythia_hella,6,0,1,natural_minus_random,0.0108926342597776
pythia_hella,6,0,5,natural_minus_equal_controls,-0.023116467666080706
pythia_hella,6,0,5,natural_minus_permuted,-0.01827248081750843
pythia_hella,6,0,5,natural_minus_random,-0.027960454514652983
pythia_hella,6,0,10,natural_minus_equal_controls,0.020154479924602724
pythia_hella,6,0,10,natural_minus_permuted,0.03657307152487515
pythia_hella,6,0,10,natural_minus_random,0.0037358883243302984
pythia_hella,6,1,1,natural_minus_equal_controls,0.011580046846371261
pythia_hella,6,1,1,natural_minus_permuted,-0.036723510453659736
pythia_hella,6,1,1,natural_minus_random,0.05988360414640226
pythia_hella,6,1,5,natural_minus_equal_controls,0.051222239158795535
pythia_hella,6,1,5,natural_minus_permuted,0.14804442758562386
pythia_hella,6,1,5,natural_minus_random,-0.04559994926803279
pythia_hella,6,1,10,natural_minus_equal_controls,-0.46572594276864254
pythia_hella,6,1,10,natural_minus_permuted,-0.1250753341739519
pythia_hella,6,1,10,natural_minus_random,-0.8063765513633332
pythia_hella,7,0,1,natural_minus_equal_controls,-0.001392213188881497
pythia_hella,7,0,1,natural_minus_permuted,-0.0090162343169988
pythia_hella,7,0,1,natural_minus_random,0.006231807939235806
pythia_hella,7,0,5,natural_minus_equal_controls,-0.015555496763349053
pythia_hella,7,0,5,natural_minus_permuted,-0.0015021594752257228
pythia_hella,7,0,5,natural_minus_random,-0.029608834051472382
pythia_hella,7,0,10,natural_minus_equal_controls,0.014724657045842617
pythia_hella,7,0,10,natural_minus_permuted,0.028318830301128486
pythia_hella,7,0,10,natural_minus_random,0.0011304837905567466
pythia_hella,7,1,1,natural_minus_equal_controls,-0.004537156325820024
pythia_hella,7,1,1,natural_minus_permuted,-0.05750949984232773
pythia_hella,7,1,1,natural_minus_random,0.04843518719068768
pythia_hella,7,1,5,natural_minus_equal_controls,-0.00048754751793872453
pythia_hella,7,1,5,natural_minus_permuted,0.03609134367448519
pythia_hella,7,1,5,natural_minus_random,-0.03706643871036264
pythia_hella,7,1,10,natural_minus_equal_controls,-0.209285438076034
pythia_hella,7,1,10,natural_minus_permuted,-0.024678898956107254
pythia_hella,7,1,10,natural_minus_random,-0.39389197719596075
pythia_hella,8,0,1,natural_minus_equal_controls,0.020819414929558633
pythia_hella,8,0,1,natural_minus_permuted,0.007184348682631625
pythia_hella,8,0,1,natural_minus_random,0.03445448117648567
pythia_hella,8,0,5,natural_minus_equal_controls,-0.009545012540250086
pythia_hella,8,0,5,natural_minus_permuted,-0.004445564274608599
pythia_hella,8,0,5,natural_minus_random,-0.014644460805891574
pythia_hella,8,0,10,natural_minus_equal_controls,0.0017587389044002033
pythia_hella,8,0,10,natural_minus_permuted,0.0028182016375806473
pythia_hella,8,0,10,natural_minus_random,0.0006992761712197731
pythia_hella,8,1,1,natural_minus_equal_controls,-0.0019757172405283074
pythia_hella,8,1,1,natural_minus_permuted,-0.04011028311022158
pythia_hella,8,1,1,natural_minus_random,0.036158848629164964
pythia_hella,8,1,5,natural_minus_equal_controls,0.0030079817548381294
pythia_hella,8,1,5,natural_minus_permuted,0.02051523264474464
pythia_hella,8,1,5,natural_minus_random,-0.014499269135068382
pythia_hella,8,1,10,natural_minus_equal_controls,-0.26328871951425165
pythia_hella,8,1,10,natural_minus_permuted,-0.048199915455362785
pythia_hella,8,1,10,natural_minus_random,-0.4783775235731405
pythia_hella,9,0,1,natural_minus_equal_controls,0.014818537549708799
pythia_hella,9,0,1,natural_minus_permuted,-0.002847535528111657
pythia_hella,9,0,1,natural_minus_random,0.032484610627529276
pythia_hella,9,0,5,natural_minus_equal_controls,-0.004941985032104135
pythia_hella,9,0,5,natural_minus_permuted,0.007557081183717243
pythia_hella,9,0,5,natural_minus_random,-0.0174410512479255
pythia_hella,9,0,10,natural_minus_equal_controls,0.01639901152738108
pythia_hella,9,0,10,natural_minus_permuted,0.022563752025279285
pythia_hella,9,0,10,natural_minus_random,0.010234271029482878
pythia_hella,9,1,1,natural_minus_equal_controls,-0.03555031918533186
pythia_hella,9,1,1,natural_minus_permuted,-0.0642925671261525
pythia_hella,9,1,1,natural_minus_random,-0.006808071244511216
pythia_hella,9,1,5,natural_minus_equal_controls,-0.01911714665073777
pythia_hella,9,1,5,natural_minus_permuted,0.03479979894013696
pythia_hella,9,1,5,natural_minus_random,-0.0730340922416125
pythia_hella,9,1,10,natural_minus_equal_controls,-0.39048485336287386
pythia_hella,9,1,10,natural_minus_permuted,-0.03914328560154787
pythia_hella,9,1,10,natural_minus_random,-0.7418264211241998


==> anc/supplement/focal/direction_controls/processed/final_norm_contribution_effects.csv <==
checkpoint_final,block,contrast,estimate,ci_low,ci_high,material
0,1,natural_minus_equal_controls,0.0065967011436548345,-0.003622234881075747,0.01611733067984364,False
0,1,natural_minus_permuted,-0.006478158659513137,-0.017905377948808265,0.003920944164967465,False
0,1,natural_minus_random,0.019671560946822802,0.009662794181689966,0.029216874988638928,False
0,5,natural_minus_equal_controls,-0.01253560178086451,-0.01777793746487747,-0.007688948777372691,False
0,5,natural_minus_permuted,-0.004382491587755101,-0.011482472145006499,0.0022335468686958356,False
0,5,natural_minus_random,-0.020688711973973914,-0.025563564065226696,-0.015975317481583543,False
0,10,natural_minus_equal_controls,0.010245151099474095,0.0016226625718959106,0.01735216995794035,False
0,10,natural_minus_permuted,0.018712721429775456,0.006520365033649747,0.02986826000351761,False
0,10,natural_minus_random,0.0017775807691727344,-0.0037282750182998383,0.006444089320234457,False
1,1,natural_minus_equal_controls,-0.0004044808284479247,-0.016969743082422644,0.015937415492123297,False
1,1,natural_minus_permuted,-0.04218392499078141,-0.05630619070549132,-0.024713220155766585,False
1,1,natural_minus_random,0.041374963333885566,0.019988997760721234,0.05797553465378316,False
1,5,natural_minus_equal_controls,0.012997849453659097,-0.004130040875840753,0.031131974589576273,False
1,5,natural_minus_permuted,0.05778005463310056,0.030230242527154078,0.09769376777510354,True
1,5,natural_minus_random,-0.031784355725782365,-0.05129214735865253,-0.013898888559007358,False
1,10,natural_minus_equal_controls,-0.3135567236252455,-0.3900363449497455,-0.24284452977153168,True
1,10,natural_minus_permuted,-0.06688395815181906,-0.0950455352033105,-0.041272375183491215,True
1,10,natural_minus_random,-0.560229489098672,-0.6964933134617323,-0.4334929860827368,True


==> anc/supplement/focal/direction_controls/processed/heldout_increments.csv <==
panel,increment,estimate,ci_low,ci_high,n_units,material
olmo7b_general,geometry_D2_minus_D1,0.001164633018314265,,,1,False
olmo7b_general,generic_D3_minus_D1,0.22102200371875058,,,1,False
olmo7b_general,combined_D4_minus_D3,0.019325533753605906,,,1,False
olmo7b_general,identity_D4_minus_D4_noID,0.018445739536914196,,,1,False
pythia_hella,geometry_D2_minus_D1,0.0023172361765756246,0.0018886535024857931,0.002771106119676847,6,False
pythia_hella,generic_D3_minus_D1,0.10145970893061729,0.09060644757257134,0.11244574801280645,6,True
pythia_hella,combined_D4_minus_D3,0.00980859132361737,0.0078803791794231,0.011374227491360763,6,False
pythia_hella,identity_D4_minus_D4_noID,0.00783022658534784,0.006056275683575529,0.009147168457502963,6,False


==> anc/supplement/focal/direction_controls/processed/heldout_performance.csv <==
panel,model,test_r2,test_mae,n_train,n_test
olmo7b_general,D1,0.10034977324179462,1.2010438642252772,104713,52406
olmo7b_general,D2,0.10151440626010888,1.1996153183040343,104713,52406
olmo7b_general,D3,0.3213717769605452,0.992350244990093,104713,52406
olmo7b_general,D4_noID,0.3222515711772369,0.9916742199908729,104713,52406
olmo7b_general,D4,0.3406973107141511,0.9793904387111213,104713,52406
pythia_hella,D1,0.2535590892526617,0.7191529297975835,642502,321921
pythia_hella,D2,0.25587584210257286,0.7178065029303492,642502,321921
pythia_hella,D3,0.35507146084971375,0.651134718848231,642502,321921
pythia_hella,D4_noID,0.3570500580635072,0.6501273255697558,642502,321921
pythia_hella,D4,0.3649203049194101,0.6444608648012692,642502,321921


==> anc/supplement/focal/direction_controls/processed/leave_one_run_out_specificity.csv <==
omitted_run,checkpoint_final,contrast,estimate,n_runs
1,0,natural_minus_equal_controls,0.06901114147046988,5
1,0,natural_minus_permuted,0.040228505301312556,5
1,0,natural_minus_random,0.09779377763962722,5
1,1,natural_minus_equal_controls,0.001988805248480966,5
1,1,natural_minus_permuted,0.032212814931317904,5
1,1,natural_minus_random,-0.02823520443435597,5
4,0,natural_minus_equal_controls,0.071170908524233,5
4,0,natural_minus_permuted,0.044137343703815606,5
4,0,natural_minus_random,0.09820447334465039,5
4,1,natural_minus_equal_controls,-0.006482789126018426,5
4,1,natural_minus_permuted,0.02523408144071417,5
4,1,natural_minus_random,-0.03819965969275101,5
6,0,natural_minus_equal_controls,0.0669960748676754,5
6,0,natural_minus_permuted,0.035999391810921114,5
6,0,natural_minus_random,0.09799275792442971,5
6,1,natural_minus_equal_controls,0.0009026713343720704,5
6,1,natural_minus_permuted,0.027983047233374147,5
6,1,natural_minus_random,-0.026177704564630006,5
7,0,natural_minus_equal_controls,0.06722859097821048,5
7,0,natural_minus_permuted,0.03641964009733553,5
7,0,natural_minus_random,0.09803754185908545,5
7,1,natural_minus_equal_controls,-0.003494404521879457,5
7,1,natural_minus_permuted,0.027071439198346987,5
7,1,natural_minus_random,-0.0340602482421059,5
8,0,natural_minus_equal_controls,0.06807393181878997,5
8,0,natural_minus_permuted,0.03963412970762084,5
8,0,natural_minus_random,0.0965137339299591,5
8,1,natural_minus_equal_controls,-0.002444077097031479,5
8,1,natural_minus_permuted,0.025698877169535346,5
8,1,natural_minus_random,-0.030587031363598305,5
9,0,natural_minus_equal_controls,0.06902970077026217,5
9,0,natural_minus_permuted,0.046991031715452256,5
9,0,natural_minus_random,0.09106836982507209,5
9,1,natural_minus_equal_controls,-0.006148242011956247,5
9,1,natural_minus_permuted,0.027241586947799545,5
9,1,natural_minus_random,-0.03953807097171204,5


==> anc/supplement/focal/direction_controls/processed/olmo_adjusted_window_specificity.csv <==
cell_id,checkpoint_final,block,evaluation_seed,sequence_index,contrast,estimate
olmo7b_stage1_step93000_tokens391B,0,1,11,0,natural_minus_random,1.2416048595664975
olmo7b_stage1_step93000_tokens391B,0,1,11,1,natural_minus_random,1.2418147887673494
olmo7b_stage1_step93000_tokens391B,0,1,11,2,natural_minus_random,1.2413576776512736
olmo7b_stage1_step93000_tokens391B,0,1,11,3,natural_minus_random,1.2412765913650503
olmo7b_stage1_step93000_tokens391B,0,1,11,4,natural_minus_random,1.2416947664533309
olmo7b_stage1_step93000_tokens391B,0,1,11,5,natural_minus_random,1.2414817363413917
olmo7b_stage1_step93000_tokens391B,0,1,23,0,natural_minus_random,1.2415906963998915
olmo7b_stage1_step93000_tokens391B,0,1,23,1,natural_minus_random,1.2417938250754514
olmo7b_stage1_step93000_tokens391B,0,1,23,2,natural_minus_random,1.24148789107617
olmo7b_stage1_step93000_tokens391B,0,1,23,3,natural_minus_random,1.2415873243169262
olmo7b_stage1_step93000_tokens391B,0,1,23,4,natural_minus_random,1.2412454930669927
olmo7b_stage1_step93000_tokens391B,0,1,23,5,natural_minus_random,1.2414504757924267
olmo7b_stage1_step93000_tokens391B,0,1,37,0,natural_minus_random,1.241424125720416
olmo7b_stage1_step93000_tokens391B,0,1,37,1,natural_minus_random,1.2417481391245926
olmo7b_stage1_step93000_tokens391B,0,1,37,2,natural_minus_random,1.2415936589253376
olmo7b_stage1_step93000_tokens391B,0,1,37,3,natural_minus_random,1.2416558836999945
olmo7b_stage1_step93000_tokens391B,0,1,37,4,natural_minus_random,1.2415904185573057
olmo7b_stage1_step93000_tokens391B,0,1,37,5,natural_minus_random,1.2417227064131648
olmo7b_stage1_step93000_tokens391B,0,1,11,0,natural_minus_permuted,0.5122349934426808
olmo7b_stage1_step93000_tokens391B,0,1,11,1,natural_minus_permuted,0.5123764436200082
olmo7b_stage1_step93000_tokens391B,0,1,11,2,natural_minus_permuted,0.5120684424073856
olmo7b_stage1_step93000_tokens391B,0,1,11,3,natural_minus_permuted,0.5120138065133863
olmo7b_stage1_step93000_tokens391B,0,1,11,4,natural_minus_permuted,0.5122955726524046
olmo7b_stage1_step93000_tokens391B,0,1,11,5,natural_minus_permuted,0.5121520330829327
olmo7b_stage1_step93000_tokens391B,0,1,23,0,natural_minus_permuted,0.5122254503089967
olmo7b_stage1_step93000_tokens391B,0,1,23,1,natural_minus_permuted,0.5123623182962117
olmo7b_stage1_step93000_tokens391B,0,1,23,2,natural_minus_permuted,0.5121561801397606
olmo7b_stage1_step93000_tokens391B,0,1,23,3,natural_minus_permuted,0.5122231782013934
olmo7b_stage1_step93000_tokens391B,0,1,23,4,natural_minus_permuted,0.5119928524976659
olmo7b_stage1_step93000_tokens391B,0,1,23,5,natural_minus_permuted,0.512130969742642
olmo7b_stage1_step93000_tokens391B,0,1,37,0,natural_minus_permuted,0.5121132150789584
olmo7b_stage1_step93000_tokens391B,0,1,37,1,natural_minus_permuted,0.5123315351282478
olmo7b_stage1_step93000_tokens391B,0,1,37,2,natural_minus_permuted,0.5122274464569743
olmo7b_stage1_step93000_tokens391B,0,1,37,3,natural_minus_permuted,0.5122693734751005
olmo7b_stage1_step93000_tokens391B,0,1,37,4,natural_minus_permuted,0.5122252630988189
olmo7b_stage1_step93000_tokens391B,0,1,37,5,natural_minus_permuted,0.5123143985816082
olmo7b_stage1_step93000_tokens391B,0,1,11,0,natural_minus_equal_controls,0.876919926504589
olmo7b_stage1_step93000_tokens391B,0,1,11,1,natural_minus_equal_controls,0.8770956161936786
olmo7b_stage1_step93000_tokens391B,0,1,11,2,natural_minus_equal_controls,0.8767130600293295
olmo7b_stage1_step93000_tokens391B,0,1,11,3,natural_minus_equal_controls,0.8766451989392186
olmo7b_stage1_step93000_tokens391B,0,1,11,4,natural_minus_equal_controls,0.8769951695528677
olmo7b_stage1_step93000_tokens391B,0,1,11,5,natural_minus_equal_controls,0.8768168847121621
olmo7b_stage1_step93000_tokens391B,0,1,23,0,natural_minus_equal_controls,0.8769080733544439
olmo7b_stage1_step93000_tokens391B,0,1,23,1,natural_minus_equal_controls,0.8770780716858316
olmo7b_stage1_step93000_tokens391B,0,1,23,2,natural_minus_equal_controls,0.8768220356079655
olmo7b_stage1_step93000_tokens391B,0,1,23,3,natural_minus_equal_controls,0.8769052512591599
olmo7b_stage1_step93000_tokens391B,0,1,23,4,natural_minus_equal_controls,0.8766191727823294
olmo7b_stage1_step93000_tokens391B,0,1,23,5,natural_minus_equal_controls,0.8767907227675344
olmo7b_stage1_step93000_tokens391B,0,1,37,0,natural_minus_equal_controls,0.8767686703996874
olmo7b_stage1_step93000_tokens391B,0,1,37,1,natural_minus_equal_controls,0.8770398371264202
olmo7b_stage1_step93000_tokens391B,0,1,37,2,natural_minus_equal_controls,0.8769105526911559
olmo7b_stage1_step93000_tokens391B,0,1,37,3,natural_minus_equal_controls,0.8769626285875476
olmo7b_stage1_step93000_tokens391B,0,1,37,4,natural_minus_equal_controls,0.8769078408280623
olmo7b_stage1_step93000_tokens391B,0,1,37,5,natural_minus_equal_controls,0.8770185524973866
olmo7b_stage1_step93000_tokens391B,0,15,11,0,natural_minus_random,0.27233795390721577
olmo7b_stage1_step93000_tokens391B,0,15,11,1,natural_minus_random,0.27261739642679567
olmo7b_stage1_step93000_tokens391B,0,15,11,2,natural_minus_random,0.2724091341116616
olmo7b_stage1_step93000_tokens391B,0,15,11,3,natural_minus_random,0.27249990594516404
olmo7b_stage1_step93000_tokens391B,0,15,11,4,natural_minus_random,0.27264738290239066
olmo7b_stage1_step93000_tokens391B,0,15,11,5,natural_minus_random,0.27236909894558603
olmo7b_stage1_step93000_tokens391B,0,15,23,0,natural_minus_random,0.27245931166172743
olmo7b_stage1_step93000_tokens391B,0,15,23,1,natural_minus_random,0.272001849838387
olmo7b_stage1_step93000_tokens391B,0,15,23,2,natural_minus_random,0.2721358690754753
olmo7b_stage1_step93000_tokens391B,0,15,23,3,natural_minus_random,0.27253039898353804
olmo7b_stage1_step93000_tokens391B,0,15,23,4,natural_minus_random,0.27245901689275503
olmo7b_stage1_step93000_tokens391B,0,15,23,5,natural_minus_random,0.27214502743412733
olmo7b_stage1_step93000_tokens391B,0,15,37,0,natural_minus_random,0.2728445675826047
olmo7b_stage1_step93000_tokens391B,0,15,37,1,natural_minus_random,0.2725534026861728
olmo7b_stage1_step93000_tokens391B,0,15,37,2,natural_minus_random,0.27317988778238694
olmo7b_stage1_step93000_tokens391B,0,15,37,3,natural_minus_random,0.272337810497887
olmo7b_stage1_step93000_tokens391B,0,15,37,4,natural_minus_random,0.2723351654091717
olmo7b_stage1_step93000_tokens391B,0,15,37,5,natural_minus_random,0.2724826996852136
olmo7b_stage1_step93000_tokens391B,0,15,11,0,natural_minus_permuted,0.0763841329796976
olmo7b_stage1_step93000_tokens391B,0,15,11,1,natural_minus_permuted,0.07644903458695564
olmo7b_stage1_step93000_tokens391B,0,15,11,2,natural_minus_permuted,0.07640066485781133
olmo7b_stage1_step93000_tokens391B,0,15,11,3,natural_minus_permuted,0.07642174696763818
olmo7b_stage1_step93000_tokens391B,0,15,11,4,natural_minus_permuted,0.07645599906202925
olmo7b_stage1_step93000_tokens391B,0,15,11,5,natural_minus_permuted,0.07639136653546207
olmo7b_stage1_step93000_tokens391B,0,15,23,0,natural_minus_permuted,0.07641231878811673
olmo7b_stage1_step93000_tokens391B,0,15,23,1,natural_minus_permuted,0.07630607150821592
olmo7b_stage1_step93000_tokens391B,0,15,23,2,natural_minus_permuted,0.07633719799499254
olmo7b_stage1_step93000_tokens391B,0,15,23,3,natural_minus_permuted,0.07642882909387877
olmo7b_stage1_step93000_tokens391B,0,15,23,4,natural_minus_permuted,0.07641225032688145
olmo7b_stage1_step93000_tokens391B,0,15,23,5,natural_minus_permuted,0.07633932505925341
olmo7b_stage1_step93000_tokens391B,0,15,37,0,natural_minus_permuted,0.07650179596756743
olmo7b_stage1_step93000_tokens391B,0,15,37,1,natural_minus_permuted,0.07643417179289294
olmo7b_stage1_step93000_tokens391B,0,15,37,2,natural_minus_permuted,0.07657967538242769
olmo7b_stage1_step93000_tokens391B,0,15,37,3,natural_minus_permuted,0.07638409967232568
olmo7b_stage1_step93000_tokens391B,0,15,37,4,natural_minus_permuted,0.07638348534022898
olmo7b_stage1_step93000_tokens391B,0,15,37,5,natural_minus_permuted,0.07641775074713685
olmo7b_stage1_step93000_tokens391B,0,15,11,0,natural_minus_equal_controls,0.17436104344345668
olmo7b_stage1_step93000_tokens391B,0,15,11,1,natural_minus_equal_controls,0.17453321550687564
olmo7b_stage1_step93000_tokens391B,0,15,11,2,natural_minus_equal_controls,0.17440489948473648
olmo7b_stage1_step93000_tokens391B,0,15,11,3,natural_minus_equal_controls,0.1744608264564011
olmo7b_stage1_step93000_tokens391B,0,15,11,4,natural_minus_equal_controls,0.17455169098220996
olmo7b_stage1_step93000_tokens391B,0,15,11,5,natural_minus_equal_controls,0.17438023274052403
olmo7b_stage1_step93000_tokens391B,0,15,23,0,natural_minus_equal_controls,0.17443581522492208
olmo7b_stage1_step93000_tokens391B,0,15,23,1,natural_minus_equal_controls,0.17415396067330147
olmo7b_stage1_step93000_tokens391B,0,15,23,2,natural_minus_equal_controls,0.1742365335352339
olmo7b_stage1_step93000_tokens391B,0,15,23,3,natural_minus_equal_controls,0.1744796140387084
olmo7b_stage1_step93000_tokens391B,0,15,23,4,natural_minus_equal_controls,0.17443563360981826
olmo7b_stage1_step93000_tokens391B,0,15,23,5,natural_minus_equal_controls,0.17424217624669033
olmo7b_stage1_step93000_tokens391B,0,15,37,0,natural_minus_equal_controls,0.17467318177508606
olmo7b_stage1_step93000_tokens391B,0,15,37,1,natural_minus_equal_controls,0.17449378723953285
olmo7b_stage1_step93000_tokens391B,0,15,37,2,natural_minus_equal_controls,0.17487978158240733
olmo7b_stage1_step93000_tokens391B,0,15,37,3,natural_minus_equal_controls,0.17436095508510635
olmo7b_stage1_step93000_tokens391B,0,15,37,4,natural_minus_equal_controls,0.17435932537470034
olmo7b_stage1_step93000_tokens391B,0,15,37,5,natural_minus_equal_controls,0.1744502252161752
olmo7b_stage1_step93000_tokens391B,0,30,11,0,natural_minus_random,-0.07477727736130223
olmo7b_stage1_step93000_tokens391B,0,30,11,1,natural_minus_random,-0.07478573567712461
olmo7b_stage1_step93000_tokens391B,0,30,11,2,natural_minus_random,-0.07510403386057918
olmo7b_stage1_step93000_tokens391B,0,30,11,3,natural_minus_random,-0.07517679493573409
olmo7b_stage1_step93000_tokens391B,0,30,11,4,natural_minus_random,-0.07504952234167668
olmo7b_stage1_step93000_tokens391B,0,30,11,5,natural_minus_random,-0.07468267358494045
olmo7b_stage1_step93000_tokens391B,0,30,23,0,natural_minus_random,-0.07531610302107607
olmo7b_stage1_step93000_tokens391B,0,30,23,1,natural_minus_random,-0.07472423228872885
olmo7b_stage1_step93000_tokens391B,0,30,23,2,natural_minus_random,-0.0749706021729723
olmo7b_stage1_step93000_tokens391B,0,30,23,3,natural_minus_random,-0.07493216437938395
olmo7b_stage1_step93000_tokens391B,0,30,23,4,natural_minus_random,-0.07500879766022733
olmo7b_stage1_step93000_tokens391B,0,30,23,5,natural_minus_random,-0.07525504385075177
olmo7b_stage1_step93000_tokens391B,0,30,37,0,natural_minus_random,-0.07493346289147544
olmo7b_stage1_step93000_tokens391B,0,30,37,1,natural_minus_random,-0.07474157096011445
olmo7b_stage1_step93000_tokens391B,0,30,37,2,natural_minus_random,-0.07507319708575703
olmo7b_stage1_step93000_tokens391B,0,30,37,3,natural_minus_random,-0.0750158643139338
olmo7b_stage1_step93000_tokens391B,0,30,37,4,natural_minus_random,-0.07504282100613803
olmo7b_stage1_step93000_tokens391B,0,30,37,5,natural_minus_random,-0.07511428747113397
olmo7b_stage1_step93000_tokens391B,0,30,11,0,natural_minus_permuted,-0.09962851878643286
olmo7b_stage1_step93000_tokens391B,0,30,11,1,natural_minus_permuted,-0.09964377490081334
olmo7b_stage1_step93000_tokens391B,0,30,11,2,natural_minus_permuted,-0.10021788369455584
olmo7b_stage1_step93000_tokens391B,0,30,11,3,natural_minus_permuted,-0.10034912155659834
olmo7b_stage1_step93000_tokens391B,0,30,11,4,natural_minus_permuted,-0.1001195622337717
olmo7b_stage1_step93000_tokens391B,0,30,11,5,natural_minus_permuted,-0.09945788363124261
olmo7b_stage1_step93000_tokens391B,0,30,23,0,natural_minus_permuted,-0.10060038908180455
olmo7b_stage1_step93000_tokens391B,0,30,23,1,natural_minus_permuted,-0.09953284232890941
olmo7b_stage1_step93000_tokens391B,0,30,23,2,natural_minus_permuted,-0.0999772153238237
olmo7b_stage1_step93000_tokens391B,0,30,23,3,natural_minus_permuted,-0.09990788575658703
olmo7b_stage1_step93000_tokens391B,0,30,23,4,natural_minus_permuted,-0.10004610784742028
olmo7b_stage1_step93000_tokens391B,0,30,23,5,natural_minus_permuted,-0.10049025773816524
olmo7b_stage1_step93000_tokens391B,0,30,37,0,natural_minus_permuted,-0.09991022785983879
olmo7b_stage1_step93000_tokens391B,0,30,37,1,natural_minus_permuted,-0.09956411578327302
olmo7b_stage1_step93000_tokens391B,0,30,37,2,natural_minus_permuted,-0.10016226395018936
olmo7b_stage1_step93000_tokens391B,0,30,37,3,natural_minus_permuted,-0.10005885384550038
olmo7b_stage1_step93000_tokens391B,0,30,37,4,natural_minus_permuted,-0.10010747515359801
olmo7b_stage1_step93000_tokens391B,0,30,37,5,natural_minus_permuted,-0.10023637795023527
olmo7b_stage1_step93000_tokens391B,0,30,11,0,natural_minus_equal_controls,-0.08720289807386755
olmo7b_stage1_step93000_tokens391B,0,30,11,1,natural_minus_equal_controls,-0.08721475528896898
olmo7b_stage1_step93000_tokens391B,0,30,11,2,natural_minus_equal_controls,-0.08766095877756751
olmo7b_stage1_step93000_tokens391B,0,30,11,3,natural_minus_equal_controls,-0.08776295824616621
olmo7b_stage1_step93000_tokens391B,0,30,11,4,natural_minus_equal_controls,-0.08758454228772418
olmo7b_stage1_step93000_tokens391B,0,30,11,5,natural_minus_equal_controls,-0.08707027860809154
olmo7b_stage1_step93000_tokens391B,0,30,23,0,natural_minus_equal_controls,-0.0879582460514403
olmo7b_stage1_step93000_tokens391B,0,30,23,1,natural_minus_equal_controls,-0.08712853730881914
olmo7b_stage1_step93000_tokens391B,0,30,23,2,natural_minus_equal_controls,-0.087473908748398
olmo7b_stage1_step93000_tokens391B,0,30,23,3,natural_minus_equal_controls,-0.08742002506798548
olmo7b_stage1_step93000_tokens391B,0,30,23,4,natural_minus_equal_controls,-0.08752745275382381
olmo7b_stage1_step93000_tokens391B,0,30,23,5,natural_minus_equal_controls,-0.08787265079445848
olmo7b_stage1_step93000_tokens391B,0,30,37,0,natural_minus_equal_controls,-0.0874218453756571
olmo7b_stage1_step93000_tokens391B,0,30,37,1,natural_minus_equal_controls,-0.08715284337169375
olmo7b_stage1_step93000_tokens391B,0,30,37,2,natural_minus_equal_controls,-0.08761773051797318
olmo7b_stage1_step93000_tokens391B,0,30,37,3,natural_minus_equal_controls,-0.0875373590797171
olmo7b_stage1_step93000_tokens391B,0,30,37,4,natural_minus_equal_controls,-0.08757514807986803
olmo7b_stage1_step93000_tokens391B,0,30,37,5,natural_minus_equal_controls,-0.08767533271068462
olmo7b_stage1_step928646_tokens3896B,1,1,11,0,natural_minus_random,0.6349570823824564
olmo7b_stage1_step928646_tokens3896B,1,1,11,1,natural_minus_random,0.6355181574519583
olmo7b_stage1_step928646_tokens3896B,1,1,11,2,natural_minus_random,0.6341770835242454
olmo7b_stage1_step928646_tokens3896B,1,1,11,3,natural_minus_random,0.6339419568787577
olmo7b_stage1_step928646_tokens3896B,1,1,11,4,natural_minus_random,0.6356327859986934
olmo7b_stage1_step928646_tokens3896B,1,1,11,5,natural_minus_random,0.6337214625633483
olmo7b_stage1_step928646_tokens3896B,1,1,23,0,natural_minus_random,0.6356025512413306
olmo7b_stage1_step928646_tokens3896B,1,1,23,1,natural_minus_random,0.6362071387803313
olmo7b_stage1_step928646_tokens3896B,1,1,23,2,natural_minus_random,0.6343282375712143
olmo7b_stage1_step928646_tokens3896B,1,1,23,3,natural_minus_random,0.6344239982987308
olmo7b_stage1_step928646_tokens3896B,1,1,23,4,natural_minus_random,0.6349356191376625
olmo7b_stage1_step928646_tokens3896B,1,1,23,5,natural_minus_random,0.6354220237901311
olmo7b_stage1_step928646_tokens3896B,1,1,37,0,natural_minus_random,0.6343529876504522
olmo7b_stage1_step928646_tokens3896B,1,1,37,1,natural_minus_random,0.6350018032485486
olmo7b_stage1_step928646_tokens3896B,1,1,37,2,natural_minus_random,0.6356032607070636
olmo7b_stage1_step928646_tokens3896B,1,1,37,3,natural_minus_random,0.6342191112747287
olmo7b_stage1_step928646_tokens3896B,1,1,37,4,natural_minus_random,0.6345223643775955
olmo7b_stage1_step928646_tokens3896B,1,1,37,5,natural_minus_random,0.6364371921546865
olmo7b_stage1_step928646_tokens3896B,1,1,11,0,natural_minus_permuted,0.3335932715968196
olmo7b_stage1_step928646_tokens3896B,1,1,11,1,natural_minus_permuted,0.33394934144286564
olmo7b_stage1_step928646_tokens3896B,1,1,11,2,natural_minus_permuted,0.3330982681855902
olmo7b_stage1_step928646_tokens3896B,1,1,11,3,natural_minus_permuted,0.332949051952307
olmo7b_stage1_step928646_tokens3896B,1,1,11,4,natural_minus_permuted,0.33402208708994047
olmo7b_stage1_step928646_tokens3896B,1,1,11,5,natural_minus_permuted,0.3328091216983902
olmo7b_stage1_step928646_tokens3896B,1,1,23,0,natural_minus_permuted,0.3340028994874527
olmo7b_stage1_step928646_tokens3896B,1,1,23,1,natural_minus_permuted,0.3343865832467835
olmo7b_stage1_step928646_tokens3896B,1,1,23,2,natural_minus_permuted,0.3331941936707151
olmo7b_stage1_step928646_tokens3896B,1,1,23,3,natural_minus_permuted,0.3332549654093958
olmo7b_stage1_step928646_tokens3896B,1,1,23,4,natural_minus_permuted,0.3335796505776641
olmo7b_stage1_step928646_tokens3896B,1,1,23,5,natural_minus_permuted,0.3338883330323565
olmo7b_stage1_step928646_tokens3896B,1,1,37,0,natural_minus_permuted,0.3332099005830034
olmo7b_stage1_step928646_tokens3896B,1,1,37,1,natural_minus_permuted,0.3336216523835807
olmo7b_stage1_step928646_tokens3896B,1,1,37,2,natural_minus_permuted,0.33400334972908347
olmo7b_stage1_step928646_tokens3896B,1,1,37,3,natural_minus_permuted,0.33312493986547353
olmo7b_stage1_step928646_tokens3896B,1,1,37,4,natural_minus_permuted,0.33331739055793896
olmo7b_stage1_step928646_tokens3896B,1,1,37,5,natural_minus_permuted,0.3345325798772554
olmo7b_stage1_step928646_tokens3896B,1,1,11,0,natural_minus_equal_controls,0.484275176989638
olmo7b_stage1_step928646_tokens3896B,1,1,11,1,natural_minus_equal_controls,0.4847337494474119
olmo7b_stage1_step928646_tokens3896B,1,1,11,2,natural_minus_equal_controls,0.4836376758549178
olmo7b_stage1_step928646_tokens3896B,1,1,11,3,natural_minus_equal_controls,0.4834455044155323
olmo7b_stage1_step928646_tokens3896B,1,1,11,4,natural_minus_equal_controls,0.4848274365443169
olmo7b_stage1_step928646_tokens3896B,1,1,11,5,natural_minus_equal_controls,0.48326529213086933
olmo7b_stage1_step928646_tokens3896B,1,1,23,0,natural_minus_equal_controls,0.48480272536439173
olmo7b_stage1_step928646_tokens3896B,1,1,23,1,natural_minus_equal_controls,0.48529686101355735
olmo7b_stage1_step928646_tokens3896B,1,1,23,2,natural_minus_equal_controls,0.48376121562096475
olmo7b_stage1_step928646_tokens3896B,1,1,23,3,natural_minus_equal_controls,0.4838394818540632
olmo7b_stage1_step928646_tokens3896B,1,1,23,4,natural_minus_equal_controls,0.4842576348576634
olmo7b_stage1_step928646_tokens3896B,1,1,23,5,natural_minus_equal_controls,0.4846551784112438
olmo7b_stage1_step928646_tokens3896B,1,1,37,0,natural_minus_equal_controls,0.48378144411672774
olmo7b_stage1_step928646_tokens3896B,1,1,37,1,natural_minus_equal_controls,0.4843117278160647
olmo7b_stage1_step928646_tokens3896B,1,1,37,2,natural_minus_equal_controls,0.4848033052180736
olmo7b_stage1_step928646_tokens3896B,1,1,37,3,natural_minus_equal_controls,0.4836720255701011
olmo7b_stage1_step928646_tokens3896B,1,1,37,4,natural_minus_equal_controls,0.48391987746776727
olmo7b_stage1_step928646_tokens3896B,1,1,37,5,natural_minus_equal_controls,0.48548488601597106
olmo7b_stage1_step928646_tokens3896B,1,15,11,0,natural_minus_random,0.4219363040427257
olmo7b_stage1_step928646_tokens3896B,1,15,11,1,natural_minus_random,0.42186689441810404
olmo7b_stage1_step928646_tokens3896B,1,15,11,2,natural_minus_random,0.4218113266151841
olmo7b_stage1_step928646_tokens3896B,1,15,11,3,natural_minus_random,0.4217615022693055
olmo7b_stage1_step928646_tokens3896B,1,15,11,4,natural_minus_random,0.42169394096806173
olmo7b_stage1_step928646_tokens3896B,1,15,11,5,natural_minus_random,0.4220242791428784
olmo7b_stage1_step928646_tokens3896B,1,15,23,0,natural_minus_random,0.4217863212127939
olmo7b_stage1_step928646_tokens3896B,1,15,23,1,natural_minus_random,0.42200555881219404
olmo7b_stage1_step928646_tokens3896B,1,15,23,2,natural_minus_random,0.42182541734893403
olmo7b_stage1_step928646_tokens3896B,1,15,23,3,natural_minus_random,0.4219663569710759
olmo7b_stage1_step928646_tokens3896B,1,15,23,4,natural_minus_random,0.4219080513814908
olmo7b_stage1_step928646_tokens3896B,1,15,23,5,natural_minus_random,0.42186362453135245
olmo7b_stage1_step928646_tokens3896B,1,15,37,0,natural_minus_random,0.42167870319432127
olmo7b_stage1_step928646_tokens3896B,1,15,37,1,natural_minus_random,0.4218078930763384
olmo7b_stage1_step928646_tokens3896B,1,15,37,2,natural_minus_random,0.42163273995699574
olmo7b_stage1_step928646_tokens3896B,1,15,37,3,natural_minus_random,0.42191085511099996
olmo7b_stage1_step928646_tokens3896B,1,15,37,4,natural_minus_random,0.4218448670146093
olmo7b_stage1_step928646_tokens3896B,1,15,37,5,natural_minus_random,0.42199648520331007
olmo7b_stage1_step928646_tokens3896B,1,15,11,0,natural_minus_permuted,0.203789059866234
olmo7b_stage1_step928646_tokens3896B,1,15,11,1,natural_minus_permuted,0.20364126019655532
olmo7b_stage1_step928646_tokens3896B,1,15,11,2,natural_minus_permuted,0.20352293506569483
olmo7b_stage1_step928646_tokens3896B,1,15,11,3,natural_minus_permuted,0.20341683995420348
olmo7b_stage1_step928646_tokens3896B,1,15,11,4,natural_minus_permuted,0.20327297607277017
olmo7b_stage1_step928646_tokens3896B,1,15,11,5,natural_minus_permuted,0.20397639254255073
olmo7b_stage1_step928646_tokens3896B,1,15,23,0,natural_minus_permuted,0.20346968898874795
olmo7b_stage1_step928646_tokens3896B,1,15,23,1,natural_minus_permuted,0.20393652978999294
olmo7b_stage1_step928646_tokens3896B,1,15,23,2,natural_minus_permuted,0.20355293963357884
olmo7b_stage1_step928646_tokens3896B,1,15,23,3,natural_minus_permuted,0.2038530540587867
olmo7b_stage1_step928646_tokens3896B,1,15,23,4,natural_minus_permuted,0.20372889913174186
olmo7b_stage1_step928646_tokens3896B,1,15,23,5,natural_minus_permuted,0.20363429735553132
olmo7b_stage1_step928646_tokens3896B,1,15,37,0,natural_minus_permuted,0.2032405290175131
olmo7b_stage1_step928646_tokens3896B,1,15,37,1,natural_minus_permuted,0.20351562374669568
olmo7b_stage1_step928646_tokens3896B,1,15,37,2,natural_minus_permuted,0.20314265568465595
olmo7b_stage1_step928646_tokens3896B,1,15,37,3,natural_minus_permuted,0.20373486934549231
olmo7b_stage1_step928646_tokens3896B,1,15,37,4,natural_minus_permuted,0.20359435541961496
olmo7b_stage1_step928646_tokens3896B,1,15,37,5,natural_minus_permuted,0.203917208602144
olmo7b_stage1_step928646_tokens3896B,1,15,11,0,natural_minus_equal_controls,0.31286268195447986
olmo7b_stage1_step928646_tokens3896B,1,15,11,1,natural_minus_equal_controls,0.3127540773073296
olmo7b_stage1_step928646_tokens3896B,1,15,11,2,natural_minus_equal_controls,0.3126671308404395
olmo7b_stage1_step928646_tokens3896B,1,15,11,3,natural_minus_equal_controls,0.31258917111175455
olmo7b_stage1_step928646_tokens3896B,1,15,11,4,natural_minus_equal_controls,0.312483458520416
olmo7b_stage1_step928646_tokens3896B,1,15,11,5,natural_minus_equal_controls,0.3130003358427146
olmo7b_stage1_step928646_tokens3896B,1,15,23,0,natural_minus_equal_controls,0.31262800510077093
olmo7b_stage1_step928646_tokens3896B,1,15,23,1,natural_minus_equal_controls,0.31297104430109346
olmo7b_stage1_step928646_tokens3896B,1,15,23,2,natural_minus_equal_controls,0.31268917849125644
olmo7b_stage1_step928646_tokens3896B,1,15,23,3,natural_minus_equal_controls,0.31290970551493136
olmo7b_stage1_step928646_tokens3896B,1,15,23,4,natural_minus_equal_controls,0.3128184752566163
olmo7b_stage1_step928646_tokens3896B,1,15,23,5,natural_minus_equal_controls,0.31274896094344184
olmo7b_stage1_step928646_tokens3896B,1,15,37,0,natural_minus_equal_controls,0.3124596161059172
olmo7b_stage1_step928646_tokens3896B,1,15,37,1,natural_minus_equal_controls,0.31266175841151705
olmo7b_stage1_step928646_tokens3896B,1,15,37,2,natural_minus_equal_controls,0.3123876978208258
olmo7b_stage1_step928646_tokens3896B,1,15,37,3,natural_minus_equal_controls,0.3128228622282461
olmo7b_stage1_step928646_tokens3896B,1,15,37,4,natural_minus_equal_controls,0.3127196112171121
olmo7b_stage1_step928646_tokens3896B,1,15,37,5,natural_minus_equal_controls,0.312956846902727
olmo7b_stage1_step928646_tokens3896B,1,30,11,0,natural_minus_random,-0.1287842094890104
olmo7b_stage1_step928646_tokens3896B,1,30,11,1,natural_minus_random,-0.1288464292891429
olmo7b_stage1_step928646_tokens3896B,1,30,11,2,natural_minus_random,-0.1288267567782757
olmo7b_stage1_step928646_tokens3896B,1,30,11,3,natural_minus_random,-0.1288545749909924
olmo7b_stage1_step928646_tokens3896B,1,30,11,4,natural_minus_random,-0.1286847712311887
olmo7b_stage1_step928646_tokens3896B,1,30,11,5,natural_minus_random,-0.12905161877397667
olmo7b_stage1_step928646_tokens3896B,1,30,23,0,natural_minus_random,-0.12934351962388754
olmo7b_stage1_step928646_tokens3896B,1,30,23,1,natural_minus_random,-0.12892306559645975
olmo7b_stage1_step928646_tokens3896B,1,30,23,2,natural_minus_random,-0.1288194635224133
olmo7b_stage1_step928646_tokens3896B,1,30,23,3,natural_minus_random,-0.12906783456799917
olmo7b_stage1_step928646_tokens3896B,1,30,23,4,natural_minus_random,-0.128888556214158
olmo7b_stage1_step928646_tokens3896B,1,30,23,5,natural_minus_random,-0.1289802978693908
olmo7b_stage1_step928646_tokens3896B,1,30,37,0,natural_minus_random,-0.1286161919844424
olmo7b_stage1_step928646_tokens3896B,1,30,37,1,natural_minus_random,-0.12854386999762638
olmo7b_stage1_step928646_tokens3896B,1,30,37,2,natural_minus_random,-0.128960080298091
olmo7b_stage1_step928646_tokens3896B,1,30,37,3,natural_minus_random,-0.1289764052920314
olmo7b_stage1_step928646_tokens3896B,1,30,37,4,natural_minus_random,-0.12894051196916104
olmo7b_stage1_step928646_tokens3896B,1,30,37,5,natural_minus_random,-0.12891765059241406
olmo7b_stage1_step928646_tokens3896B,1,30,11,0,natural_minus_permuted,-0.10481784473682663
olmo7b_stage1_step928646_tokens3896B,1,30,11,1,natural_minus_permuted,-0.10493771319330236
olmo7b_stage1_step928646_tokens3896B,1,30,11,2,natural_minus_permuted,-0.10489981346511897
olmo7b_stage1_step928646_tokens3896B,1,30,11,3,natural_minus_permuted,-0.10495340615126006
olmo7b_stage1_step928646_tokens3896B,1,30,11,4,natural_minus_permuted,-0.10462627371836722
olmo7b_stage1_step928646_tokens3896B,1,30,11,5,natural_minus_permuted,-0.1053330173694602
olmo7b_stage1_step928646_tokens3896B,1,30,23,0,natural_minus_permuted,-0.10589537379375386
olmo7b_stage1_step928646_tokens3896B,1,30,23,1,natural_minus_permuted,-0.10508535551694392
olmo7b_stage1_step928646_tokens3896B,1,30,23,2,natural_minus_permuted,-0.10488576277191441
olmo7b_stage1_step928646_tokens3896B,1,30,23,3,natural_minus_permuted,-0.10536425762088923
olmo7b_stage1_step928646_tokens3896B,1,30,23,4,natural_minus_permuted,-0.10501887207627664
olmo7b_stage1_step928646_tokens3896B,1,30,23,5,natural_minus_permuted,-0.10519561534102297
olmo7b_stage1_step928646_tokens3896B,1,30,37,0,natural_minus_permuted,-0.10449415358239374
olmo7b_stage1_step928646_tokens3896B,1,30,37,1,natural_minus_permuted,-0.10435482293667592
olmo7b_stage1_step928646_tokens3896B,1,30,37,2,natural_minus_permuted,-0.1051566655362947
olmo7b_stage1_step928646_tokens3896B,1,30,37,3,natural_minus_permuted,-0.10518811616489597
olmo7b_stage1_step928646_tokens3896B,1,30,37,4,natural_minus_permuted,-0.1051189665179814
olmo7b_stage1_step928646_tokens3896B,1,30,37,5,natural_minus_permuted,-0.10507492333658679
olmo7b_stage1_step928646_tokens3896B,1,30,11,0,natural_minus_equal_controls,-0.11680102711291851
olmo7b_stage1_step928646_tokens3896B,1,30,11,1,natural_minus_equal_controls,-0.1168920712412226
olmo7b_stage1_step928646_tokens3896B,1,30,11,2,natural_minus_equal_controls,-0.11686328512169734
olmo7b_stage1_step928646_tokens3896B,1,30,11,3,natural_minus_equal_controls,-0.11690399057112622
olmo7b_stage1_step928646_tokens3896B,1,30,11,4,natural_minus_equal_controls,-0.11665552247477796
olmo7b_stage1_step928646_tokens3896B,1,30,11,5,natural_minus_equal_controls,-0.11719231807171844
olmo7b_stage1_step928646_tokens3896B,1,30,23,0,natural_minus_equal_controls,-0.1176194467088207
olmo7b_stage1_step928646_tokens3896B,1,30,23,1,natural_minus_equal_controls,-0.11700421055670182
olmo7b_stage1_step928646_tokens3896B,1,30,23,2,natural_minus_equal_controls,-0.11685261314716386
olmo7b_stage1_step928646_tokens3896B,1,30,23,3,natural_minus_equal_controls,-0.11721604609444418
olmo7b_stage1_step928646_tokens3896B,1,30,23,4,natural_minus_equal_controls,-0.11695371414521734
olmo7b_stage1_step928646_tokens3896B,1,30,23,5,natural_minus_equal_controls,-0.11708795660520689
olmo7b_stage1_step928646_tokens3896B,1,30,37,0,natural_minus_equal_controls,-0.11655517278341808
olmo7b_stage1_step928646_tokens3896B,1,30,37,1,natural_minus_equal_controls,-0.11644934646715115
olmo7b_stage1_step928646_tokens3896B,1,30,37,2,natural_minus_equal_controls,-0.11705837291719283
olmo7b_stage1_step928646_tokens3896B,1,30,37,3,natural_minus_equal_controls,-0.11708226072846369
olmo7b_stage1_step928646_tokens3896B,1,30,37,4,natural_minus_equal_controls,-0.11702973924357123
olmo7b_stage1_step928646_tokens3896B,1,30,37,5,natural_minus_equal_controls,-0.1169962869645004


==> anc/supplement/focal/direction_controls/processed/olmo_window_bootstrap_specificity.csv <==
checkpoint_final,contrast,estimate,ci_low,ci_high,n_windows,scope
0,natural_minus_equal_controls,0.3212769017146732,0.3212220435481685,0.3213301174340348,18,within_trajectory_window_bootstrap
0,natural_minus_permuted,0.16287301170307275,0.162813705089241,0.16292991325927908,18,within_trajectory_window_bootstrap
0,natural_minus_random,0.4796807917262736,0.4796232474317505,0.4797376392406856,18,within_trajectory_window_bootstrap
1,natural_minus_equal_controls,0.22667941547454726,0.22658262951006383,0.2267839819041024,18,within_trajectory_window_bootstrap
1,natural_minus_permuted,0.14405697668572512,0.14397244124420874,0.14414876620929157,18,within_trajectory_window_bootstrap
1,natural_minus_random,0.3093018542633694,0.3091871478539424,0.3094226551106255,18,within_trajectory_window_bootstrap
final_minus_early,natural_minus_equal_controls,-0.09459748624012591,-0.09469199098295626,-0.09449679681696438,18,within_trajectory_paired_window_bootstrap
final_minus_early,natural_minus_permuted,-0.018816035017347663,-0.018896652675842875,-0.018730452397537112,18,within_trajectory_paired_window_bootstrap
final_minus_early,natural_minus_random,-0.17037893746290414,-0.1704896828297384,-0.17026000807004238,18,within_trajectory_paired_window_bootstrap


==> anc/supplement/focal/direction_controls/processed/propagation_curves.csv <==
block,family,boundary_index,boundary_type,suffix_progress,relative_rms,cell_id,panel,run,checkpoint_final
1,natural,1,transformer,0.0,0.41359586,pythia_seed1_step14000,pythia_hella,1,0
1,natural,2,transformer,0.1,0.41632095,pythia_seed1_step14000,pythia_hella,1,0
1,natural,3,transformer,0.2,0.46283185,pythia_seed1_step14000,pythia_hella,1,0
1,natural,4,transformer,0.3,0.47412005,pythia_seed1_step14000,pythia_hella,1,0
1,natural,5,transformer,0.4,0.45596752,pythia_seed1_step14000,pythia_hella,1,0
1,natural,6,transformer,0.5,0.43477416,pythia_seed1_step14000,pythia_hella,1,0
1,natural,7,transformer,0.6,0.4126492,pythia_seed1_step14000,pythia_hella,1,0
1,natural,8,transformer,0.7,0.3810446,pythia_seed1_step14000,pythia_hella,1,0
1,natural,9,transformer,0.8,0.35799828,pythia_seed1_step14000,pythia_hella,1,0
1,natural,10,transformer,0.9,0.34551972,pythia_seed1_step14000,pythia_hella,1,0
1,natural,11,transformer,1.0,0.34127846,pythia_seed1_step14000,pythia_hella,1,0
1,natural,12,final_norm,1.0,0.4068033,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,1,transformer,0.0,0.4134867,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,2,transformer,0.1,0.38903487,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,3,transformer,0.2,0.36550942,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,4,transformer,0.3,0.3623974,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,5,transformer,0.4,0.34480122,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,6,transformer,0.5,0.32393134,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,7,transformer,0.6,0.30749092,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,8,transformer,0.7,0.28837582,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,9,transformer,0.8,0.27189416,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,10,transformer,0.9,0.26974955,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,11,transformer,1.0,0.27303076,pythia_seed1_step14000,pythia_hella,1,0
1,random_orthogonal,12,final_norm,1.0,0.31509057,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,1,transformer,0.0,0.41322652,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,2,transformer,0.1,0.4180245,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,3,transformer,0.2,0.4655751,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,4,transformer,0.3,0.46403146,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,5,transformer,0.4,0.43963033,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,6,transformer,0.5,0.41027382,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,7,transformer,0.6,0.3861927,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,8,transformer,0.7,0.3576535,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,9,transformer,0.8,0.32886416,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,10,transformer,0.9,0.30505416,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,11,transformer,1.0,0.29409593,pythia_seed1_step14000,pythia_hella,1,0
1,token_permuted,12,final_norm,1.0,0.3463899,pythia_seed1_step14000,pythia_hella,1,0
5,natural,5,transformer,0.0,0.37674662,pythia_seed1_step14000,pythia_hella,1,0
5,natural,6,transformer,0.16666667,0.34676775,pythia_seed1_step14000,pythia_hella,1,0
5,natural,7,transformer,0.33333334,0.32707998,pythia_seed1_step14000,pythia_hella,1,0
5,natural,8,transformer,0.5,0.30168357,pythia_seed1_step14000,pythia_hella,1,0
5,natural,9,transformer,0.6666667,0.28022185,pythia_seed1_step14000,pythia_hella,1,0
5,natural,10,transformer,0.8333333,0.2690183,pythia_seed1_step14000,pythia_hella,1,0
5,natural,11,transformer,1.0,0.25686982,pythia_seed1_step14000,pythia_hella,1,0
5,natural,12,final_norm,1.0,0.31864324,pythia_seed1_step14000,pythia_hella,1,0
5,random_orthogonal,5,transformer,0.0,0.38413474,pythia_seed1_step14000,pythia_hella,1,0
5,random_orthogonal,6,transformer,0.16666667,0.34063992,pythia_seed1_step14000,pythia_hella,1,0
5,random_orthogonal,7,transformer,0.33333334,0.3098499,pythia_seed1_step14000,pythia_hella,1,0
5,random_orthogonal,8,transformer,0.5,0.28054014,pythia_seed1_step14000,pythia_hella,1,0
5,random_orthogonal,9,transformer,0.6666667,0.2556245,pythia_seed1_step14000,pythia_hella,1,0
5,random_orthogonal,10,transformer,0.8333333,0.24094804,pythia_seed1_step14000,pythia_hella,1,0
5,random_orthogonal,11,transformer,1.0,0.22516228,pythia_seed1_step14000,pythia_hella,1,0
5,random_orthogonal,12,final_norm,1.0,0.28422624,pythia_seed1_step14000,pythia_hella,1,0
5,token_permuted,5,transformer,0.0,0.38362506,pythia_seed1_step14000,pythia_hella,1,0
5,token_permuted,6,transformer,0.16666667,0.34037042,pythia_seed1_step14000,pythia_hella,1,0
5,token_permuted,7,transformer,0.33333334,0.31524038,pythia_seed1_step14000,pythia_hella,1,0
5,token_permuted,8,transformer,0.5,0.2882607,pythia_seed1_step14000,pythia_hella,1,0
5,token_permuted,9,transformer,0.6666667,0.26575407,pythia_seed1_step14000,pythia_hella,1,0
5,token_permuted,10,transformer,0.8333333,0.2537229,pythia_seed1_step14000,pythia_hella,1,0
5,token_permuted,11,transformer,1.0,0.2411689,pythia_seed1_step14000,pythia_hella,1,0
5,token_permuted,12,final_norm,1.0,0.2998413,pythia_seed1_step14000,pythia_hella,1,0
10,natural,10,transformer,0.0,0.37424085,pythia_seed1_step14000,pythia_hella,1,0
10,natural,11,transformer,1.0,0.33105674,pythia_seed1_step14000,pythia_hella,1,0
10,natural,12,final_norm,1.0,0.38958022,pythia_seed1_step14000,pythia_hella,1,0
10,random_orthogonal,10,transformer,0.0,0.37560844,pythia_seed1_step14000,pythia_hella,1,0
10,random_orthogonal,11,transformer,1.0,0.35392377,pythia_seed1_step14000,pythia_hella,1,0
10,random_orthogonal,12,final_norm,1.0,0.4199248,pythia_seed1_step14000,pythia_hella,1,0
10,token_permuted,10,transformer,0.0,0.37554538,pythia_seed1_step14000,pythia_hella,1,0
10,token_permuted,11,transformer,1.0,0.3604602,pythia_seed1_step14000,pythia_hella,1,0
10,token_permuted,12,final_norm,1.0,0.42503852,pythia_seed1_step14000,pythia_hella,1,0
1,natural,1,transformer,0.0,0.5075412,pythia_seed1_step143000,pythia_hella,1,1
1,natural,2,transformer,0.1,0.57436395,pythia_seed1_step143000,pythia_hella,1,1
1,natural,3,transformer,0.2,0.70799714,pythia_seed1_step143000,pythia_hella,1,1
1,natural,4,transformer,0.3,0.699945,pythia_seed1_step143000,pythia_hella,1,1
1,natural,5,transformer,0.4,0.6523888,pythia_seed1_step143000,pythia_hella,1,1
1,natural,6,transformer,0.5,0.5805014,pythia_seed1_step143000,pythia_hella,1,1
1,natural,7,transformer,0.6,0.56547403,pythia_seed1_step143000,pythia_hella,1,1
1,natural,8,transformer,0.7,0.5809221,pythia_seed1_step143000,pythia_hella,1,1
1,natural,9,transformer,0.8,0.5453781,pythia_seed1_step143000,pythia_hella,1,1
1,natural,10,transformer,0.9,0.4603196,pythia_seed1_step143000,pythia_hella,1,1
1,natural,11,transformer,1.0,0.24746011,pythia_seed1_step143000,pythia_hella,1,1
1,natural,12,final_norm,1.0,0.16679776,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,1,transformer,0.0,0.5073699,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,2,transformer,0.1,0.5066775,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,3,transformer,0.2,0.47919014,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,4,transformer,0.3,0.45589727,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,5,transformer,0.4,0.42531422,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,6,transformer,0.5,0.38231295,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,7,transformer,0.6,0.3931034,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,8,transformer,0.7,0.4002539,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,9,transformer,0.8,0.39846012,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,10,transformer,0.9,0.3529657,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,11,transformer,1.0,0.20926088,pythia_seed1_step143000,pythia_hella,1,1
1,random_orthogonal,12,final_norm,1.0,0.13170038,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,1,transformer,0.0,0.507741,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,2,transformer,0.1,0.65091234,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,3,transformer,0.2,1.2114514,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,4,transformer,0.3,1.1965525,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,5,transformer,0.4,1.1412575,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,6,transformer,0.5,0.93882805,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,7,transformer,0.6,0.90650225,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,8,transformer,0.7,0.80195624,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,9,transformer,0.8,0.73327446,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,10,transformer,0.9,0.5482121,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,11,transformer,1.0,0.2612379,pythia_seed1_step143000,pythia_hella,1,1
1,token_permuted,12,final_norm,1.0,0.17868836,pythia_seed1_step143000,pythia_hella,1,1
5,natural,5,transformer,0.0,0.5049295,pythia_seed1_step143000,pythia_hella,1,1
5,natural,6,transformer,0.16666667,0.4544605,pythia_seed1_step143000,pythia_hella,1,1
5,natural,7,transformer,0.33333334,0.43075883,pythia_seed1_step143000,pythia_hella,1,1
5,natural,8,transformer,0.5,0.41559708,pythia_seed1_step143000,pythia_hella,1,1
5,natural,9,transformer,0.6666667,0.4033192,pythia_seed1_step143000,pythia_hella,1,1
5,natural,10,transformer,0.8333333,0.3396126,pythia_seed1_step143000,pythia_hella,1,1
5,natural,11,transformer,1.0,0.18851091,pythia_seed1_step143000,pythia_hella,1,1
5,natural,12,final_norm,1.0,0.13182199,pythia_seed1_step143000,pythia_hella,1,1
5,random_orthogonal,5,transformer,0.0,0.5076264,pythia_seed1_step143000,pythia_hella,1,1
5,random_orthogonal,6,transformer,0.16666667,0.38743335,pythia_seed1_step143000,pythia_hella,1,1
5,random_orthogonal,7,transformer,0.33333334,0.38678685,pythia_seed1_step143000,pythia_hella,1,1
5,random_orthogonal,8,transformer,0.5,0.36470687,pythia_seed1_step143000,pythia_hella,1,1
5,random_orthogonal,9,transformer,0.6666667,0.35540366,pythia_seed1_step143000,pythia_hella,1,1
5,random_orthogonal,10,transformer,0.8333333,0.32084316,pythia_seed1_step143000,pythia_hella,1,1
5,random_orthogonal,11,transformer,1.0,0.17781967,pythia_seed1_step143000,pythia_hella,1,1
5,random_orthogonal,12,final_norm,1.0,0.12849274,pythia_seed1_step143000,pythia_hella,1,1
5,token_permuted,5,transformer,0.0,0.5080136,pythia_seed1_step143000,pythia_hella,1,1
5,token_permuted,6,transformer,0.16666667,0.44370848,pythia_seed1_step143000,pythia_hella,1,1
5,token_permuted,7,transformer,0.33333334,0.41159022,pythia_seed1_step143000,pythia_hella,1,1
5,token_permuted,8,transformer,0.5,0.391606,pythia_seed1_step143000,pythia_hella,1,1
5,token_permuted,9,transformer,0.6666667,0.37100628,pythia_seed1_step143000,pythia_hella,1,1
5,token_permuted,10,transformer,0.8333333,0.3216892,pythia_seed1_step143000,pythia_hella,1,1
5,token_permuted,11,transformer,1.0,0.19564329,pythia_seed1_step143000,pythia_hella,1,1
5,token_permuted,12,final_norm,1.0,0.12889564,pythia_seed1_step143000,pythia_hella,1,1
10,natural,10,transformer,0.0,0.84905434,pythia_seed1_step143000,pythia_hella,1,1
10,natural,11,transformer,1.0,0.45341194,pythia_seed1_step143000,pythia_hella,1,1
10,natural,12,final_norm,1.0,0.21567637,pythia_seed1_step143000,pythia_hella,1,1
10,random_orthogonal,10,transformer,0.0,0.8470687,pythia_seed1_step143000,pythia_hella,1,1
10,random_orthogonal,11,transformer,1.0,0.4733376,pythia_seed1_step143000,pythia_hella,1,1
10,random_orthogonal,12,final_norm,1.0,0.3238959,pythia_seed1_step143000,pythia_hella,1,1
10,token_permuted,10,transformer,0.0,0.84929633,pythia_seed1_step143000,pythia_hella,1,1
10,token_permuted,11,transformer,1.0,0.4100333,pythia_seed1_step143000,pythia_hella,1,1
10,token_permuted,12,final_norm,1.0,0.21037745,pythia_seed1_step143000,pythia_hella,1,1
1,natural,1,transformer,0.0,0.40972504,pythia_seed4_step14000,pythia_hella,4,0
1,natural,2,transformer,0.1,0.4198089,pythia_seed4_step14000,pythia_hella,4,0
1,natural,3,transformer,0.2,0.43082342,pythia_seed4_step14000,pythia_hella,4,0
1,natural,4,transformer,0.3,0.4506687,pythia_seed4_step14000,pythia_hella,4,0
1,natural,5,transformer,0.4,0.45598623,pythia_seed4_step14000,pythia_hella,4,0
1,natural,6,transformer,0.5,0.42696545,pythia_seed4_step14000,pythia_hella,4,0
1,natural,7,transformer,0.6,0.39774778,pythia_seed4_step14000,pythia_hella,4,0
1,natural,8,transformer,0.7,0.36615592,pythia_seed4_step14000,pythia_hella,4,0
1,natural,9,transformer,0.8,0.3493218,pythia_seed4_step14000,pythia_hella,4,0
1,natural,10,transformer,0.9,0.33622536,pythia_seed4_step14000,pythia_hella,4,0
1,natural,11,transformer,1.0,0.33791703,pythia_seed4_step14000,pythia_hella,4,0
1,natural,12,final_norm,1.0,0.38882366,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,1,transformer,0.0,0.40991905,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,2,transformer,0.1,0.3856753,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,3,transformer,0.2,0.3753053,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,4,transformer,0.3,0.36188126,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,5,transformer,0.4,0.35094726,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,6,transformer,0.5,0.32224938,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,7,transformer,0.6,0.3022966,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,8,transformer,0.7,0.27948412,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,9,transformer,0.8,0.26713935,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,10,transformer,0.9,0.26207003,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,11,transformer,1.0,0.261199,pythia_seed4_step14000,pythia_hella,4,0
1,random_orthogonal,12,final_norm,1.0,0.2998604,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,1,transformer,0.0,0.40953112,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,2,transformer,0.1,0.44531974,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,3,transformer,0.2,0.4314235,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,4,transformer,0.3,0.41701075,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,5,transformer,0.4,0.40319955,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,6,transformer,0.5,0.368171,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,7,transformer,0.6,0.3428214,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,8,transformer,0.7,0.31714898,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,9,transformer,0.8,0.30075592,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,10,transformer,0.9,0.28896192,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,11,transformer,1.0,0.2785129,pythia_seed4_step14000,pythia_hella,4,0
1,token_permuted,12,final_norm,1.0,0.3308713,pythia_seed4_step14000,pythia_hella,4,0
5,natural,5,transformer,0.0,0.3583255,pythia_seed4_step14000,pythia_hella,4,0
5,natural,6,transformer,0.16666667,0.34102964,pythia_seed4_step14000,pythia_hella,4,0
5,natural,7,transformer,0.33333334,0.31552833,pythia_seed4_step14000,pythia_hella,4,0
5,natural,8,transformer,0.5,0.2852717,pythia_seed4_step14000,pythia_hella,4,0
5,natural,9,transformer,0.6666667,0.2695182,pythia_seed4_step14000,pythia_hella,4,0
5,natural,10,transformer,0.8333333,0.2626893,pythia_seed4_step14000,pythia_hella,4,0
5,natural,11,transformer,1.0,0.270173,pythia_seed4_step14000,pythia_hella,4,0
5,natural,12,final_norm,1.0,0.31501517,pythia_seed4_step14000,pythia_hella,4,0
5,random_orthogonal,5,transformer,0.0,0.35863283,pythia_seed4_step14000,pythia_hella,4,0
5,random_orthogonal,6,transformer,0.16666667,0.33066195,pythia_seed4_step14000,pythia_hella,4,0
5,random_orthogonal,7,transformer,0.33333334,0.302078,pythia_seed4_step14000,pythia_hella,4,0
5,random_orthogonal,8,transformer,0.5,0.27307978,pythia_seed4_step14000,pythia_hella,4,0
5,random_orthogonal,9,transformer,0.6666667,0.25863066,pythia_seed4_step14000,pythia_hella,4,0
5,random_orthogonal,10,transformer,0.8333333,0.2516833,pythia_seed4_step14000,pythia_hella,4,0
5,random_orthogonal,11,transformer,1.0,0.25017896,pythia_seed4_step14000,pythia_hella,4,0
5,random_orthogonal,12,final_norm,1.0,0.30741504,pythia_seed4_step14000,pythia_hella,4,0
5,token_permuted,5,transformer,0.0,0.3585763,pythia_seed4_step14000,pythia_hella,4,0
5,token_permuted,6,transformer,0.16666667,0.3519329,pythia_seed4_step14000,pythia_hella,4,0
5,token_permuted,7,transformer,0.33333334,0.3218542,pythia_seed4_step14000,pythia_hella,4,0
5,token_permuted,8,transformer,0.5,0.2917412,pythia_seed4_step14000,pythia_hella,4,0
5,token_permuted,9,transformer,0.6666667,0.27647927,pythia_seed4_step14000,pythia_hella,4,0
5,token_permuted,10,transformer,0.8333333,0.27159527,pythia_seed4_step14000,pythia_hella,4,0
5,token_permuted,11,transformer,1.0,0.2736782,pythia_seed4_step14000,pythia_hella,4,0
5,token_permuted,12,final_norm,1.0,0.33606988,pythia_seed4_step14000,pythia_hella,4,0
10,natural,10,transformer,0.0,0.35936093,pythia_seed4_step14000,pythia_hella,4,0
10,natural,11,transformer,1.0,0.32840434,pythia_seed4_step14000,pythia_hella,4,0
10,natural,12,final_norm,1.0,0.38804322,pythia_seed4_step14000,pythia_hella,4,0
10,random_orthogonal,10,transformer,0.0,0.3612398,pythia_seed4_step14000,pythia_hella,4,0
10,random_orthogonal,11,transformer,1.0,0.3377933,pythia_seed4_step14000,pythia_hella,4,0
10,random_orthogonal,12,final_norm,1.0,0.39845943,pythia_seed4_step14000,pythia_hella,4,0
10,token_permuted,10,transformer,0.0,0.36107042,pythia_seed4_step14000,pythia_hella,4,0
10,token_permuted,11,transformer,1.0,0.34889364,pythia_seed4_step14000,pythia_hella,4,0
10,token_permuted,12,final_norm,1.0,0.40439332,pythia_seed4_step14000,pythia_hella,4,0
1,natural,1,transformer,0.0,0.48031366,pythia_seed4_step143000,pythia_hella,4,1
1,natural,2,transformer,0.1,0.56637853,pythia_seed4_step143000,pythia_hella,4,1
1,natural,3,transformer,0.2,0.5839439,pythia_seed4_step143000,pythia_hella,4,1
1,natural,4,transformer,0.3,0.6404792,pythia_seed4_step143000,pythia_hella,4,1
1,natural,5,transformer,0.4,0.6187021,pythia_seed4_step143000,pythia_hella,4,1
1,natural,6,transformer,0.5,0.59639466,pythia_seed4_step143000,pythia_hella,4,1
1,natural,7,transformer,0.6,0.556729,pythia_seed4_step143000,pythia_hella,4,1
1,natural,8,transformer,0.7,0.5573277,pythia_seed4_step143000,pythia_hella,4,1
1,natural,9,transformer,0.8,0.56326926,pythia_seed4_step143000,pythia_hella,4,1
1,natural,10,transformer,0.9,0.48645267,pythia_seed4_step143000,pythia_hella,4,1
1,natural,11,transformer,1.0,0.2695449,pythia_seed4_step143000,pythia_hella,4,1
1,natural,12,final_norm,1.0,0.16754557,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,1,transformer,0.0,0.48061934,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,2,transformer,0.1,0.47346014,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,3,transformer,0.2,0.4508865,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,4,transformer,0.3,0.42513493,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,5,transformer,0.4,0.4046108,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,6,transformer,0.5,0.37364534,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,7,transformer,0.6,0.36194888,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,8,transformer,0.7,0.36036485,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,9,transformer,0.8,0.37537074,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,10,transformer,0.9,0.34557557,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,11,transformer,1.0,0.19280685,pythia_seed4_step143000,pythia_hella,4,1
1,random_orthogonal,12,final_norm,1.0,0.11380857,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,1,transformer,0.0,0.48040205,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,2,transformer,0.1,0.68460363,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,3,transformer,0.2,0.6518193,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,4,transformer,0.3,1.0985923,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,5,transformer,0.4,1.1103421,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,6,transformer,0.5,1.02855,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,7,transformer,0.6,0.8795701,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,8,transformer,0.7,0.8289225,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,9,transformer,0.8,0.7565614,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,10,transformer,0.9,0.56344336,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,11,transformer,1.0,0.2499919,pythia_seed4_step143000,pythia_hella,4,1
1,token_permuted,12,final_norm,1.0,0.16438362,pythia_seed4_step143000,pythia_hella,4,1
5,natural,5,transformer,0.0,0.47741795,pythia_seed4_step143000,pythia_hella,4,1
5,natural,6,transformer,0.16666667,0.44292438,pythia_seed4_step143000,pythia_hella,4,1
5,natural,7,transformer,0.33333334,0.4183769,pythia_seed4_step143000,pythia_hella,4,1
5,natural,8,transformer,0.5,0.38899428,pythia_seed4_step143000,pythia_hella,4,1
5,natural,9,transformer,0.6666667,0.39166006,pythia_seed4_step143000,pythia_hella,4,1
5,natural,10,transformer,0.8333333,0.3495727,pythia_seed4_step143000,pythia_hella,4,1
5,natural,11,transformer,1.0,0.17690764,pythia_seed4_step143000,pythia_hella,4,1
5,natural,12,final_norm,1.0,0.11838212,pythia_seed4_step143000,pythia_hella,4,1
5,random_orthogonal,5,transformer,0.0,0.47790086,pythia_seed4_step143000,pythia_hella,4,1
5,random_orthogonal,6,transformer,0.16666667,0.40500638,pythia_seed4_step143000,pythia_hella,4,1
5,random_orthogonal,7,transformer,0.33333334,0.3556951,pythia_seed4_step143000,pythia_hella,4,1
5,random_orthogonal,8,transformer,0.5,0.34122562,pythia_seed4_step143000,pythia_hella,4,1
5,random_orthogonal,9,transformer,0.6666667,0.34551072,pythia_seed4_step143000,pythia_hella,4,1
5,random_orthogonal,10,transformer,0.8333333,0.30341843,pythia_seed4_step143000,pythia_hella,4,1
5,random_orthogonal,11,transformer,1.0,0.16346008,pythia_seed4_step143000,pythia_hella,4,1
5,random_orthogonal,12,final_norm,1.0,0.11330459,pythia_seed4_step143000,pythia_hella,4,1
5,token_permuted,5,transformer,0.0,0.4778308,pythia_seed4_step143000,pythia_hella,4,1
5,token_permuted,6,transformer,0.16666667,0.43689638,pythia_seed4_step143000,pythia_hella,4,1
5,token_permuted,7,transformer,0.33333334,0.40469187,pythia_seed4_step143000,pythia_hella,4,1
5,token_permuted,8,transformer,0.5,0.37779686,pythia_seed4_step143000,pythia_hella,4,1
5,token_permuted,9,transformer,0.6666667,0.3766875,pythia_seed4_step143000,pythia_hella,4,1
5,token_permuted,10,transformer,0.8333333,0.3310137,pythia_seed4_step143000,pythia_hella,4,1
5,token_permuted,11,transformer,1.0,0.17502727,pythia_seed4_step143000,pythia_hella,4,1
5,token_permuted,12,final_norm,1.0,0.115757495,pythia_seed4_step143000,pythia_hella,4,1
10,natural,10,transformer,0.0,0.75751007,pythia_seed4_step143000,pythia_hella,4,1
10,natural,11,transformer,1.0,0.4958831,pythia_seed4_step143000,pythia_hella,4,1
10,natural,12,final_norm,1.0,0.18100385,pythia_seed4_step143000,pythia_hella,4,1
10,random_orthogonal,10,transformer,0.0,0.7550456,pythia_seed4_step143000,pythia_hella,4,1
10,random_orthogonal,11,transformer,1.0,0.4359187,pythia_seed4_step143000,pythia_hella,4,1
10,random_orthogonal,12,final_norm,1.0,0.27774993,pythia_seed4_step143000,pythia_hella,4,1
10,token_permuted,10,transformer,0.0,0.7576001,pythia_seed4_step143000,pythia_hella,4,1
10,token_permuted,11,transformer,1.0,0.4454183,pythia_seed4_step143000,pythia_hella,4,1
10,token_permuted,12,final_norm,1.0,0.17476375,pythia_seed4_step143000,pythia_hella,4,1
1,natural,1,transformer,0.0,0.41901264,pythia_seed6_step14000,pythia_hella,6,0
1,natural,2,transformer,0.1,0.4181779,pythia_seed6_step14000,pythia_hella,6,0
1,natural,3,transformer,0.2,0.42060646,pythia_seed6_step14000,pythia_hella,6,0
1,natural,4,transformer,0.3,0.42742044,pythia_seed6_step14000,pythia_hella,6,0
1,natural,5,transformer,0.4,0.43787903,pythia_seed6_step14000,pythia_hella,6,0
1,natural,6,transformer,0.5,0.44136924,pythia_seed6_step14000,pythia_hella,6,0
1,natural,7,transformer,0.6,0.4205299,pythia_seed6_step14000,pythia_hella,6,0
1,natural,8,transformer,0.7,0.3994348,pythia_seed6_step14000,pythia_hella,6,0
1,natural,9,transformer,0.8,0.37865204,pythia_seed6_step14000,pythia_hella,6,0
1,natural,10,transformer,0.9,0.36353245,pythia_seed6_step14000,pythia_hella,6,0
1,natural,11,transformer,1.0,0.36629748,pythia_seed6_step14000,pythia_hella,6,0
1,natural,12,final_norm,1.0,0.4328251,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,1,transformer,0.0,0.41897145,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,2,transformer,0.1,0.3888744,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,3,transformer,0.2,0.36756092,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,4,transformer,0.3,0.35940948,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,5,transformer,0.4,0.35387757,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,6,transformer,0.5,0.3429301,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,7,transformer,0.6,0.31809908,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,8,transformer,0.7,0.29901052,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,9,transformer,0.8,0.28239557,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,10,transformer,0.9,0.2701751,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,11,transformer,1.0,0.27130017,pythia_seed6_step14000,pythia_hella,6,0
1,random_orthogonal,12,final_norm,1.0,0.31913978,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,1,transformer,0.0,0.41906688,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,2,transformer,0.1,0.41113174,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,3,transformer,0.2,0.38895184,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,4,transformer,0.3,0.37974775,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,5,transformer,0.4,0.37475437,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,6,transformer,0.5,0.3610484,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,7,transformer,0.6,0.3337231,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,8,transformer,0.7,0.31313515,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,9,transformer,0.8,0.29643747,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,10,transformer,0.9,0.28313124,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,11,transformer,1.0,0.27981985,pythia_seed6_step14000,pythia_hella,6,0
1,token_permuted,12,final_norm,1.0,0.33876452,pythia_seed6_step14000,pythia_hella,6,0
5,natural,5,transformer,0.0,0.37642446,pythia_seed6_step14000,pythia_hella,6,0
5,natural,6,transformer,0.16666667,0.36092448,pythia_seed6_step14000,pythia_hella,6,0
5,natural,7,transformer,0.33333334,0.3334962,pythia_seed6_step14000,pythia_hella,6,0
5,natural,8,transformer,0.5,0.30626237,pythia_seed6_step14000,pythia_hella,6,0
5,natural,9,transformer,0.6666667,0.28858995,pythia_seed6_step14000,pythia_hella,6,0
5,natural,10,transformer,0.8333333,0.2741417,pythia_seed6_step14000,pythia_hella,6,0
5,natural,11,transformer,1.0,0.2892808,pythia_seed6_step14000,pythia_hella,6,0
5,natural,12,final_norm,1.0,0.3331952,pythia_seed6_step14000,pythia_hella,6,0
5,random_orthogonal,5,transformer,0.0,0.3779896,pythia_seed6_step14000,pythia_hella,6,0
5,random_orthogonal,6,transformer,0.16666667,0.35368288,pythia_seed6_step14000,pythia_hella,6,0
5,random_orthogonal,7,transformer,0.33333334,0.3272802,pythia_seed6_step14000,pythia_hella,6,0
5,random_orthogonal,8,transformer,0.5,0.2981274,pythia_seed6_step14000,pythia_hella,6,0
5,random_orthogonal,9,transformer,0.6666667,0.2746131,pythia_seed6_step14000,pythia_hella,6,0
5,random_orthogonal,10,transformer,0.8333333,0.2602417,pythia_seed6_step14000,pythia_hella,6,0
5,random_orthogonal,11,transformer,1.0,0.26150447,pythia_seed6_step14000,pythia_hella,6,0
5,random_orthogonal,12,final_norm,1.0,0.3236029,pythia_seed6_step14000,pythia_hella,6,0
5,token_permuted,5,transformer,0.0,0.3772218,pythia_seed6_step14000,pythia_hella,6,0
5,token_permuted,6,transformer,0.16666667,0.35164392,pythia_seed6_step14000,pythia_hella,6,0
5,token_permuted,7,transformer,0.33333334,0.3242455,pythia_seed6_step14000,pythia_hella,6,0
5,token_permuted,8,transformer,0.5,0.29898342,pythia_seed6_step14000,pythia_hella,6,0
5,token_permuted,9,transformer,0.6666667,0.2818297,pythia_seed6_step14000,pythia_hella,6,0
5,token_permuted,10,transformer,0.8333333,0.26815283,pythia_seed6_step14000,pythia_hella,6,0
5,token_permuted,11,transformer,1.0,0.27417985,pythia_seed6_step14000,pythia_hella,6,0
5,token_permuted,12,final_norm,1.0,0.3371408,pythia_seed6_step14000,pythia_hella,6,0
10,natural,10,transformer,0.0,0.37476286,pythia_seed6_step14000,pythia_hella,6,0
10,natural,11,transformer,1.0,0.33383548,pythia_seed6_step14000,pythia_hella,6,0
10,natural,12,final_norm,1.0,0.3989126,pythia_seed6_step14000,pythia_hella,6,0
10,random_orthogonal,10,transformer,0.0,0.37459132,pythia_seed6_step14000,pythia_hella,6,0
10,random_orthogonal,11,transformer,1.0,0.35045207,pythia_seed6_step14000,pythia_hella,6,0
10,random_orthogonal,12,final_norm,1.0,0.4209848,pythia_seed6_step14000,pythia_hella,6,0
10,token_permuted,10,transformer,0.0,0.3744513,pythia_seed6_step14000,pythia_hella,6,0
10,token_permuted,11,transformer,1.0,0.35584137,pythia_seed6_step14000,pythia_hella,6,0
10,token_permuted,12,final_norm,1.0,0.41529077,pythia_seed6_step14000,pythia_hella,6,0
1,natural,1,transformer,0.0,0.48393816,pythia_seed6_step143000,pythia_hella,6,1
1,natural,2,transformer,0.1,0.5034076,pythia_seed6_step143000,pythia_hella,6,1
1,natural,3,transformer,0.2,0.5324607,pythia_seed6_step143000,pythia_hella,6,1
1,natural,4,transformer,0.3,0.6023579,pythia_seed6_step143000,pythia_hella,6,1
1,natural,5,transformer,0.4,0.559461,pythia_seed6_step143000,pythia_hella,6,1
1,natural,6,transformer,0.5,0.5192593,pythia_seed6_step143000,pythia_hella,6,1
1,natural,7,transformer,0.6,0.49380127,pythia_seed6_step143000,pythia_hella,6,1
1,natural,8,transformer,0.7,0.4965503,pythia_seed6_step143000,pythia_hella,6,1
1,natural,9,transformer,0.8,0.45670247,pythia_seed6_step143000,pythia_hella,6,1
1,natural,10,transformer,0.9,0.42492533,pythia_seed6_step143000,pythia_hella,6,1
1,natural,11,transformer,1.0,0.21587998,pythia_seed6_step143000,pythia_hella,6,1
1,natural,12,final_norm,1.0,0.1224965,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,1,transformer,0.0,0.48406237,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,2,transformer,0.1,0.44523704,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,3,transformer,0.2,0.43355986,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,4,transformer,0.3,0.4271408,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,5,transformer,0.4,0.38881135,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,6,transformer,0.5,0.3609743,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,7,transformer,0.6,0.3438634,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,8,transformer,0.7,0.36149096,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,9,transformer,0.8,0.3323871,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,10,transformer,0.9,0.3250571,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,11,transformer,1.0,0.1748352,pythia_seed6_step143000,pythia_hella,6,1
1,random_orthogonal,12,final_norm,1.0,0.094204456,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,1,transformer,0.0,0.48418328,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,2,transformer,0.1,0.50054014,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,3,transformer,0.2,0.5088552,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,4,transformer,0.3,0.62081116,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,5,transformer,0.4,0.58671486,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,6,transformer,0.5,0.5436586,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,7,transformer,0.6,0.4897595,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,8,transformer,0.7,0.4885218,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,9,transformer,0.8,0.43285233,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,10,transformer,0.9,0.39270356,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,11,transformer,1.0,0.1823185,pythia_seed6_step143000,pythia_hella,6,1
1,token_permuted,12,final_norm,1.0,0.10867525,pythia_seed6_step143000,pythia_hella,6,1
5,natural,5,transformer,0.0,0.50343406,pythia_seed6_step143000,pythia_hella,6,1
5,natural,6,transformer,0.16666667,0.4983029,pythia_seed6_step143000,pythia_hella,6,1
5,natural,7,transformer,0.33333334,0.47292414,pythia_seed6_step143000,pythia_hella,6,1
5,natural,8,transformer,0.5,0.4883615,pythia_seed6_step143000,pythia_hella,6,1
5,natural,9,transformer,0.6666667,0.40982744,pythia_seed6_step143000,pythia_hella,6,1
5,natural,10,transformer,0.8333333,0.39494675,pythia_seed6_step143000,pythia_hella,6,1
5,natural,11,transformer,1.0,0.21350357,pythia_seed6_step143000,pythia_hella,6,1
5,natural,12,final_norm,1.0,0.11943375,pythia_seed6_step143000,pythia_hella,6,1
5,random_orthogonal,5,transformer,0.0,0.5050727,pythia_seed6_step143000,pythia_hella,6,1
5,random_orthogonal,6,transformer,0.16666667,0.42349726,pythia_seed6_step143000,pythia_hella,6,1
5,random_orthogonal,7,transformer,0.33333334,0.3916977,pythia_seed6_step143000,pythia_hella,6,1
5,random_orthogonal,8,transformer,0.5,0.39296046,pythia_seed6_step143000,pythia_hella,6,1
5,random_orthogonal,9,transformer,0.6666667,0.3651622,pythia_seed6_step143000,pythia_hella,6,1
5,random_orthogonal,10,transformer,0.8333333,0.34539542,pythia_seed6_step143000,pythia_hella,6,1
5,random_orthogonal,11,transformer,1.0,0.18693034,pythia_seed6_step143000,pythia_hella,6,1
5,random_orthogonal,12,final_norm,1.0,0.116750404,pythia_seed6_step143000,pythia_hella,6,1
5,token_permuted,5,transformer,0.0,0.5049075,pythia_seed6_step143000,pythia_hella,6,1
5,token_permuted,6,transformer,0.16666667,0.5442037,pythia_seed6_step143000,pythia_hella,6,1
5,token_permuted,7,transformer,0.33333334,0.50184476,pythia_seed6_step143000,pythia_hella,6,1
5,token_permuted,8,transformer,0.5,0.49900118,pythia_seed6_step143000,pythia_hella,6,1
5,token_permuted,9,transformer,0.6666667,0.42383498,pythia_seed6_step143000,pythia_hella,6,1
5,token_permuted,10,transformer,0.8333333,0.39275986,pythia_seed6_step143000,pythia_hella,6,1
5,token_permuted,11,transformer,1.0,0.2554933,pythia_seed6_step143000,pythia_hella,6,1
5,token_permuted,12,final_norm,1.0,0.13103655,pythia_seed6_step143000,pythia_hella,6,1
10,natural,10,transformer,0.0,0.7750122,pythia_seed6_step143000,pythia_hella,6,1
10,natural,11,transformer,1.0,0.5202191,pythia_seed6_step143000,pythia_hella,6,1
10,natural,12,final_norm,1.0,0.15220466,pythia_seed6_step143000,pythia_hella,6,1
10,random_orthogonal,10,transformer,0.0,0.7733344,pythia_seed6_step143000,pythia_hella,6,1
10,random_orthogonal,11,transformer,1.0,0.3819019,pythia_seed6_step143000,pythia_hella,6,1
10,random_orthogonal,12,final_norm,1.0,0.24321193,pythia_seed6_step143000,pythia_hella,6,1
10,token_permuted,10,transformer,0.0,0.77491796,pythia_seed6_step143000,pythia_hella,6,1
10,token_permuted,11,transformer,1.0,0.4464041,pythia_seed6_step143000,pythia_hella,6,1
10,token_permuted,12,final_norm,1.0,0.14499268,pythia_seed6_step143000,pythia_hella,6,1
1,natural,1,transformer,0.0,0.4443174,pythia_seed7_step14000,pythia_hella,7,0
1,natural,2,transformer,0.1,0.45137814,pythia_seed7_step14000,pythia_hella,7,0
1,natural,3,transformer,0.2,0.46543422,pythia_seed7_step14000,pythia_hella,7,0
1,natural,4,transformer,0.3,0.49260566,pythia_seed7_step14000,pythia_hella,7,0
1,natural,5,transformer,0.4,0.47896788,pythia_seed7_step14000,pythia_hella,7,0
1,natural,6,transformer,0.5,0.45431548,pythia_seed7_step14000,pythia_hella,7,0
1,natural,7,transformer,0.6,0.43440533,pythia_seed7_step14000,pythia_hella,7,0
1,natural,8,transformer,0.7,0.40561438,pythia_seed7_step14000,pythia_hella,7,0
1,natural,9,transformer,0.8,0.37327176,pythia_seed7_step14000,pythia_hella,7,0
1,natural,10,transformer,0.9,0.36370635,pythia_seed7_step14000,pythia_hella,7,0
1,natural,11,transformer,1.0,0.36829662,pythia_seed7_step14000,pythia_hella,7,0
1,natural,12,final_norm,1.0,0.42837355,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,1,transformer,0.0,0.44460255,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,2,transformer,0.1,0.41762674,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,3,transformer,0.2,0.39642322,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,4,transformer,0.3,0.4001179,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,5,transformer,0.4,0.378714,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,6,transformer,0.5,0.35576695,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,7,transformer,0.6,0.33760563,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,8,transformer,0.7,0.31306583,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,9,transformer,0.8,0.2920457,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,10,transformer,0.9,0.2875602,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,11,transformer,1.0,0.28946453,pythia_seed7_step14000,pythia_hella,7,0
1,random_orthogonal,12,final_norm,1.0,0.3354903,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,1,transformer,0.0,0.44437417,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,2,transformer,0.1,0.44365698,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,3,transformer,0.2,0.45243528,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,4,transformer,0.3,0.48300087,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,5,transformer,0.4,0.45585454,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,6,transformer,0.5,0.42416278,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,7,transformer,0.6,0.39915988,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,8,transformer,0.7,0.3650651,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,9,transformer,0.8,0.32944942,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,10,transformer,0.9,0.3069876,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,11,transformer,1.0,0.29957893,pythia_seed7_step14000,pythia_hella,7,0
1,token_permuted,12,final_norm,1.0,0.3527686,pythia_seed7_step14000,pythia_hella,7,0
5,natural,5,transformer,0.0,0.40657634,pythia_seed7_step14000,pythia_hella,7,0
5,natural,6,transformer,0.16666667,0.37156996,pythia_seed7_step14000,pythia_hella,7,0
5,natural,7,transformer,0.33333334,0.34677806,pythia_seed7_step14000,pythia_hella,7,0
5,natural,8,transformer,0.5,0.31586805,pythia_seed7_step14000,pythia_hella,7,0
5,natural,9,transformer,0.6666667,0.28607664,pythia_seed7_step14000,pythia_hella,7,0
5,natural,10,transformer,0.8333333,0.27587372,pythia_seed7_step14000,pythia_hella,7,0
5,natural,11,transformer,1.0,0.26178953,pythia_seed7_step14000,pythia_hella,7,0
5,natural,12,final_norm,1.0,0.32025695,pythia_seed7_step14000,pythia_hella,7,0
5,random_orthogonal,5,transformer,0.0,0.41869038,pythia_seed7_step14000,pythia_hella,7,0
5,random_orthogonal,6,transformer,0.16666667,0.37110952,pythia_seed7_step14000,pythia_hella,7,0
5,random_orthogonal,7,transformer,0.33333334,0.33836672,pythia_seed7_step14000,pythia_hella,7,0
5,random_orthogonal,8,transformer,0.5,0.29976308,pythia_seed7_step14000,pythia_hella,7,0
5,random_orthogonal,9,transformer,0.6666667,0.2661981,pythia_seed7_step14000,pythia_hella,7,0
5,random_orthogonal,10,transformer,0.8333333,0.2530065,pythia_seed7_step14000,pythia_hella,7,0
5,random_orthogonal,11,transformer,1.0,0.23508543,pythia_seed7_step14000,pythia_hella,7,0
5,random_orthogonal,12,final_norm,1.0,0.29689154,pythia_seed7_step14000,pythia_hella,7,0
5,token_permuted,5,transformer,0.0,0.41790628,pythia_seed7_step14000,pythia_hella,7,0
5,token_permuted,6,transformer,0.16666667,0.36970505,pythia_seed7_step14000,pythia_hella,7,0
5,token_permuted,7,transformer,0.33333334,0.34010375,pythia_seed7_step14000,pythia_hella,7,0
5,token_permuted,8,transformer,0.5,0.30725995,pythia_seed7_step14000,pythia_hella,7,0
5,token_permuted,9,transformer,0.6666667,0.27766928,pythia_seed7_step14000,pythia_hella,7,0
5,token_permuted,10,transformer,0.8333333,0.26632407,pythia_seed7_step14000,pythia_hella,7,0
5,token_permuted,11,transformer,1.0,0.25119707,pythia_seed7_step14000,pythia_hella,7,0
5,token_permuted,12,final_norm,1.0,0.30900308,pythia_seed7_step14000,pythia_hella,7,0
10,natural,10,transformer,0.0,0.31191617,pythia_seed7_step14000,pythia_hella,7,0
10,natural,11,transformer,1.0,0.28648663,pythia_seed7_step14000,pythia_hella,7,0
10,natural,12,final_norm,1.0,0.33797213,pythia_seed7_step14000,pythia_hella,7,0
10,random_orthogonal,10,transformer,0.0,0.31170222,pythia_seed7_step14000,pythia_hella,7,0
10,random_orthogonal,11,transformer,1.0,0.29495367,pythia_seed7_step14000,pythia_hella,7,0
10,random_orthogonal,12,final_norm,1.0,0.35117397,pythia_seed7_step14000,pythia_hella,7,0
10,token_permuted,10,transformer,0.0,0.31134623,pythia_seed7_step14000,pythia_hella,7,0
10,token_permuted,11,transformer,1.0,0.3014189,pythia_seed7_step14000,pythia_hella,7,0
10,token_permuted,12,final_norm,1.0,0.35370895,pythia_seed7_step14000,pythia_hella,7,0
1,natural,1,transformer,0.0,0.5135106,pythia_seed7_step143000,pythia_hella,7,1
1,natural,2,transformer,0.1,0.57429534,pythia_seed7_step143000,pythia_hella,7,1
1,natural,3,transformer,0.2,0.60992795,pythia_seed7_step143000,pythia_hella,7,1
1,natural,4,transformer,0.3,0.6167506,pythia_seed7_step143000,pythia_hella,7,1
1,natural,5,transformer,0.4,0.59817874,pythia_seed7_step143000,pythia_hella,7,1
1,natural,6,transformer,0.5,0.56834644,pythia_seed7_step143000,pythia_hella,7,1
1,natural,7,transformer,0.6,0.55566657,pythia_seed7_step143000,pythia_hella,7,1
1,natural,8,transformer,0.7,0.5490096,pythia_seed7_step143000,pythia_hella,7,1
1,natural,9,transformer,0.8,0.5093495,pythia_seed7_step143000,pythia_hella,7,1
1,natural,10,transformer,0.9,0.47217578,pythia_seed7_step143000,pythia_hella,7,1
1,natural,11,transformer,1.0,0.34627488,pythia_seed7_step143000,pythia_hella,7,1
1,natural,12,final_norm,1.0,0.24069038,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,1,transformer,0.0,0.51373506,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,2,transformer,0.1,0.50299877,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,3,transformer,0.2,0.47800747,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,4,transformer,0.3,0.4639008,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,5,transformer,0.4,0.442141,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,6,transformer,0.5,0.42455494,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,7,transformer,0.6,0.39901912,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,8,transformer,0.7,0.42803407,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,9,transformer,0.8,0.39756218,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,10,transformer,0.9,0.39195204,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,11,transformer,1.0,0.28843954,pythia_seed7_step143000,pythia_hella,7,1
1,random_orthogonal,12,final_norm,1.0,0.19170077,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,1,transformer,0.0,0.51381975,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,2,transformer,0.1,0.6068064,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,3,transformer,0.2,1.2842275,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,4,transformer,0.3,1.4676305,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,5,transformer,0.4,1.4801897,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,6,transformer,0.5,1.2786442,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,7,transformer,0.6,1.149309,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,8,transformer,0.7,1.0280915,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,9,transformer,0.8,0.8383295,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,10,transformer,0.9,0.6211817,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,11,transformer,1.0,0.3258166,pythia_seed7_step143000,pythia_hella,7,1
1,token_permuted,12,final_norm,1.0,0.24391316,pythia_seed7_step143000,pythia_hella,7,1
5,natural,5,transformer,0.0,0.5292416,pythia_seed7_step143000,pythia_hella,7,1
5,natural,6,transformer,0.16666667,0.49987987,pythia_seed7_step143000,pythia_hella,7,1
5,natural,7,transformer,0.33333334,0.48179534,pythia_seed7_step143000,pythia_hella,7,1
5,natural,8,transformer,0.5,0.46845567,pythia_seed7_step143000,pythia_hella,7,1
5,natural,9,transformer,0.6666667,0.43290505,pythia_seed7_step143000,pythia_hella,7,1
5,natural,10,transformer,0.8333333,0.3850558,pythia_seed7_step143000,pythia_hella,7,1
5,natural,11,transformer,1.0,0.2640719,pythia_seed7_step143000,pythia_hella,7,1
5,natural,12,final_norm,1.0,0.20106442,pythia_seed7_step143000,pythia_hella,7,1
5,random_orthogonal,5,transformer,0.0,0.5323342,pythia_seed7_step143000,pythia_hella,7,1
5,random_orthogonal,6,transformer,0.16666667,0.4250165,pythia_seed7_step143000,pythia_hella,7,1
5,random_orthogonal,7,transformer,0.33333334,0.394722,pythia_seed7_step143000,pythia_hella,7,1
5,random_orthogonal,8,transformer,0.5,0.3738371,pythia_seed7_step143000,pythia_hella,7,1
5,random_orthogonal,9,transformer,0.6666667,0.34438607,pythia_seed7_step143000,pythia_hella,7,1
5,random_orthogonal,10,transformer,0.8333333,0.31544065,pythia_seed7_step143000,pythia_hella,7,1
5,random_orthogonal,11,transformer,1.0,0.21993963,pythia_seed7_step143000,pythia_hella,7,1
5,random_orthogonal,12,final_norm,1.0,0.1753622,pythia_seed7_step143000,pythia_hella,7,1
5,token_permuted,5,transformer,0.0,0.53293365,pythia_seed7_step143000,pythia_hella,7,1
5,token_permuted,6,transformer,0.16666667,0.49554935,pythia_seed7_step143000,pythia_hella,7,1
5,token_permuted,7,transformer,0.33333334,0.47900423,pythia_seed7_step143000,pythia_hella,7,1
5,token_permuted,8,transformer,0.5,0.4512465,pythia_seed7_step143000,pythia_hella,7,1
5,token_permuted,9,transformer,0.6666667,0.41778472,pythia_seed7_step143000,pythia_hella,7,1
5,token_permuted,10,transformer,0.8333333,0.35804647,pythia_seed7_step143000,pythia_hella,7,1
5,token_permuted,11,transformer,1.0,0.2644306,pythia_seed7_step143000,pythia_hella,7,1
5,token_permuted,12,final_norm,1.0,0.19584462,pythia_seed7_step143000,pythia_hella,7,1
10,natural,10,transformer,0.0,0.79925835,pythia_seed7_step143000,pythia_hella,7,1
10,natural,11,transformer,1.0,0.56159836,pythia_seed7_step143000,pythia_hella,7,1
10,natural,12,final_norm,1.0,0.270559,pythia_seed7_step143000,pythia_hella,7,1
10,random_orthogonal,10,transformer,0.0,0.7923817,pythia_seed7_step143000,pythia_hella,7,1
10,random_orthogonal,11,transformer,1.0,0.59725493,pythia_seed7_step143000,pythia_hella,7,1
10,random_orthogonal,12,final_norm,1.0,0.42270473,pythia_seed7_step143000,pythia_hella,7,1
10,token_permuted,10,transformer,0.0,0.79635847,pythia_seed7_step143000,pythia_hella,7,1
10,token_permuted,11,transformer,1.0,0.54021245,pythia_seed7_step143000,pythia_hella,7,1
10,token_permuted,12,final_norm,1.0,0.25939175,pythia_seed7_step143000,pythia_hella,7,1
1,natural,1,transformer,0.0,0.40418938,pythia_seed8_step14000,pythia_hella,8,0
1,natural,2,transformer,0.1,0.39024007,pythia_seed8_step14000,pythia_hella,8,0
1,natural,3,transformer,0.2,0.410512,pythia_seed8_step14000,pythia_hella,8,0
1,natural,4,transformer,0.3,0.665974,pythia_seed8_step14000,pythia_hella,8,0
1,natural,5,transformer,0.4,0.6900488,pythia_seed8_step14000,pythia_hella,8,0
1,natural,6,transformer,0.5,0.6720896,pythia_seed8_step14000,pythia_hella,8,0
1,natural,7,transformer,0.6,0.5854495,pythia_seed8_step14000,pythia_hella,8,0
1,natural,8,transformer,0.7,0.5196088,pythia_seed8_step14000,pythia_hella,8,0
1,natural,9,transformer,0.8,0.45344976,pythia_seed8_step14000,pythia_hella,8,0
1,natural,10,transformer,0.9,0.36643064,pythia_seed8_step14000,pythia_hella,8,0
1,natural,11,transformer,1.0,0.3163359,pythia_seed8_step14000,pythia_hella,8,0
1,natural,12,final_norm,1.0,0.3891831,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,1,transformer,0.0,0.4043883,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,2,transformer,0.1,0.38123184,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,3,transformer,0.2,0.36194548,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,4,transformer,0.3,0.35340223,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,5,transformer,0.4,0.34554335,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,6,transformer,0.5,0.32712278,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,7,transformer,0.6,0.30536413,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,8,transformer,0.7,0.2815215,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,9,transformer,0.8,0.26292166,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,10,transformer,0.9,0.25479376,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,11,transformer,1.0,0.25750715,pythia_seed8_step14000,pythia_hella,8,0
1,random_orthogonal,12,final_norm,1.0,0.30432108,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,1,transformer,0.0,0.4045905,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,2,transformer,0.1,0.39951712,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,3,transformer,0.2,0.3820914,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,4,transformer,0.3,0.40983278,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,5,transformer,0.4,0.41161865,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,6,transformer,0.5,0.38409108,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,7,transformer,0.6,0.3552004,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,8,transformer,0.7,0.3262279,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,9,transformer,0.8,0.30059406,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,10,transformer,0.9,0.27375135,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,11,transformer,1.0,0.268948,pythia_seed8_step14000,pythia_hella,8,0
1,token_permuted,12,final_norm,1.0,0.32684103,pythia_seed8_step14000,pythia_hella,8,0
5,natural,5,transformer,0.0,0.3442786,pythia_seed8_step14000,pythia_hella,8,0
5,natural,6,transformer,0.16666667,0.32700437,pythia_seed8_step14000,pythia_hella,8,0
5,natural,7,transformer,0.33333334,0.3055406,pythia_seed8_step14000,pythia_hella,8,0
5,natural,8,transformer,0.5,0.27965656,pythia_seed8_step14000,pythia_hella,8,0
5,natural,9,transformer,0.6666667,0.25892687,pythia_seed8_step14000,pythia_hella,8,0
5,natural,10,transformer,0.8333333,0.24593674,pythia_seed8_step14000,pythia_hella,8,0
5,natural,11,transformer,1.0,0.25036785,pythia_seed8_step14000,pythia_hella,8,0
5,natural,12,final_norm,1.0,0.30980772,pythia_seed8_step14000,pythia_hella,8,0
5,random_orthogonal,5,transformer,0.0,0.34657335,pythia_seed8_step14000,pythia_hella,8,0
5,random_orthogonal,6,transformer,0.16666667,0.31906766,pythia_seed8_step14000,pythia_hella,8,0
5,random_orthogonal,7,transformer,0.33333334,0.28974193,pythia_seed8_step14000,pythia_hella,8,0
5,random_orthogonal,8,transformer,0.5,0.2574162,pythia_seed8_step14000,pythia_hella,8,0
5,random_orthogonal,9,transformer,0.6666667,0.23333666,pythia_seed8_step14000,pythia_hella,8,0
5,random_orthogonal,10,transformer,0.8333333,0.21877243,pythia_seed8_step14000,pythia_hella,8,0
5,random_orthogonal,11,transformer,1.0,0.21254937,pythia_seed8_step14000,pythia_hella,8,0
5,random_orthogonal,12,final_norm,1.0,0.2690488,pythia_seed8_step14000,pythia_hella,8,0
5,token_permuted,5,transformer,0.0,0.34626922,pythia_seed8_step14000,pythia_hella,8,0
5,token_permuted,6,transformer,0.16666667,0.31376874,pythia_seed8_step14000,pythia_hella,8,0
5,token_permuted,7,transformer,0.33333334,0.28728715,pythia_seed8_step14000,pythia_hella,8,0
5,token_permuted,8,transformer,0.5,0.26154518,pythia_seed8_step14000,pythia_hella,8,0
5,token_permuted,9,transformer,0.6666667,0.241181,pythia_seed8_step14000,pythia_hella,8,0
5,token_permuted,10,transformer,0.8333333,0.22896655,pythia_seed8_step14000,pythia_hella,8,0
5,token_permuted,11,transformer,1.0,0.22777817,pythia_seed8_step14000,pythia_hella,8,0
5,token_permuted,12,final_norm,1.0,0.28610256,pythia_seed8_step14000,pythia_hella,8,0
10,natural,10,transformer,0.0,0.35300395,pythia_seed8_step14000,pythia_hella,8,0
10,natural,11,transformer,1.0,0.32694852,pythia_seed8_step14000,pythia_hella,8,0
10,natural,12,final_norm,1.0,0.38469484,pythia_seed8_step14000,pythia_hella,8,0
10,random_orthogonal,10,transformer,0.0,0.35263228,pythia_seed8_step14000,pythia_hella,8,0
10,random_orthogonal,11,transformer,1.0,0.33989975,pythia_seed8_step14000,pythia_hella,8,0
10,random_orthogonal,12,final_norm,1.0,0.40424666,pythia_seed8_step14000,pythia_hella,8,0
10,token_permuted,10,transformer,0.0,0.35265505,pythia_seed8_step14000,pythia_hella,8,0
10,token_permuted,11,transformer,1.0,0.35192555,pythia_seed8_step14000,pythia_hella,8,0
10,token_permuted,12,final_norm,1.0,0.42129928,pythia_seed8_step14000,pythia_hella,8,0
1,natural,1,transformer,0.0,0.48061937,pythia_seed8_step143000,pythia_hella,8,1
1,natural,2,transformer,0.1,0.53797007,pythia_seed8_step143000,pythia_hella,8,1
1,natural,3,transformer,0.2,0.58175015,pythia_seed8_step143000,pythia_hella,8,1
1,natural,4,transformer,0.3,1.0148194,pythia_seed8_step143000,pythia_hella,8,1
1,natural,5,transformer,0.4,0.9537392,pythia_seed8_step143000,pythia_hella,8,1
1,natural,6,transformer,0.5,0.8755202,pythia_seed8_step143000,pythia_hella,8,1
1,natural,7,transformer,0.6,0.73206115,pythia_seed8_step143000,pythia_hella,8,1
1,natural,8,transformer,0.7,0.70219034,pythia_seed8_step143000,pythia_hella,8,1
1,natural,9,transformer,0.8,0.6156434,pythia_seed8_step143000,pythia_hella,8,1
1,natural,10,transformer,0.9,0.4950726,pythia_seed8_step143000,pythia_hella,8,1
1,natural,11,transformer,1.0,0.30377117,pythia_seed8_step143000,pythia_hella,8,1
1,natural,12,final_norm,1.0,0.19054997,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,1,transformer,0.0,0.4807845,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,2,transformer,0.1,0.4701679,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,3,transformer,0.2,0.44628045,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,4,transformer,0.3,0.4329082,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,5,transformer,0.4,0.40841007,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,6,transformer,0.5,0.37300003,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,7,transformer,0.6,0.3523573,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,8,transformer,0.7,0.34772348,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,9,transformer,0.8,0.34069517,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,10,transformer,0.9,0.32465205,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,11,transformer,1.0,0.23570313,pythia_seed8_step143000,pythia_hella,8,1
1,random_orthogonal,12,final_norm,1.0,0.14253913,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,1,transformer,0.0,0.48047033,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,2,transformer,0.1,0.55522394,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,3,transformer,0.2,0.61156476,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,4,transformer,0.3,1.0106883,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,5,transformer,0.4,0.97666645,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,6,transformer,0.5,0.8814349,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,7,transformer,0.6,0.79576606,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,8,transformer,0.7,0.74677336,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,9,transformer,0.8,0.6614015,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,10,transformer,0.9,0.5096495,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,11,transformer,1.0,0.28410727,pythia_seed8_step143000,pythia_hella,8,1
1,token_permuted,12,final_norm,1.0,0.18582705,pythia_seed8_step143000,pythia_hella,8,1
5,natural,5,transformer,0.0,0.48291087,pythia_seed8_step143000,pythia_hella,8,1
5,natural,6,transformer,0.16666667,0.4352933,pythia_seed8_step143000,pythia_hella,8,1
5,natural,7,transformer,0.33333334,0.39117613,pythia_seed8_step143000,pythia_hella,8,1
5,natural,8,transformer,0.5,0.37762424,pythia_seed8_step143000,pythia_hella,8,1
5,natural,9,transformer,0.6666667,0.3838721,pythia_seed8_step143000,pythia_hella,8,1
5,natural,10,transformer,0.8333333,0.34119597,pythia_seed8_step143000,pythia_hella,8,1
5,natural,11,transformer,1.0,0.22762765,pythia_seed8_step143000,pythia_hella,8,1
5,natural,12,final_norm,1.0,0.14977635,pythia_seed8_step143000,pythia_hella,8,1
5,random_orthogonal,5,transformer,0.0,0.4841084,pythia_seed8_step143000,pythia_hella,8,1
5,random_orthogonal,6,transformer,0.16666667,0.40732118,pythia_seed8_step143000,pythia_hella,8,1
5,random_orthogonal,7,transformer,0.33333334,0.35806268,pythia_seed8_step143000,pythia_hella,8,1
5,random_orthogonal,8,transformer,0.5,0.3419373,pythia_seed8_step143000,pythia_hella,8,1
5,random_orthogonal,9,transformer,0.6666667,0.32383052,pythia_seed8_step143000,pythia_hella,8,1
5,random_orthogonal,10,transformer,0.8333333,0.30243483,pythia_seed8_step143000,pythia_hella,8,1
5,random_orthogonal,11,transformer,1.0,0.20746201,pythia_seed8_step143000,pythia_hella,8,1
5,random_orthogonal,12,final_norm,1.0,0.1412694,pythia_seed8_step143000,pythia_hella,8,1
5,token_permuted,5,transformer,0.0,0.4840705,pythia_seed8_step143000,pythia_hella,8,1
5,token_permuted,6,transformer,0.16666667,0.43708628,pythia_seed8_step143000,pythia_hella,8,1
5,token_permuted,7,transformer,0.33333334,0.38358068,pythia_seed8_step143000,pythia_hella,8,1
5,token_permuted,8,transformer,0.5,0.36450207,pythia_seed8_step143000,pythia_hella,8,1
5,token_permuted,9,transformer,0.6666667,0.34800097,pythia_seed8_step143000,pythia_hella,8,1
5,token_permuted,10,transformer,0.8333333,0.31830543,pythia_seed8_step143000,pythia_hella,8,1
5,token_permuted,11,transformer,1.0,0.22156891,pythia_seed8_step143000,pythia_hella,8,1
5,token_permuted,12,final_norm,1.0,0.14584638,pythia_seed8_step143000,pythia_hella,8,1
10,natural,10,transformer,0.0,0.7916314,pythia_seed8_step143000,pythia_hella,8,1
10,natural,11,transformer,1.0,0.58074856,pythia_seed8_step143000,pythia_hella,8,1
10,natural,12,final_norm,1.0,0.21777515,pythia_seed8_step143000,pythia_hella,8,1
10,random_orthogonal,10,transformer,0.0,0.78287333,pythia_seed8_step143000,pythia_hella,8,1
10,random_orthogonal,11,transformer,1.0,0.5866898,pythia_seed8_step143000,pythia_hella,8,1
10,random_orthogonal,12,final_norm,1.0,0.35047272,pythia_seed8_step143000,pythia_hella,8,1
10,token_permuted,10,transformer,0.0,0.79078716,pythia_seed8_step143000,pythia_hella,8,1
10,token_permuted,11,transformer,1.0,0.5469037,pythia_seed8_step143000,pythia_hella,8,1
10,token_permuted,12,final_norm,1.0,0.21133924,pythia_seed8_step143000,pythia_hella,8,1
1,natural,1,transformer,0.0,0.40463343,pythia_seed9_step14000,pythia_hella,9,0
1,natural,2,transformer,0.1,0.41918218,pythia_seed9_step14000,pythia_hella,9,0
1,natural,3,transformer,0.2,0.6065923,pythia_seed9_step14000,pythia_hella,9,0
1,natural,4,transformer,0.3,0.6125397,pythia_seed9_step14000,pythia_hella,9,0
1,natural,5,transformer,0.4,0.5596917,pythia_seed9_step14000,pythia_hella,9,0
1,natural,6,transformer,0.5,0.5352895,pythia_seed9_step14000,pythia_hella,9,0
1,natural,7,transformer,0.6,0.4738371,pythia_seed9_step14000,pythia_hella,9,0
1,natural,8,transformer,0.7,0.4290114,pythia_seed9_step14000,pythia_hella,9,0
1,natural,9,transformer,0.8,0.39239752,pythia_seed9_step14000,pythia_hella,9,0
1,natural,10,transformer,0.9,0.36203408,pythia_seed9_step14000,pythia_hella,9,0
1,natural,11,transformer,1.0,0.32771692,pythia_seed9_step14000,pythia_hella,9,0
1,natural,12,final_norm,1.0,0.4191084,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,1,transformer,0.0,0.4046644,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,2,transformer,0.1,0.38273755,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,3,transformer,0.2,0.36885065,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,4,transformer,0.3,0.3596447,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,5,transformer,0.4,0.33457518,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,6,transformer,0.5,0.31355095,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,7,transformer,0.6,0.28847522,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,8,transformer,0.7,0.2710872,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,9,transformer,0.8,0.25570154,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,10,transformer,0.9,0.25284165,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,11,transformer,1.0,0.2548344,pythia_seed9_step14000,pythia_hella,9,0
1,random_orthogonal,12,final_norm,1.0,0.31300032,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,1,transformer,0.0,0.40451708,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,2,transformer,0.1,0.44086748,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,3,transformer,0.2,0.85889065,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,4,transformer,0.3,0.83881485,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,5,transformer,0.4,0.778213,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,6,transformer,0.5,0.72213924,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,7,transformer,0.6,0.6385582,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,8,transformer,0.7,0.5739344,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,9,transformer,0.8,0.50152194,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,10,transformer,0.9,0.42815474,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,11,transformer,1.0,0.31472817,pythia_seed9_step14000,pythia_hella,9,0
1,token_permuted,12,final_norm,1.0,0.40178472,pythia_seed9_step14000,pythia_hella,9,0
5,natural,5,transformer,0.0,0.38610563,pythia_seed9_step14000,pythia_hella,9,0
5,natural,6,transformer,0.16666667,0.35987815,pythia_seed9_step14000,pythia_hella,9,0
5,natural,7,transformer,0.33333334,0.32810932,pythia_seed9_step14000,pythia_hella,9,0
5,natural,8,transformer,0.5,0.3049839,pythia_seed9_step14000,pythia_hella,9,0
5,natural,9,transformer,0.6666667,0.28565037,pythia_seed9_step14000,pythia_hella,9,0
5,natural,10,transformer,0.8333333,0.27659518,pythia_seed9_step14000,pythia_hella,9,0
5,natural,11,transformer,1.0,0.2700548,pythia_seed9_step14000,pythia_hella,9,0
5,natural,12,final_norm,1.0,0.34642965,pythia_seed9_step14000,pythia_hella,9,0
5,random_orthogonal,5,transformer,0.0,0.39139733,pythia_seed9_step14000,pythia_hella,9,0
5,random_orthogonal,6,transformer,0.16666667,0.35158637,pythia_seed9_step14000,pythia_hella,9,0
5,random_orthogonal,7,transformer,0.33333334,0.3081019,pythia_seed9_step14000,pythia_hella,9,0
5,random_orthogonal,8,transformer,0.5,0.2803242,pythia_seed9_step14000,pythia_hella,9,0
5,random_orthogonal,9,transformer,0.6666667,0.25572136,pythia_seed9_step14000,pythia_hella,9,0
5,random_orthogonal,10,transformer,0.8333333,0.24446087,pythia_seed9_step14000,pythia_hella,9,0
5,random_orthogonal,11,transformer,1.0,0.23186392,pythia_seed9_step14000,pythia_hella,9,0
5,random_orthogonal,12,final_norm,1.0,0.30242592,pythia_seed9_step14000,pythia_hella,9,0
5,token_permuted,5,transformer,0.0,0.39070624,pythia_seed9_step14000,pythia_hella,9,0
5,token_permuted,6,transformer,0.16666667,0.36099362,pythia_seed9_step14000,pythia_hella,9,0
5,token_permuted,7,transformer,0.33333334,0.32359678,pythia_seed9_step14000,pythia_hella,9,0
5,token_permuted,8,transformer,0.5,0.29989207,pythia_seed9_step14000,pythia_hella,9,0
5,token_permuted,9,transformer,0.6666667,0.2809109,pythia_seed9_step14000,pythia_hella,9,0
5,token_permuted,10,transformer,0.8333333,0.2718813,pythia_seed9_step14000,pythia_hella,9,0
5,token_permuted,11,transformer,1.0,0.26364243,pythia_seed9_step14000,pythia_hella,9,0
5,token_permuted,12,final_norm,1.0,0.3361643,pythia_seed9_step14000,pythia_hella,9,0
10,natural,10,transformer,0.0,0.3165893,pythia_seed9_step14000,pythia_hella,9,0
10,natural,11,transformer,1.0,0.29252136,pythia_seed9_step14000,pythia_hella,9,0
10,natural,12,final_norm,1.0,0.37132794,pythia_seed9_step14000,pythia_hella,9,0
10,random_orthogonal,10,transformer,0.0,0.31733915,pythia_seed9_step14000,pythia_hella,9,0
10,random_orthogonal,11,transformer,1.0,0.30071458,pythia_seed9_step14000,pythia_hella,9,0
10,random_orthogonal,12,final_norm,1.0,0.37898383,pythia_seed9_step14000,pythia_hella,9,0
10,token_permuted,10,transformer,0.0,0.31727362,pythia_seed9_step14000,pythia_hella,9,0
10,token_permuted,11,transformer,1.0,0.31660983,pythia_seed9_step14000,pythia_hella,9,0
10,token_permuted,12,final_norm,1.0,0.39450976,pythia_seed9_step14000,pythia_hella,9,0
1,natural,1,transformer,0.0,0.49364623,pythia_seed9_step143000,pythia_hella,9,1
1,natural,2,transformer,0.1,0.62101954,pythia_seed9_step143000,pythia_hella,9,1
1,natural,3,transformer,0.2,0.8968988,pythia_seed9_step143000,pythia_hella,9,1
1,natural,4,transformer,0.3,0.8808037,pythia_seed9_step143000,pythia_hella,9,1
1,natural,5,transformer,0.4,0.79778177,pythia_seed9_step143000,pythia_hella,9,1
1,natural,6,transformer,0.5,0.6575903,pythia_seed9_step143000,pythia_hella,9,1
1,natural,7,transformer,0.6,0.6371422,pythia_seed9_step143000,pythia_hella,9,1
1,natural,8,transformer,0.7,0.6114068,pythia_seed9_step143000,pythia_hella,9,1
1,natural,9,transformer,0.8,0.57535934,pythia_seed9_step143000,pythia_hella,9,1
1,natural,10,transformer,0.9,0.49672943,pythia_seed9_step143000,pythia_hella,9,1
1,natural,11,transformer,1.0,0.25671327,pythia_seed9_step143000,pythia_hella,9,1
1,natural,12,final_norm,1.0,0.13245802,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,1,transformer,0.0,0.49299446,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,2,transformer,0.1,0.48264533,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,3,transformer,0.2,0.45674405,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,4,transformer,0.3,0.43134725,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,5,transformer,0.4,0.39599776,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,6,transformer,0.5,0.3486364,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,7,transformer,0.6,0.35960296,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,8,transformer,0.7,0.3635297,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,9,transformer,0.8,0.36542246,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,10,transformer,0.9,0.3424989,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,11,transformer,1.0,0.18917653,pythia_seed9_step143000,pythia_hella,9,1
1,random_orthogonal,12,final_norm,1.0,0.09830928,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,1,transformer,0.0,0.49260288,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,2,transformer,0.1,0.8253537,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,3,transformer,0.2,1.9626671,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,4,transformer,0.3,1.9224931,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,5,transformer,0.4,1.7391366,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,6,transformer,0.5,1.4191163,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,7,transformer,0.6,1.3703231,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,8,transformer,0.7,1.2150568,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,9,transformer,0.8,1.0440812,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,10,transformer,0.9,0.76143324,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,11,transformer,1.0,0.25052032,pythia_seed9_step143000,pythia_hella,9,1
1,token_permuted,12,final_norm,1.0,0.13964969,pythia_seed9_step143000,pythia_hella,9,1
5,natural,5,transformer,0.0,0.5303535,pythia_seed9_step143000,pythia_hella,9,1
5,natural,6,transformer,0.16666667,0.44599095,pythia_seed9_step143000,pythia_hella,9,1
5,natural,7,transformer,0.33333334,0.46119538,pythia_seed9_step143000,pythia_hella,9,1
5,natural,8,transformer,0.5,0.44192383,pythia_seed9_step143000,pythia_hella,9,1
5,natural,9,transformer,0.6666667,0.44141576,pythia_seed9_step143000,pythia_hella,9,1
5,natural,10,transformer,0.8333333,0.3729377,pythia_seed9_step143000,pythia_hella,9,1
5,natural,11,transformer,1.0,0.20816603,pythia_seed9_step143000,pythia_hella,9,1
5,natural,12,final_norm,1.0,0.115180604,pythia_seed9_step143000,pythia_hella,9,1
5,random_orthogonal,5,transformer,0.0,0.5344959,pythia_seed9_step143000,pythia_hella,9,1
5,random_orthogonal,6,transformer,0.16666667,0.4053913,pythia_seed9_step143000,pythia_hella,9,1
5,random_orthogonal,7,transformer,0.33333334,0.40466994,pythia_seed9_step143000,pythia_hella,9,1
5,random_orthogonal,8,transformer,0.5,0.38484758,pythia_seed9_step143000,pythia_hella,9,1
5,random_orthogonal,9,transformer,0.6666667,0.3791386,pythia_seed9_step143000,pythia_hella,9,1
5,random_orthogonal,10,transformer,0.8333333,0.34192535,pythia_seed9_step143000,pythia_hella,9,1
5,random_orthogonal,11,transformer,1.0,0.18237115,pythia_seed9_step143000,pythia_hella,9,1
5,random_orthogonal,12,final_norm,1.0,0.10971726,pythia_seed9_step143000,pythia_hella,9,1
5,token_permuted,5,transformer,0.0,0.53464276,pythia_seed9_step143000,pythia_hella,9,1
5,token_permuted,6,transformer,0.16666667,0.4870207,pythia_seed9_step143000,pythia_hella,9,1
5,token_permuted,7,transformer,0.33333334,0.4718595,pythia_seed9_step143000,pythia_hella,9,1
5,token_permuted,8,transformer,0.5,0.4321384,pythia_seed9_step143000,pythia_hella,9,1
5,token_permuted,9,transformer,0.6666667,0.41825074,pythia_seed9_step143000,pythia_hella,9,1
5,token_permuted,10,transformer,0.8333333,0.35401824,pythia_seed9_step143000,pythia_hella,9,1
5,token_permuted,11,transformer,1.0,0.20889598,pythia_seed9_step143000,pythia_hella,9,1
5,token_permuted,12,final_norm,1.0,0.112372324,pythia_seed9_step143000,pythia_hella,9,1
10,natural,10,transformer,0.0,0.6571871,pythia_seed9_step143000,pythia_hella,9,1
10,natural,11,transformer,1.0,0.52559763,pythia_seed9_step143000,pythia_hella,9,1
10,natural,12,final_norm,1.0,0.14577086,pythia_seed9_step143000,pythia_hella,9,1
10,random_orthogonal,10,transformer,0.0,0.6563711,pythia_seed9_step143000,pythia_hella,9,1
10,random_orthogonal,11,transformer,1.0,0.36618564,pythia_seed9_step143000,pythia_hella,9,1
10,random_orthogonal,12,final_norm,1.0,0.20704058,pythia_seed9_step143000,pythia_hella,9,1
10,token_permuted,10,transformer,0.0,0.65994954,pythia_seed9_step143000,pythia_hella,9,1
10,token_permuted,11,transformer,1.0,0.48852625,pythia_seed9_step143000,pythia_hella,9,1
10,token_permuted,12,final_norm,1.0,0.13624379,pythia_seed9_step143000,pythia_hella,9,1
1,natural,1,transformer,0.0,0.7490841,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,2,transformer,0.033333335,1.0394665,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,3,transformer,0.06666667,1.0322837,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,4,transformer,0.1,1.0403105,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,5,transformer,0.13333334,0.9857324,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,6,transformer,0.16666667,0.9686946,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,7,transformer,0.2,0.95656765,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,8,transformer,0.23333333,0.9421634,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,9,transformer,0.26666668,0.94235814,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,10,transformer,0.3,0.9233328,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,11,transformer,0.33333334,0.89432335,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,12,transformer,0.36666667,0.8782,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,13,transformer,0.4,0.8564279,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,14,transformer,0.43333334,0.82728344,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,15,transformer,0.46666667,0.80105203,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,16,transformer,0.5,0.7804361,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,17,transformer,0.53333336,0.7573919,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,18,transformer,0.56666666,0.7426036,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,19,transformer,0.6,0.72906053,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,20,transformer,0.6333333,0.7113537,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,21,transformer,0.6666667,0.70635056,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,22,transformer,0.7,0.7017137,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,23,transformer,0.73333335,0.699133,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,24,transformer,0.76666665,0.69809467,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,25,transformer,0.8,0.6988666,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,26,transformer,0.8333333,0.70117325,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,27,transformer,0.8666667,0.70275944,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,28,transformer,0.9,0.7002058,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,29,transformer,0.93333334,0.68346816,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,30,transformer,0.96666664,0.6440309,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,31,transformer,1.0,0.5905299,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,32,final_norm,1.0,0.5023204,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,1,transformer,0.0,0.74744105,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,2,transformer,0.033333335,0.6868882,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,3,transformer,0.06666667,0.5952531,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,4,transformer,0.1,0.55697477,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,5,transformer,0.13333334,0.4942299,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,6,transformer,0.16666667,0.45732415,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,7,transformer,0.2,0.4253924,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,8,transformer,0.23333333,0.39768916,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,9,transformer,0.26666668,0.38098493,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,10,transformer,0.3,0.3618393,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,11,transformer,0.33333334,0.34375834,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,12,transformer,0.36666667,0.3302126,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,13,transformer,0.4,0.3147791,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,14,transformer,0.43333334,0.2976811,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,15,transformer,0.46666667,0.28232652,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,16,transformer,0.5,0.26898405,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,17,transformer,0.53333336,0.25555027,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,18,transformer,0.56666666,0.24595383,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,19,transformer,0.6,0.23823217,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,20,transformer,0.6333333,0.22786546,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,21,transformer,0.6666667,0.22394457,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,22,transformer,0.7,0.21998942,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,23,transformer,0.73333335,0.21636942,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,24,transformer,0.76666665,0.21455438,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,25,transformer,0.8,0.21241073,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,26,transformer,0.8333333,0.21070482,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,27,transformer,0.8666667,0.20695885,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,28,transformer,0.9,0.20213267,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,29,transformer,0.93333334,0.19262026,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,30,transformer,0.96666664,0.17728929,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,31,transformer,1.0,0.15380417,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,random_orthogonal,32,final_norm,1.0,0.1510146,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,1,transformer,0.0,0.7476068,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,2,transformer,0.033333335,0.9652531,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,3,transformer,0.06666667,0.9173129,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,4,transformer,0.1,0.9041409,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,5,transformer,0.13333334,0.83117795,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,6,transformer,0.16666667,0.79505485,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,7,transformer,0.2,0.7646962,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,8,transformer,0.23333333,0.73717993,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,9,transformer,0.26666668,0.7209588,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,10,transformer,0.3,0.6929083,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,11,transformer,0.33333334,0.6626844,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,12,transformer,0.36666667,0.64063054,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,13,transformer,0.4,0.61505216,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,14,transformer,0.43333334,0.585563,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,15,transformer,0.46666667,0.5586635,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,16,transformer,0.5,0.5359105,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,17,transformer,0.53333336,0.5118874,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,18,transformer,0.56666666,0.49380648,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,19,transformer,0.6,0.47976485,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,20,transformer,0.6333333,0.46170598,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,21,transformer,0.6666667,0.45433632,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,22,transformer,0.7,0.44696805,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,23,transformer,0.73333335,0.44117993,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,24,transformer,0.76666665,0.43789592,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,25,transformer,0.8,0.43441552,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,26,transformer,0.8333333,0.43208465,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,27,transformer,0.8666667,0.4263903,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,28,transformer,0.9,0.4185635,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,29,transformer,0.93333334,0.40174338,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,30,transformer,0.96666664,0.37328497,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,31,transformer,1.0,0.33177972,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,token_permuted,32,final_norm,1.0,0.3097209,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,15,transformer,0.0,0.36677358,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,16,transformer,0.0625,0.3481482,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,17,transformer,0.125,0.32948813,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,18,transformer,0.1875,0.3142302,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,19,transformer,0.25,0.30007237,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,20,transformer,0.3125,0.2813464,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,21,transformer,0.375,0.2723627,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,22,transformer,0.4375,0.26409477,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,23,transformer,0.5,0.25599253,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,24,transformer,0.5625,0.25167295,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,25,transformer,0.625,0.24660502,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,26,transformer,0.6875,0.24260496,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,27,transformer,0.75,0.23586057,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,28,transformer,0.8125,0.22763255,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,29,transformer,0.875,0.21461329,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,30,transformer,0.9375,0.19597383,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,31,transformer,1.0,0.16906205,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,natural,32,final_norm,1.0,0.17159624,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,15,transformer,0.0,0.3701085,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,16,transformer,0.0625,0.33442196,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,17,transformer,0.125,0.3021204,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,18,transformer,0.1875,0.27823526,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,19,transformer,0.25,0.25931567,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,20,transformer,0.3125,0.23854779,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,21,transformer,0.375,0.22713722,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,22,transformer,0.4375,0.21609114,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,23,transformer,0.5,0.20696624,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,24,transformer,0.5625,0.20106155,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,25,transformer,0.625,0.19482553,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,26,transformer,0.6875,0.18949726,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,27,transformer,0.75,0.18267591,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,28,transformer,0.8125,0.17493539,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,29,transformer,0.875,0.16325359,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,30,transformer,0.9375,0.14738455,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,31,transformer,1.0,0.12573409,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,random_orthogonal,32,final_norm,1.0,0.12989245,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,15,transformer,0.0,0.3691427,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,16,transformer,0.0625,0.34904614,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,17,transformer,0.125,0.32299173,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,18,transformer,0.1875,0.30334076,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,19,transformer,0.25,0.2869402,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,20,transformer,0.3125,0.2679905,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,21,transformer,0.375,0.25807583,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,22,transformer,0.4375,0.2491504,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,23,transformer,0.5,0.24065177,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,24,transformer,0.5625,0.23600517,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,25,transformer,0.625,0.23076835,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,26,transformer,0.6875,0.22642268,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,27,transformer,0.75,0.21961524,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,28,transformer,0.8125,0.21166192,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,29,transformer,0.875,0.19877732,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,30,transformer,0.9375,0.18053797,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,31,transformer,1.0,0.15482505,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
15,token_permuted,32,final_norm,1.0,0.1591104,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
30,natural,30,transformer,0.0,0.28855968,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
30,natural,31,transformer,1.0,0.23007135,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
30,natural,32,final_norm,1.0,0.22997555,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
30,random_orthogonal,30,transformer,0.0,0.28777897,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
30,random_orthogonal,31,transformer,1.0,0.24032715,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
30,random_orthogonal,32,final_norm,1.0,0.24551351,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
30,token_permuted,30,transformer,0.0,0.28568757,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
30,token_permuted,31,transformer,1.0,0.22565608,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
30,token_permuted,32,final_norm,1.0,0.251195,olmo7b_stage1_step93000_tokens391B,olmo7b_general,-1,0
1,natural,1,transformer,0.0,0.5144204,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,2,transformer,0.033333335,0.5828263,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,3,transformer,0.06666667,0.61195993,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,4,transformer,0.1,0.6242627,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,5,transformer,0.13333334,0.6120176,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,6,transformer,0.16666667,0.5505269,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,7,transformer,0.2,0.5309917,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,8,transformer,0.23333333,0.51461774,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,9,transformer,0.26666668,0.49543846,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,10,transformer,0.3,0.47869238,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,11,transformer,0.33333334,0.46564823,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,12,transformer,0.36666667,0.45815858,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,13,transformer,0.4,0.4439666,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,14,transformer,0.43333334,0.42319602,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,15,transformer,0.46666667,0.40393585,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,16,transformer,0.5,0.38394356,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,17,transformer,0.53333336,0.36682567,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,18,transformer,0.56666666,0.35229832,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,19,transformer,0.6,0.34447882,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,20,transformer,0.6333333,0.33088684,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,21,transformer,0.6666667,0.32760942,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,22,transformer,0.7,0.32588544,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,23,transformer,0.73333335,0.32608432,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,24,transformer,0.76666665,0.3273145,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,25,transformer,0.8,0.33034158,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,26,transformer,0.8333333,0.33307287,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,27,transformer,0.8666667,0.33552805,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,28,transformer,0.9,0.3385669,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,29,transformer,0.93333334,0.33532342,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,30,transformer,0.96666664,0.32005313,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,31,transformer,1.0,0.29895186,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,natural,32,final_norm,1.0,0.25970542,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,1,transformer,0.0,0.51460457,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,2,transformer,0.033333335,0.47021097,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,3,transformer,0.06666667,0.41702983,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,4,transformer,0.1,0.3942597,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,5,transformer,0.13333334,0.36380905,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,6,transformer,0.16666667,0.32727766,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,7,transformer,0.2,0.30787697,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,8,transformer,0.23333333,0.2943278,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,9,transformer,0.26666668,0.28195706,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,10,transformer,0.3,0.27152506,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,11,transformer,0.33333334,0.26446068,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,12,transformer,0.36666667,0.25949076,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,13,transformer,0.4,0.2515978,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,14,transformer,0.43333334,0.23908319,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,15,transformer,0.46666667,0.22766869,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,16,transformer,0.5,0.21541454,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,17,transformer,0.53333336,0.20491217,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,18,transformer,0.56666666,0.19571476,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,19,transformer,0.6,0.18994118,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,20,transformer,0.6333333,0.18155517,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,21,transformer,0.6666667,0.17902358,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,22,transformer,0.7,0.17769438,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,23,transformer,0.73333335,0.17720275,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,24,transformer,0.76666665,0.17779796,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,25,transformer,0.8,0.17918521,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,26,transformer,0.8333333,0.18074067,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,27,transformer,0.8666667,0.18191521,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,28,transformer,0.9,0.18321282,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,29,transformer,0.93333334,0.17975199,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,30,transformer,0.96666664,0.16704853,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,31,transformer,1.0,0.15210186,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,random_orthogonal,32,final_norm,1.0,0.13847502,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,1,transformer,0.0,0.5139684,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,2,transformer,0.033333335,0.5491654,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,3,transformer,0.06666667,0.5230512,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,4,transformer,0.1,0.5186108,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,5,transformer,0.13333334,0.49040544,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,6,transformer,0.16666667,0.4383936,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,7,transformer,0.2,0.41827008,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,8,transformer,0.23333333,0.40316728,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,9,transformer,0.26666668,0.38681898,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,10,transformer,0.3,0.37235004,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,11,transformer,0.33333334,0.3623102,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,12,transformer,0.36666667,0.35543838,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,13,transformer,0.4,0.3444212,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,14,transformer,0.43333334,0.3273588,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,15,transformer,0.46666667,0.3105116,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,16,transformer,0.5,0.29294372,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,17,transformer,0.53333336,0.27790955,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,18,transformer,0.56666666,0.26488167,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,19,transformer,0.6,0.25639775,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,20,transformer,0.6333333,0.24487644,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,21,transformer,0.6666667,0.24125984,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,22,transformer,0.7,0.23917657,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,23,transformer,0.73333335,0.23839962,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,24,transformer,0.76666665,0.23908955,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,25,transformer,0.8,0.24076319,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,26,transformer,0.8333333,0.24294607,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,27,transformer,0.8666667,0.24459061,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,28,transformer,0.9,0.24627984,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,29,transformer,0.93333334,0.24172279,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,30,transformer,0.96666664,0.22550742,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,31,transformer,1.0,0.21124846,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
1,token_permuted,32,final_norm,1.0,0.18511978,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,15,transformer,0.0,0.38551387,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,16,transformer,0.0625,0.35393947,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,17,transformer,0.125,0.322396,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,18,transformer,0.1875,0.29997176,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,19,transformer,0.25,0.28875655,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,20,transformer,0.3125,0.2720225,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,21,transformer,0.375,0.2652871,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,22,transformer,0.4375,0.25874335,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,23,transformer,0.5,0.25499582,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,24,transformer,0.5625,0.2533993,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,25,transformer,0.625,0.2529571,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,26,transformer,0.6875,0.25374225,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,27,transformer,0.75,0.25384635,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,28,transformer,0.8125,0.25395358,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,29,transformer,0.875,0.2473601,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,30,transformer,0.9375,0.23170353,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,31,transformer,1.0,0.2071582,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,natural,32,final_norm,1.0,0.1815261,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,15,transformer,0.0,0.38605252,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,16,transformer,0.0625,0.3309818,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,17,transformer,0.125,0.28466782,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,18,transformer,0.1875,0.25204858,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,19,transformer,0.25,0.22926876,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,20,transformer,0.3125,0.20621805,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,21,transformer,0.375,0.19433048,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,22,transformer,0.4375,0.18310452,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,23,transformer,0.5,0.17640707,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,24,transformer,0.5625,0.17280485,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,25,transformer,0.625,0.16971861,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,26,transformer,0.6875,0.16759112,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,27,transformer,0.75,0.16602416,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,28,transformer,0.8125,0.16437604,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,29,transformer,0.875,0.15676272,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,30,transformer,0.9375,0.1415424,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,31,transformer,1.0,0.12410086,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,random_orthogonal,32,final_norm,1.0,0.11730464,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,15,transformer,0.0,0.38618186,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,16,transformer,0.0625,0.34814554,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,17,transformer,0.125,0.30806136,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,18,transformer,0.1875,0.27874845,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,19,transformer,0.25,0.25777993,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,20,transformer,0.3125,0.23550224,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,21,transformer,0.375,0.22441071,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,22,transformer,0.4375,0.21458153,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,23,transformer,0.5,0.20848407,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,24,transformer,0.5625,0.20570597,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,25,transformer,0.625,0.20352598,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,26,transformer,0.6875,0.20243855,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,27,transformer,0.75,0.20157978,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,28,transformer,0.8125,0.20034412,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,29,transformer,0.875,0.19227174,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,30,transformer,0.9375,0.17502682,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,31,transformer,1.0,0.15453835,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
15,token_permuted,32,final_norm,1.0,0.14617993,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
30,natural,30,transformer,0.0,0.41324478,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
30,natural,31,transformer,1.0,0.31543803,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
30,natural,32,final_norm,1.0,0.28425932,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
30,random_orthogonal,30,transformer,0.0,0.41460896,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
30,random_orthogonal,31,transformer,1.0,0.3470877,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
30,random_orthogonal,32,final_norm,1.0,0.31814972,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
30,token_permuted,30,transformer,0.0,0.4117587,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
30,token_permuted,31,transformer,1.0,0.31925967,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1
30,token_permuted,32,final_norm,1.0,0.3132197,olmo7b_stage1_step928646_tokens3896B,olmo7b_general,-1,1


==> anc/supplement/focal/direction_controls/processed/robustness_cell_layer.csv <==
check,variant,endpoint,panel,run,checkpoint_final,block,contrast,estimate
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,0,1,natural_minus_random,1.2415622869068184
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,0,1,natural_minus_permuted,0.5122063080085608
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,0,1,natural_minus_equal_controls,0.8768842974576896
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,0,1,natural_minus_random,1.2406142850702124
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,0,1,natural_minus_permuted,0.5107155220522788
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,0,1,natural_minus_equal_controls,0.8756649035612456
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,0,1,natural_minus_random,1.2416781412452302
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,0,1,natural_minus_permuted,0.512424533557011
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,0,1,natural_minus_equal_controls,0.8770513374011206
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,0,1,natural_minus_random,1.2408743643926217
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,0,1,natural_minus_permuted,0.5110407356360265
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,0,1,natural_minus_equal_controls,0.8759575500143241
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,0,1,natural_minus_random,2.9725774789293173
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,0,1,natural_minus_permuted,1.3359153880738015
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,0,1,natural_minus_equal_controls,2.1542464335015596
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,0,1,natural_minus_random,3.029823224168625
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,0,1,natural_minus_permuted,1.382350108468112
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,0,1,natural_minus_equal_controls,2.2060866663183685
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,0,1,natural_minus_random,0.6462330787305507
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,0,1,natural_minus_permuted,0.47457176989916344
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,0,1,natural_minus_equal_controls,0.5604024243148571
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,0,1,natural_minus_random,0.2205868937459753
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,0,1,natural_minus_permuted,0.16498640529897898
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,0,1,natural_minus_equal_controls,0.19278664952247715
output_endpoint,absolute_projection,flip,olmo7b_general,-1,0,1,natural_minus_random,0.26797751162399297
output_endpoint,absolute_projection,flip,olmo7b_general,-1,0,1,natural_minus_permuted,0.1532751612949679
output_endpoint,absolute_projection,flip,olmo7b_general,-1,0,1,natural_minus_equal_controls,0.21062633645948042
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,0,1,natural_minus_random,1.2417820473510668
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,0,1,natural_minus_permuted,0.512318204311357
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,0,1,natural_minus_equal_controls,0.8770501258312119
random_seed,seed_3101,A_hidden,olmo7b_general,-1,0,1,natural_minus_random,1.2427189350128174
random_seed,seed_3102,A_hidden,olmo7b_general,-1,0,1,natural_minus_random,1.2502673864364624
random_seed,seed_3103,A_hidden,olmo7b_general,-1,0,1,natural_minus_random,1.232102632522583
random_seed,seed_3104,A_hidden,olmo7b_general,-1,0,1,natural_minus_random,1.2401938438415527
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,0,15,natural_minus_random,0.27246375509544973
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,0,15,natural_minus_permuted,0.07641335079280509
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.1744385529441274
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,0,15,natural_minus_random,0.2722331519675124
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,0,15,natural_minus_permuted,0.0770126825010613
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.17462291723428686
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,0,15,natural_minus_random,0.27275788206354246
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,0,15,natural_minus_permuted,0.07747637584868594
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.1751171289561142
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,0,15,natural_minus_random,0.2727542207569187
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,0,15,natural_minus_permuted,0.07746955935175648
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.17511189005433758
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,0,15,natural_minus_random,0.9152041571760128
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,0,15,natural_minus_permuted,0.35575870282193556
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.6354814299989742
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,0,15,natural_minus_random,0.9165975063608891
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,0,15,natural_minus_permuted,0.34530123642219657
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.6309493713915428
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,0,15,natural_minus_random,0.017325654100233432
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,0,15,natural_minus_permuted,-0.011841272972411762
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.002742190563910835
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,0,15,natural_minus_random,0.00436751319211633
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,0,15,natural_minus_permuted,0.018197747116427278
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.011282630154271804
output_endpoint,absolute_projection,flip,olmo7b_general,-1,0,15,natural_minus_random,0.04260685570166933
output_endpoint,absolute_projection,flip,olmo7b_general,-1,0,15,natural_minus_permuted,0.011668562524092624
output_endpoint,absolute_projection,flip,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.02713770911288098
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,0,15,natural_minus_random,0.2725271621169526
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,0,15,natural_minus_permuted,0.07645085451236067
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,0,15,natural_minus_equal_controls,0.17448900831465664
random_seed,seed_3101,A_hidden,olmo7b_general,-1,0,15,natural_minus_random,0.2713344991207123
random_seed,seed_3102,A_hidden,olmo7b_general,-1,0,15,natural_minus_random,0.2734408974647522
random_seed,seed_3103,A_hidden,olmo7b_general,-1,0,15,natural_minus_random,0.27160021662712097
random_seed,seed_3104,A_hidden,olmo7b_general,-1,0,15,natural_minus_random,0.2716931104660034
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,0,30,natural_minus_random,-0.07498440575650953
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,0,30,natural_minus_permuted,-0.10000211260287156
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,0,30,natural_minus_equal_controls,-0.08749325917969054
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,0,30,natural_minus_random,-0.07399354168462322
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,0,30,natural_minus_permuted,-0.09844085940351288
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,0,30,natural_minus_equal_controls,-0.08621720054406805
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,0,30,natural_minus_random,-0.07639077589957596
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,0,30,natural_minus_permuted,-0.09924599612342322
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,0,30,natural_minus_equal_controls,-0.08781838601149959
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,0,30,natural_minus_random,-0.07441032536674996
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,0,30,natural_minus_permuted,-0.09849261623839015
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,0,30,natural_minus_equal_controls,-0.08645147080257005
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,0,30,natural_minus_random,0.6916931747375725
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,0,30,natural_minus_permuted,0.30203074695932863
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,0,30,natural_minus_equal_controls,0.4968619608484506
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,0,30,natural_minus_random,0.7582866345898958
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,0,30,natural_minus_permuted,0.32581356712386134
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,0,30,natural_minus_equal_controls,0.5420501008568785
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,0,30,natural_minus_random,0.044759130665384894
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,0,30,natural_minus_permuted,0.0014397931900120287
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,0,30,natural_minus_equal_controls,0.02309946192769846
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,0,30,natural_minus_random,-0.13335184470767508
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,0,30,natural_minus_permuted,-0.10854476921572442
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,0,30,natural_minus_equal_controls,-0.12094830696169975
output_endpoint,absolute_projection,flip,olmo7b_general,-1,0,30,natural_minus_random,0.05447429226802446
output_endpoint,absolute_projection,flip,olmo7b_general,-1,0,30,natural_minus_permuted,0.04280858954296063
output_endpoint,absolute_projection,flip,olmo7b_general,-1,0,30,natural_minus_equal_controls,0.04864144090549254
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,0,30,natural_minus_random,-0.07512027534848839
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,0,30,natural_minus_permuted,-0.10000431825686129
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,0,30,natural_minus_equal_controls,-0.08756229680267484
random_seed,seed_3101,A_hidden,olmo7b_general,-1,0,30,natural_minus_random,-0.07585292309522629
random_seed,seed_3102,A_hidden,olmo7b_general,-1,0,30,natural_minus_random,-0.07614066451787949
random_seed,seed_3103,A_hidden,olmo7b_general,-1,0,30,natural_minus_random,-0.07693732529878616
random_seed,seed_3104,A_hidden,olmo7b_general,-1,0,30,natural_minus_random,-0.07635538280010223
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,1,1,natural_minus_random,0.6349440124467796
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,1,1,natural_minus_permuted,0.3335849771452619
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,1,1,natural_minus_equal_controls,0.48426449479602074
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,1,1,natural_minus_random,0.6346081579463225
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,1,1,natural_minus_permuted,0.3338581493734665
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,1,1,natural_minus_equal_controls,0.4842331536598945
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,1,1,natural_minus_random,0.6349439042054599
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,1,1,natural_minus_permuted,0.333825197493522
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,1,1,natural_minus_equal_controls,0.48438455084949095
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,1,1,natural_minus_random,0.6345486846910254
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,1,1,natural_minus_permuted,0.33394938906897076
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,1,1,natural_minus_equal_controls,0.4842490368799981
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,1,1,natural_minus_random,1.3355204164852577
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,1,1,natural_minus_permuted,0.7090124023501585
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,1,1,natural_minus_equal_controls,1.022266409417708
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,1,1,natural_minus_random,1.3450017683956494
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,1,1,natural_minus_permuted,0.7215996293725626
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,1,1,natural_minus_equal_controls,1.033300698884106
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,1,1,natural_minus_random,0.11388894696821886
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,1,1,natural_minus_permuted,0.07642440561985915
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,1,1,natural_minus_equal_controls,0.09515667629403901
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,1,1,natural_minus_random,0.017726644510168362
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,1,1,natural_minus_permuted,-0.002317630194303602
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,1,1,natural_minus_equal_controls,0.00770450715793238
output_endpoint,absolute_projection,flip,olmo7b_general,-1,1,1,natural_minus_random,0.08437792072549406
output_endpoint,absolute_projection,flip,olmo7b_general,-1,1,1,natural_minus_permuted,0.05228295827499782
output_endpoint,absolute_projection,flip,olmo7b_general,-1,1,1,natural_minus_equal_controls,0.06833043950024595
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,1,1,natural_minus_random,0.6349309269897278
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,1,1,natural_minus_permuted,0.33362669944301915
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,1,1,natural_minus_equal_controls,0.48427881321637345
random_seed,seed_3101,A_hidden,olmo7b_general,-1,1,1,natural_minus_random,0.6409313678741455
random_seed,seed_3102,A_hidden,olmo7b_general,-1,1,1,natural_minus_random,0.6397562026977539
random_seed,seed_3103,A_hidden,olmo7b_general,-1,1,1,natural_minus_random,0.6339415907859802
random_seed,seed_3104,A_hidden,olmo7b_general,-1,1,1,natural_minus_random,0.6207454204559326
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,1,15,natural_minus_random,0.42185135578798905
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,1,15,natural_minus_permuted,0.20360817250287067
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.31272976414542986
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,1,15,natural_minus_random,0.4214283121647211
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,1,15,natural_minus_permuted,0.20327657565159618
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.31235244390815864
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,1,15,natural_minus_random,0.4222372927094863
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,1,15,natural_minus_permuted,0.20425529664331143
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.31324629467639886
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,1,15,natural_minus_random,0.421846218631033
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,1,15,natural_minus_permuted,0.2036339519998991
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.31274008531546604
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,1,15,natural_minus_random,1.0326530455626148
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,1,15,natural_minus_permuted,0.4748471323148391
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.753750088938727
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,1,15,natural_minus_random,1.03294271125309
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,1,15,natural_minus_permuted,0.467231623355167
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.7500871673041285
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,1,15,natural_minus_random,0.03266416433160976
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,1,15,natural_minus_permuted,0.005929974754839862
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.019297069543224812
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,1,15,natural_minus_random,0.008855649556359924
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,1,15,natural_minus_permuted,0.02854830969667654
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.018701979626518234
output_endpoint,absolute_projection,flip,olmo7b_general,-1,1,15,natural_minus_random,0.04405657467983212
output_endpoint,absolute_projection,flip,olmo7b_general,-1,1,15,natural_minus_permuted,0.02492138536515251
output_endpoint,absolute_projection,flip,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.034488980022492316
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,1,15,natural_minus_random,0.4219739056228039
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,1,15,natural_minus_permuted,0.20371157335398526
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,1,15,natural_minus_equal_controls,0.3128427394883946
random_seed,seed_3101,A_hidden,olmo7b_general,-1,1,15,natural_minus_random,0.419217973947525
random_seed,seed_3102,A_hidden,olmo7b_general,-1,1,15,natural_minus_random,0.41991907358169556
random_seed,seed_3103,A_hidden,olmo7b_general,-1,1,15,natural_minus_random,0.4199441969394684
random_seed,seed_3104,A_hidden,olmo7b_general,-1,1,15,natural_minus_random,0.42043840885162354
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,1,30,natural_minus_random,-0.1288905926143732
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,1,30,natural_minus_permuted,-0.10502279526712643
alignment,readout_projection_abs,A_hidden,olmo7b_general,-1,1,30,natural_minus_equal_controls,-0.11695669394074981
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,1,30,natural_minus_random,-0.12809697751512011
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,1,30,natural_minus_permuted,-0.10366334674823219
alignment,readout_projection_signed,A_hidden,olmo7b_general,-1,1,30,natural_minus_equal_controls,-0.11588016213167615
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,1,30,natural_minus_random,-0.1297739242250635
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,1,30,natural_minus_permuted,-0.10730242971218096
alignment,readout_cosine_abs,A_hidden,olmo7b_general,-1,1,30,natural_minus_equal_controls,-0.11853817696862223
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,1,30,natural_minus_random,-0.12816124066132917
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,1,30,natural_minus_permuted,-0.10371926958749916
alignment,readout_cosine_signed,A_hidden,olmo7b_general,-1,1,30,natural_minus_equal_controls,-0.11594025512441417
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,1,30,natural_minus_random,0.5605267977745552
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,1,30,natural_minus_permuted,0.4056671861326313
output_endpoint,absolute_projection,G_JS,olmo7b_general,-1,1,30,natural_minus_equal_controls,0.48309699195359324
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,1,30,natural_minus_random,0.7196659167456897
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,1,30,natural_minus_permuted,0.5001588785865413
output_endpoint,absolute_projection,G_KL,olmo7b_general,-1,1,30,natural_minus_equal_controls,0.6099123976661155
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,1,30,natural_minus_random,0.08508500576268863
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,1,30,natural_minus_permuted,0.0022310501246592396
output_endpoint,absolute_projection,NLL_change,olmo7b_general,-1,1,30,natural_minus_equal_controls,0.04365802794367393
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,1,30,natural_minus_random,-0.2136464047236329
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,1,30,natural_minus_permuted,-0.20732765858736596
output_endpoint,absolute_projection,logit_margin_loss,olmo7b_general,-1,1,30,natural_minus_equal_controls,-0.21048703165549942
output_endpoint,absolute_projection,flip,olmo7b_general,-1,1,30,natural_minus_random,0.054007912048991025
output_endpoint,absolute_projection,flip,olmo7b_general,-1,1,30,natural_minus_permuted,0.04049012219295639
output_endpoint,absolute_projection,flip,olmo7b_general,-1,1,30,natural_minus_equal_controls,0.04724901712097371
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,1,30,natural_minus_random,-0.12879110659513054
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,1,30,natural_minus_permuted,-0.10492129771905845
top2_spacing,remove_le_one_binary16_spacing,A_hidden,olmo7b_general,-1,1,30,natural_minus_equal_controls,-0.1168562021570945
random_seed,seed_3101,A_hidden,olmo7b_general,-1,1,30,natural_minus_random,-0.1264009326696396
random_seed,seed_3102,A_hidden,olmo7b_general,-1,1,30,natural_minus_random,-0.1254776120185852
random_seed,seed_3103,A_hidden,olmo7b_general,-1,1,30,natural_minus_random,-0.1267956793308258
random_seed,seed_3104,A_hidden,olmo7b_general,-1,1,30,natural_minus_random,-0.12550680339336395
alignment,readout_projection_abs,A_hidden,pythia_hella,1,0,1,natural_minus_random,0.23343294661389666
alignment,readout_projection_abs,A_hidden,pythia_hella,1,0,1,natural_minus_permuted,0.14695092358700107
alignment,readout_projection_abs,A_hidden,pythia_hella,1,0,1,natural_minus_equal_controls,0.19019193510044885
alignment,readout_projection_signed,A_hidden,pythia_hella,1,0,1,natural_minus_random,0.23344894636191615
alignment,readout_projection_signed,A_hidden,pythia_hella,1,0,1,natural_minus_permuted,0.14714468921967405
alignment,readout_projection_signed,A_hidden,pythia_hella,1,0,1,natural_minus_equal_controls,0.1902968177907951
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,0,1,natural_minus_random,0.23332124682824382
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,0,1,natural_minus_permuted,0.14691250359937671
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,0,1,natural_minus_equal_controls,0.19011687521381027
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,0,1,natural_minus_random,0.23340666129868956
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,0,1,natural_minus_permuted,0.14709907944358555
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,0,1,natural_minus_equal_controls,0.19025287037113756
output_endpoint,absolute_projection,G_JS,pythia_hella,1,0,1,natural_minus_random,0.49291139192057254
output_endpoint,absolute_projection,G_JS,pythia_hella,1,0,1,natural_minus_permuted,0.2580630905699395
output_endpoint,absolute_projection,G_JS,pythia_hella,1,0,1,natural_minus_equal_controls,0.375487241245256
output_endpoint,absolute_projection,G_KL,pythia_hella,1,0,1,natural_minus_random,0.5266447168599188
output_endpoint,absolute_projection,G_KL,pythia_hella,1,0,1,natural_minus_permuted,0.2807911259796194
output_endpoint,absolute_projection,G_KL,pythia_hella,1,0,1,natural_minus_equal_controls,0.4037179214197691
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,0,1,natural_minus_random,0.14642823639729663
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,0,1,natural_minus_permuted,0.06108274401614727
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,0,1,natural_minus_equal_controls,0.10375549020672195
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,0,1,natural_minus_random,-0.007506421513014699
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,0,1,natural_minus_permuted,-0.03589295813525015
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,0,1,natural_minus_equal_controls,-0.021699689824132423
output_endpoint,absolute_projection,flip,pythia_hella,1,0,1,natural_minus_random,0.07302975541408196
output_endpoint,absolute_projection,flip,pythia_hella,1,0,1,natural_minus_permuted,0.04992957611253551
output_endpoint,absolute_projection,flip,pythia_hella,1,0,1,natural_minus_equal_controls,0.06147966576330874
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,0,1,natural_minus_random,0.23322730892433446
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,0,1,natural_minus_permuted,0.14656949639234815
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,0,1,natural_minus_equal_controls,0.1898984026583413
random_seed,seed_3101,A_hidden,pythia_hella,1,0,1,natural_minus_random,0.2299557775259018
random_seed,seed_3102,A_hidden,pythia_hella,1,0,1,natural_minus_random,0.2304302304983139
random_seed,seed_3103,A_hidden,pythia_hella,1,0,1,natural_minus_random,0.236313134431839
random_seed,seed_3104,A_hidden,pythia_hella,1,0,1,natural_minus_random,0.23555691540241241
alignment,readout_projection_abs,A_hidden,pythia_hella,1,0,5,natural_minus_random,0.11020953975944842
alignment,readout_projection_abs,A_hidden,pythia_hella,1,0,5,natural_minus_permuted,0.05896089727500908
alignment,readout_projection_abs,A_hidden,pythia_hella,1,0,5,natural_minus_equal_controls,0.08458521851722875
alignment,readout_projection_signed,A_hidden,pythia_hella,1,0,5,natural_minus_random,0.10893260489440981
alignment,readout_projection_signed,A_hidden,pythia_hella,1,0,5,natural_minus_permuted,0.05761936270050705
alignment,readout_projection_signed,A_hidden,pythia_hella,1,0,5,natural_minus_equal_controls,0.08327598379745843
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,0,5,natural_minus_random,0.11255120393887369
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,0,5,natural_minus_permuted,0.0596599755944765
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,0,5,natural_minus_equal_controls,0.0861055897666751
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,0,5,natural_minus_random,0.11106824537194682
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,0,5,natural_minus_permuted,0.058438682437806144
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,0,5,natural_minus_equal_controls,0.08475346390487648
output_endpoint,absolute_projection,G_JS,pythia_hella,1,0,5,natural_minus_random,0.6240560784334026
output_endpoint,absolute_projection,G_JS,pythia_hella,1,0,5,natural_minus_permuted,0.40276591995859845
output_endpoint,absolute_projection,G_JS,pythia_hella,1,0,5,natural_minus_equal_controls,0.5134109991960005
output_endpoint,absolute_projection,G_KL,pythia_hella,1,0,5,natural_minus_random,0.6230189308723123
output_endpoint,absolute_projection,G_KL,pythia_hella,1,0,5,natural_minus_permuted,0.39686710018879023
output_endpoint,absolute_projection,G_KL,pythia_hella,1,0,5,natural_minus_equal_controls,0.5099430155305513
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,0,5,natural_minus_random,0.13444584227209289
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,0,5,natural_minus_permuted,0.07380615946291824
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,0,5,natural_minus_equal_controls,0.10412600086750556
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,0,5,natural_minus_random,0.06855217047127359
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,0,5,natural_minus_permuted,0.058228605970465724
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,0,5,natural_minus_equal_controls,0.06339038822086965
output_endpoint,absolute_projection,flip,pythia_hella,1,0,5,natural_minus_random,0.0695172967807321
output_endpoint,absolute_projection,flip,pythia_hella,1,0,5,natural_minus_permuted,0.0450441070881748
output_endpoint,absolute_projection,flip,pythia_hella,1,0,5,natural_minus_equal_controls,0.05728070193445345
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,0,5,natural_minus_random,0.10993972365111371
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,0,5,natural_minus_permuted,0.058909161285469275
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,0,5,natural_minus_equal_controls,0.08442444246829149
random_seed,seed_3101,A_hidden,pythia_hella,1,0,5,natural_minus_random,0.12859904766082764
random_seed,seed_3102,A_hidden,pythia_hella,1,0,5,natural_minus_random,0.1253652125597
random_seed,seed_3103,A_hidden,pythia_hella,1,0,5,natural_minus_random,0.12758807837963104
random_seed,seed_3104,A_hidden,pythia_hella,1,0,5,natural_minus_random,0.12844441831111908
alignment,readout_projection_abs,A_hidden,pythia_hella,1,0,10,natural_minus_random,-0.07171718739928154
alignment,readout_projection_abs,A_hidden,pythia_hella,1,0,10,natural_minus_permuted,-0.07910927337232482
alignment,readout_projection_abs,A_hidden,pythia_hella,1,0,10,natural_minus_equal_controls,-0.07541323038580318
alignment,readout_projection_signed,A_hidden,pythia_hella,1,0,10,natural_minus_random,-0.07151841867543236
alignment,readout_projection_signed,A_hidden,pythia_hella,1,0,10,natural_minus_permuted,-0.07854803881056438
alignment,readout_projection_signed,A_hidden,pythia_hella,1,0,10,natural_minus_equal_controls,-0.07503322874299836
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,0,10,natural_minus_random,-0.07201069442270384
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,0,10,natural_minus_permuted,-0.07886764146399546
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,0,10,natural_minus_equal_controls,-0.07543916794334965
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,0,10,natural_minus_random,-0.0716282319515569
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,0,10,natural_minus_permuted,-0.07846854132801878
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,0,10,natural_minus_equal_controls,-0.07504838663978784
output_endpoint,absolute_projection,G_JS,pythia_hella,1,0,10,natural_minus_random,0.3748821372930671
output_endpoint,absolute_projection,G_JS,pythia_hella,1,0,10,natural_minus_permuted,0.21685607272969643
output_endpoint,absolute_projection,G_JS,pythia_hella,1,0,10,natural_minus_equal_controls,0.29586910501138175
output_endpoint,absolute_projection,G_KL,pythia_hella,1,0,10,natural_minus_random,0.39255261234742195
output_endpoint,absolute_projection,G_KL,pythia_hella,1,0,10,natural_minus_permuted,0.22289759786881502
output_endpoint,absolute_projection,G_KL,pythia_hella,1,0,10,natural_minus_equal_controls,0.30772510510811846
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,0,10,natural_minus_random,0.07125507545227996
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,0,10,natural_minus_permuted,-0.01605096047937765
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,0,10,natural_minus_equal_controls,0.027602057486451156
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,0,10,natural_minus_random,-0.03053739418441432
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,0,10,natural_minus_permuted,-0.07914531087742929
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,0,10,natural_minus_equal_controls,-0.0548413525309218
output_endpoint,absolute_projection,flip,pythia_hella,1,0,10,natural_minus_random,0.06690181192238775
output_endpoint,absolute_projection,flip,pythia_hella,1,0,10,natural_minus_permuted,0.037351953986878905
output_endpoint,absolute_projection,flip,pythia_hella,1,0,10,natural_minus_equal_controls,0.05212688295463333
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,0,10,natural_minus_random,-0.07181206868514722
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,0,10,natural_minus_permuted,-0.07905167823772827
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,0,10,natural_minus_equal_controls,-0.07543187346143775
random_seed,seed_3101,A_hidden,pythia_hella,1,0,10,natural_minus_random,-0.07238563150167465
random_seed,seed_3102,A_hidden,pythia_hella,1,0,10,natural_minus_random,-0.07382205873727798
random_seed,seed_3103,A_hidden,pythia_hella,1,0,10,natural_minus_random,-0.07086221128702164
random_seed,seed_3104,A_hidden,pythia_hella,1,0,10,natural_minus_random,-0.07514951378107071
alignment,readout_projection_abs,A_hidden,pythia_hella,1,1,1,natural_minus_random,0.2333576841568481
alignment,readout_projection_abs,A_hidden,pythia_hella,1,1,1,natural_minus_permuted,-0.02926016305090018
alignment,readout_projection_abs,A_hidden,pythia_hella,1,1,1,natural_minus_equal_controls,0.10204876055297396
alignment,readout_projection_signed,A_hidden,pythia_hella,1,1,1,natural_minus_random,0.2337568857771135
alignment,readout_projection_signed,A_hidden,pythia_hella,1,1,1,natural_minus_permuted,-0.029039698440259887
alignment,readout_projection_signed,A_hidden,pythia_hella,1,1,1,natural_minus_equal_controls,0.10235859366842681
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,1,1,natural_minus_random,0.23356271462293576
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,1,1,natural_minus_permuted,-0.029044885268774356
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,1,1,natural_minus_equal_controls,0.1022589146770807
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,1,1,natural_minus_random,0.2337501298423108
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,1,1,natural_minus_permuted,-0.02906321907590592
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,1,1,natural_minus_equal_controls,0.10234345538320244
output_endpoint,absolute_projection,G_JS,pythia_hella,1,1,1,natural_minus_random,0.4572291914226143
output_endpoint,absolute_projection,G_JS,pythia_hella,1,1,1,natural_minus_permuted,-0.21402394530584545
output_endpoint,absolute_projection,G_JS,pythia_hella,1,1,1,natural_minus_equal_controls,0.12160262305838443
output_endpoint,absolute_projection,G_KL,pythia_hella,1,1,1,natural_minus_random,0.5105067155512863
output_endpoint,absolute_projection,G_KL,pythia_hella,1,1,1,natural_minus_permuted,-0.2245203232652377
output_endpoint,absolute_projection,G_KL,pythia_hella,1,1,1,natural_minus_equal_controls,0.14299319614302433
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,1,1,natural_minus_random,0.2558750533392857
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,1,1,natural_minus_permuted,-0.2045358637055953
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,1,1,natural_minus_equal_controls,0.025669594816845193
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,1,1,natural_minus_random,-0.05344428661562051
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,1,1,natural_minus_permuted,-0.2151203249658945
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,1,1,natural_minus_equal_controls,-0.1342823057907575
output_endpoint,absolute_projection,flip,pythia_hella,1,1,1,natural_minus_random,0.08960964846921826
output_endpoint,absolute_projection,flip,pythia_hella,1,1,1,natural_minus_permuted,-0.025720447755252673
output_endpoint,absolute_projection,flip,pythia_hella,1,1,1,natural_minus_equal_controls,0.031944600356982794
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,1,1,natural_minus_random,0.2299803620550791
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,1,1,natural_minus_permuted,-0.030835919955128244
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,1,1,natural_minus_equal_controls,0.09957222104997543
random_seed,seed_3101,A_hidden,pythia_hella,1,1,1,natural_minus_random,0.23468956351280212
random_seed,seed_3102,A_hidden,pythia_hella,1,1,1,natural_minus_random,0.2291392683982849
random_seed,seed_3103,A_hidden,pythia_hella,1,1,1,natural_minus_random,0.23399437963962555
random_seed,seed_3104,A_hidden,pythia_hella,1,1,1,natural_minus_random,0.2358592003583908
alignment,readout_projection_abs,A_hidden,pythia_hella,1,1,5,natural_minus_random,0.02332955135060466
alignment,readout_projection_abs,A_hidden,pythia_hella,1,1,5,natural_minus_permuted,0.015534155572728636
alignment,readout_projection_abs,A_hidden,pythia_hella,1,1,5,natural_minus_equal_controls,0.01943185346166665
alignment,readout_projection_signed,A_hidden,pythia_hella,1,1,5,natural_minus_random,0.022366370005838965
alignment,readout_projection_signed,A_hidden,pythia_hella,1,1,5,natural_minus_permuted,0.014277882577931944
alignment,readout_projection_signed,A_hidden,pythia_hella,1,1,5,natural_minus_equal_controls,0.018322126291885454
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,1,5,natural_minus_random,0.024825753707625964
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,1,5,natural_minus_permuted,0.016441653667707223
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,1,5,natural_minus_equal_controls,0.020633703687666594
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,1,5,natural_minus_random,0.023934155362953735
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,1,5,natural_minus_permuted,0.01550175947410426
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,1,5,natural_minus_equal_controls,0.019717957418528997
output_endpoint,absolute_projection,G_JS,pythia_hella,1,1,5,natural_minus_random,0.2620034383659047
output_endpoint,absolute_projection,G_JS,pythia_hella,1,1,5,natural_minus_permuted,0.24197406123154042
output_endpoint,absolute_projection,G_JS,pythia_hella,1,1,5,natural_minus_equal_controls,0.25198874979872254
output_endpoint,absolute_projection,G_KL,pythia_hella,1,1,5,natural_minus_random,0.2532531392501583
output_endpoint,absolute_projection,G_KL,pythia_hella,1,1,5,natural_minus_permuted,0.21882282975546086
output_endpoint,absolute_projection,G_KL,pythia_hella,1,1,5,natural_minus_equal_controls,0.23603798450280958
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,1,5,natural_minus_random,0.06143037227960069
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,1,5,natural_minus_permuted,0.04113876735764993
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,1,5,natural_minus_equal_controls,0.05128456981862531
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,1,5,natural_minus_random,0.025077600757756308
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,1,5,natural_minus_permuted,0.08681451655683999
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,1,5,natural_minus_equal_controls,0.055946058657298146
output_endpoint,absolute_projection,flip,pythia_hella,1,1,5,natural_minus_random,0.02830325732955752
output_endpoint,absolute_projection,flip,pythia_hella,1,1,5,natural_minus_permuted,0.014362588471601712
output_endpoint,absolute_projection,flip,pythia_hella,1,1,5,natural_minus_equal_controls,0.021332922900579615
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,1,5,natural_minus_random,0.022114954032550038
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,1,5,natural_minus_permuted,0.017188876090369343
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,1,5,natural_minus_equal_controls,0.01965191506145969
random_seed,seed_3101,A_hidden,pythia_hella,1,1,5,natural_minus_random,0.028015609830617905
random_seed,seed_3102,A_hidden,pythia_hella,1,1,5,natural_minus_random,0.024775361642241478
random_seed,seed_3103,A_hidden,pythia_hella,1,1,5,natural_minus_random,0.025582244619727135
random_seed,seed_3104,A_hidden,pythia_hella,1,1,5,natural_minus_random,0.029444875195622444
alignment,readout_projection_abs,A_hidden,pythia_hella,1,1,10,natural_minus_random,-0.4235529267995729
alignment,readout_projection_abs,A_hidden,pythia_hella,1,1,10,natural_minus_permuted,0.026859324271667262
alignment,readout_projection_abs,A_hidden,pythia_hella,1,1,10,natural_minus_equal_controls,-0.19834680126395282
alignment,readout_projection_signed,A_hidden,pythia_hella,1,1,10,natural_minus_random,-0.4191411611905195
alignment,readout_projection_signed,A_hidden,pythia_hella,1,1,10,natural_minus_permuted,0.03268373554839887
alignment,readout_projection_signed,A_hidden,pythia_hella,1,1,10,natural_minus_equal_controls,-0.1932287128210603
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,1,10,natural_minus_random,-0.4235625569161735
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,1,10,natural_minus_permuted,0.02918914760613478
alignment,readout_cosine_abs,A_hidden,pythia_hella,1,1,10,natural_minus_equal_controls,-0.19718670465501936
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,1,10,natural_minus_random,-0.4201018717021312
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,1,10,natural_minus_permuted,0.03194361012505631
alignment,readout_cosine_signed,A_hidden,pythia_hella,1,1,10,natural_minus_equal_controls,-0.19407913078853745
output_endpoint,absolute_projection,G_JS,pythia_hella,1,1,10,natural_minus_random,0.05699914040034404
output_endpoint,absolute_projection,G_JS,pythia_hella,1,1,10,natural_minus_permuted,0.44566804409250227
output_endpoint,absolute_projection,G_JS,pythia_hella,1,1,10,natural_minus_equal_controls,0.25133359224642315
output_endpoint,absolute_projection,G_KL,pythia_hella,1,1,10,natural_minus_random,-0.0735103023672854
output_endpoint,absolute_projection,G_KL,pythia_hella,1,1,10,natural_minus_permuted,0.473358880254254
output_endpoint,absolute_projection,G_KL,pythia_hella,1,1,10,natural_minus_equal_controls,0.1999242889434843
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,1,10,natural_minus_random,-0.07337079972925709
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,1,10,natural_minus_permuted,0.24161452095383484
output_endpoint,absolute_projection,NLL_change,pythia_hella,1,1,10,natural_minus_equal_controls,0.08412186061228888
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,1,10,natural_minus_random,0.4893325743652376
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,1,10,natural_minus_permuted,0.19588378166278148
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,1,1,10,natural_minus_equal_controls,0.34260817801400956
output_endpoint,absolute_projection,flip,pythia_hella,1,1,10,natural_minus_random,-0.029469233808872175
output_endpoint,absolute_projection,flip,pythia_hella,1,1,10,natural_minus_permuted,0.08217031687786186
output_endpoint,absolute_projection,flip,pythia_hella,1,1,10,natural_minus_equal_controls,0.026350541534494842
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,1,10,natural_minus_random,-0.42826230952668565
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,1,10,natural_minus_permuted,0.0212959477020902
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,1,1,10,natural_minus_equal_controls,-0.20348318091229772
random_seed,seed_3101,A_hidden,pythia_hella,1,1,10,natural_minus_random,-0.41863229870796204
random_seed,seed_3102,A_hidden,pythia_hella,1,1,10,natural_minus_random,-0.4178526699542999
random_seed,seed_3103,A_hidden,pythia_hella,1,1,10,natural_minus_random,-0.4206247925758362
random_seed,seed_3104,A_hidden,pythia_hella,1,1,10,natural_minus_random,-0.41795799136161804
alignment,readout_projection_abs,A_hidden,pythia_hella,4,0,1,natural_minus_random,0.2574577831523703
alignment,readout_projection_abs,A_hidden,pythia_hella,4,0,1,natural_minus_permuted,0.16205537541553322
alignment,readout_projection_abs,A_hidden,pythia_hella,4,0,1,natural_minus_equal_controls,0.20975657928395175
alignment,readout_projection_signed,A_hidden,pythia_hella,4,0,1,natural_minus_random,0.25744246139713817
alignment,readout_projection_signed,A_hidden,pythia_hella,4,0,1,natural_minus_permuted,0.16201326428566132
alignment,readout_projection_signed,A_hidden,pythia_hella,4,0,1,natural_minus_equal_controls,0.20972786284139974
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,0,1,natural_minus_random,0.257576924370655
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,0,1,natural_minus_permuted,0.16205797671176697
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,0,1,natural_minus_equal_controls,0.20981745054121098
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,0,1,natural_minus_random,0.2575675970992802
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,0,1,natural_minus_permuted,0.16204645302013543
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,0,1,natural_minus_equal_controls,0.2098070250597078
output_endpoint,absolute_projection,G_JS,pythia_hella,4,0,1,natural_minus_random,0.46915397222144106
output_endpoint,absolute_projection,G_JS,pythia_hella,4,0,1,natural_minus_permuted,0.2589189272043573
output_endpoint,absolute_projection,G_JS,pythia_hella,4,0,1,natural_minus_equal_controls,0.36403644971289917
output_endpoint,absolute_projection,G_KL,pythia_hella,4,0,1,natural_minus_random,0.4978743349009184
output_endpoint,absolute_projection,G_KL,pythia_hella,4,0,1,natural_minus_permuted,0.2778303564225339
output_endpoint,absolute_projection,G_KL,pythia_hella,4,0,1,natural_minus_equal_controls,0.38785234566172616
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,0,1,natural_minus_random,0.10435132629936528
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,0,1,natural_minus_permuted,0.04737842900399353
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,0,1,natural_minus_equal_controls,0.0758648776516794
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,0,1,natural_minus_random,-0.11742531415861371
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,0,1,natural_minus_permuted,-0.12005306954590111
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,0,1,natural_minus_equal_controls,-0.11873919185225741
output_endpoint,absolute_projection,flip,pythia_hella,4,0,1,natural_minus_random,0.06166498383010341
output_endpoint,absolute_projection,flip,pythia_hella,4,0,1,natural_minus_permuted,0.038733753984825564
output_endpoint,absolute_projection,flip,pythia_hella,4,0,1,natural_minus_equal_controls,0.05019936890746449
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,0,1,natural_minus_random,0.257166075620343
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,0,1,natural_minus_permuted,0.16197038798103297
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,0,1,natural_minus_equal_controls,0.20956823180068798
random_seed,seed_3101,A_hidden,pythia_hella,4,0,1,natural_minus_random,0.26014938950538635
random_seed,seed_3102,A_hidden,pythia_hella,4,0,1,natural_minus_random,0.2495957463979721
random_seed,seed_3103,A_hidden,pythia_hella,4,0,1,natural_minus_random,0.2576907277107239
random_seed,seed_3104,A_hidden,pythia_hella,4,0,1,natural_minus_random,0.260272353887558
alignment,readout_projection_abs,A_hidden,pythia_hella,4,0,5,natural_minus_random,0.022855459321850013
alignment,readout_projection_abs,A_hidden,pythia_hella,4,0,5,natural_minus_permuted,-0.06795222809309416
alignment,readout_projection_abs,A_hidden,pythia_hella,4,0,5,natural_minus_equal_controls,-0.022548384385622074
alignment,readout_projection_signed,A_hidden,pythia_hella,4,0,5,natural_minus_random,0.022240594804821906
alignment,readout_projection_signed,A_hidden,pythia_hella,4,0,5,natural_minus_permuted,-0.06841505539900397
alignment,readout_projection_signed,A_hidden,pythia_hella,4,0,5,natural_minus_equal_controls,-0.023087230297091033
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,0,5,natural_minus_random,0.022871670447225795
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,0,5,natural_minus_permuted,-0.06794227233081733
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,0,5,natural_minus_equal_controls,-0.022535300941795768
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,0,5,natural_minus_random,0.022182737632037597
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,0,5,natural_minus_permuted,-0.06857482623716575
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,0,5,natural_minus_equal_controls,-0.023196044302564077
output_endpoint,absolute_projection,G_JS,pythia_hella,4,0,5,natural_minus_random,0.4175151977745082
output_endpoint,absolute_projection,G_JS,pythia_hella,4,0,5,natural_minus_permuted,0.07915561573342056
output_endpoint,absolute_projection,G_JS,pythia_hella,4,0,5,natural_minus_equal_controls,0.24833540675396437
output_endpoint,absolute_projection,G_KL,pythia_hella,4,0,5,natural_minus_random,0.414412362388151
output_endpoint,absolute_projection,G_KL,pythia_hella,4,0,5,natural_minus_permuted,0.06412129965041272
output_endpoint,absolute_projection,G_KL,pythia_hella,4,0,5,natural_minus_equal_controls,0.23926683101928187
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,0,5,natural_minus_random,0.09774990828290009
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,0,5,natural_minus_permuted,0.030981706003306103
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,0,5,natural_minus_equal_controls,0.0643658071431031
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,0,5,natural_minus_random,0.11832689520550191
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,0,5,natural_minus_permuted,0.04616536743273611
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,0,5,natural_minus_equal_controls,0.08224613131911901
output_endpoint,absolute_projection,flip,pythia_hella,4,0,5,natural_minus_random,0.04033844058300293
output_endpoint,absolute_projection,flip,pythia_hella,4,0,5,natural_minus_permuted,0.012466807581343997
output_endpoint,absolute_projection,flip,pythia_hella,4,0,5,natural_minus_equal_controls,0.026402624082173462
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,0,5,natural_minus_random,0.022828144416977114
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,0,5,natural_minus_permuted,-0.06807516976236473
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,0,5,natural_minus_equal_controls,-0.02262351267269381
random_seed,seed_3101,A_hidden,pythia_hella,4,0,5,natural_minus_random,0.025337204337120056
random_seed,seed_3102,A_hidden,pythia_hella,4,0,5,natural_minus_random,0.020987214520573616
random_seed,seed_3103,A_hidden,pythia_hella,4,0,5,natural_minus_random,0.01900068297982216
random_seed,seed_3104,A_hidden,pythia_hella,4,0,5,natural_minus_random,0.02663816697895527
alignment,readout_projection_abs,A_hidden,pythia_hella,4,0,10,natural_minus_random,-0.01454837907550427
alignment,readout_projection_abs,A_hidden,pythia_hella,4,0,10,natural_minus_permuted,-0.025933175870299474
alignment,readout_projection_abs,A_hidden,pythia_hella,4,0,10,natural_minus_equal_controls,-0.020240777472901872
alignment,readout_projection_signed,A_hidden,pythia_hella,4,0,10,natural_minus_random,-0.01417988615802783
alignment,readout_projection_signed,A_hidden,pythia_hella,4,0,10,natural_minus_permuted,-0.025501621159437785
alignment,readout_projection_signed,A_hidden,pythia_hella,4,0,10,natural_minus_equal_controls,-0.019840753658732807
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,0,10,natural_minus_random,-0.014460623363226274
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,0,10,natural_minus_permuted,-0.02575871583207419
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,0,10,natural_minus_equal_controls,-0.02010966959765023
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,0,10,natural_minus_random,-0.014142021323577197
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,0,10,natural_minus_permuted,-0.02545727946860947
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,0,10,natural_minus_equal_controls,-0.019799650396093334
output_endpoint,absolute_projection,G_JS,pythia_hella,4,0,10,natural_minus_random,0.3605673207971003
output_endpoint,absolute_projection,G_JS,pythia_hella,4,0,10,natural_minus_permuted,0.1901162067691058
output_endpoint,absolute_projection,G_JS,pythia_hella,4,0,10,natural_minus_equal_controls,0.27534176378310304
output_endpoint,absolute_projection,G_KL,pythia_hella,4,0,10,natural_minus_random,0.375470296723617
output_endpoint,absolute_projection,G_KL,pythia_hella,4,0,10,natural_minus_permuted,0.20300750317413366
output_endpoint,absolute_projection,G_KL,pythia_hella,4,0,10,natural_minus_equal_controls,0.2892388999488753
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,0,10,natural_minus_random,0.03972563526335132
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,0,10,natural_minus_permuted,-0.05787341595816145
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,0,10,natural_minus_equal_controls,-0.009073890347405064
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,0,10,natural_minus_random,-0.05449408648072934
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,0,10,natural_minus_permuted,-0.06680515908682216
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,0,10,natural_minus_equal_controls,-0.06064962278377575
output_endpoint,absolute_projection,flip,pythia_hella,4,0,10,natural_minus_random,0.041825732656890935
output_endpoint,absolute_projection,flip,pythia_hella,4,0,10,natural_minus_permuted,0.03734461870559752
output_endpoint,absolute_projection,flip,pythia_hella,4,0,10,natural_minus_equal_controls,0.03958517568124423
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,0,10,natural_minus_random,-0.014680147592889187
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,0,10,natural_minus_permuted,-0.02593355734623609
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,0,10,natural_minus_equal_controls,-0.02030685246956264
random_seed,seed_3101,A_hidden,pythia_hella,4,0,10,natural_minus_random,-0.018291225656867027
random_seed,seed_3102,A_hidden,pythia_hella,4,0,10,natural_minus_random,-0.01834285818040371
random_seed,seed_3103,A_hidden,pythia_hella,4,0,10,natural_minus_random,-0.0180565994232893
random_seed,seed_3104,A_hidden,pythia_hella,4,0,10,natural_minus_random,-0.016151340678334236
alignment,readout_projection_abs,A_hidden,pythia_hella,4,1,1,natural_minus_random,0.3878000953930809
alignment,readout_projection_abs,A_hidden,pythia_hella,4,1,1,natural_minus_permuted,0.06491406684597556
alignment,readout_projection_abs,A_hidden,pythia_hella,4,1,1,natural_minus_equal_controls,0.22635708111952824
alignment,readout_projection_signed,A_hidden,pythia_hella,4,1,1,natural_minus_random,0.388242187498248
alignment,readout_projection_signed,A_hidden,pythia_hella,4,1,1,natural_minus_permuted,0.06538979075411122
alignment,readout_projection_signed,A_hidden,pythia_hella,4,1,1,natural_minus_equal_controls,0.22681598912617962
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,1,1,natural_minus_random,0.38796398718340286
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,1,1,natural_minus_permuted,0.0648465954005879
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,1,1,natural_minus_equal_controls,0.22640529129199538
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,1,1,natural_minus_random,0.3881663860440421
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,1,1,natural_minus_permuted,0.06514017222987878
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,1,1,natural_minus_equal_controls,0.22665327913696043
output_endpoint,absolute_projection,G_JS,pythia_hella,4,1,1,natural_minus_random,0.7063430863436568
output_endpoint,absolute_projection,G_JS,pythia_hella,4,1,1,natural_minus_permuted,-0.027780430080304952
output_endpoint,absolute_projection,G_JS,pythia_hella,4,1,1,natural_minus_equal_controls,0.33928132813167594
output_endpoint,absolute_projection,G_KL,pythia_hella,4,1,1,natural_minus_random,0.7860452617431105
output_endpoint,absolute_projection,G_KL,pythia_hella,4,1,1,natural_minus_permuted,-0.034571441102841716
output_endpoint,absolute_projection,G_KL,pythia_hella,4,1,1,natural_minus_equal_controls,0.3757369103201344
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,1,1,natural_minus_random,0.3809430507360054
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,1,1,natural_minus_permuted,-0.1662040606265902
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,1,1,natural_minus_equal_controls,0.10736949505470758
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,1,1,natural_minus_random,-0.06516558613683543
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,1,1,natural_minus_permuted,-0.19933664992692984
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,1,1,natural_minus_equal_controls,-0.13225111803188264
output_endpoint,absolute_projection,flip,pythia_hella,4,1,1,natural_minus_random,0.1434906348253852
output_endpoint,absolute_projection,flip,pythia_hella,4,1,1,natural_minus_permuted,-0.001933833738099855
output_endpoint,absolute_projection,flip,pythia_hella,4,1,1,natural_minus_equal_controls,0.07077840054364268
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,1,1,natural_minus_random,0.37364704119040293
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,1,1,natural_minus_permuted,0.053632486104153054
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,1,1,natural_minus_equal_controls,0.213639763647278
random_seed,seed_3101,A_hidden,pythia_hella,4,1,1,natural_minus_random,0.3825049102306366
random_seed,seed_3102,A_hidden,pythia_hella,4,1,1,natural_minus_random,0.3871769309043884
random_seed,seed_3103,A_hidden,pythia_hella,4,1,1,natural_minus_random,0.3936291038990021
random_seed,seed_3104,A_hidden,pythia_hella,4,1,1,natural_minus_random,0.38986533880233765
alignment,readout_projection_abs,A_hidden,pythia_hella,4,1,5,natural_minus_random,0.03492688036482883
alignment,readout_projection_abs,A_hidden,pythia_hella,4,1,5,natural_minus_permuted,0.013719530063922347
alignment,readout_projection_abs,A_hidden,pythia_hella,4,1,5,natural_minus_equal_controls,0.024323205214375587
alignment,readout_projection_signed,A_hidden,pythia_hella,4,1,5,natural_minus_random,0.03525353537715392
alignment,readout_projection_signed,A_hidden,pythia_hella,4,1,5,natural_minus_permuted,0.01374409737691118
alignment,readout_projection_signed,A_hidden,pythia_hella,4,1,5,natural_minus_equal_controls,0.02449881637703255
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,1,5,natural_minus_random,0.034805580014062976
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,1,5,natural_minus_permuted,0.013204541475786202
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,1,5,natural_minus_equal_controls,0.02400506074492459
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,1,5,natural_minus_random,0.034873534396914874
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,1,5,natural_minus_permuted,0.013286771386804785
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,1,5,natural_minus_equal_controls,0.02408015289185983
output_endpoint,absolute_projection,G_JS,pythia_hella,4,1,5,natural_minus_random,0.22932316680868392
output_endpoint,absolute_projection,G_JS,pythia_hella,4,1,5,natural_minus_permuted,0.08226859024644151
output_endpoint,absolute_projection,G_JS,pythia_hella,4,1,5,natural_minus_equal_controls,0.15579587852756271
output_endpoint,absolute_projection,G_KL,pythia_hella,4,1,5,natural_minus_random,0.2371479822672006
output_endpoint,absolute_projection,G_KL,pythia_hella,4,1,5,natural_minus_permuted,0.0765262633228753
output_endpoint,absolute_projection,G_KL,pythia_hella,4,1,5,natural_minus_equal_controls,0.15683712279503795
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,1,5,natural_minus_random,0.12064117495151622
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,1,5,natural_minus_permuted,0.06378424892289941
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,1,5,natural_minus_equal_controls,0.09221271193720781
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,1,5,natural_minus_random,0.0650100396395551
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,1,5,natural_minus_permuted,-0.028697933721542557
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,1,5,natural_minus_equal_controls,0.01815605295900627
output_endpoint,absolute_projection,flip,pythia_hella,4,1,5,natural_minus_random,0.04239891480710839
output_endpoint,absolute_projection,flip,pythia_hella,4,1,5,natural_minus_permuted,0.01850445704935627
output_endpoint,absolute_projection,flip,pythia_hella,4,1,5,natural_minus_equal_controls,0.03045168592823233
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,1,5,natural_minus_random,0.033014730881130605
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,1,5,natural_minus_permuted,0.011115792254950074
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,1,5,natural_minus_equal_controls,0.02206526156804034
random_seed,seed_3101,A_hidden,pythia_hella,4,1,5,natural_minus_random,0.0389409214258194
random_seed,seed_3102,A_hidden,pythia_hella,4,1,5,natural_minus_random,0.037076544016599655
random_seed,seed_3103,A_hidden,pythia_hella,4,1,5,natural_minus_random,0.033244870603084564
random_seed,seed_3104,A_hidden,pythia_hella,4,1,5,natural_minus_random,0.03440699726343155
alignment,readout_projection_abs,A_hidden,pythia_hella,4,1,10,natural_minus_random,-0.4401258381741042
alignment,readout_projection_abs,A_hidden,pythia_hella,4,1,10,natural_minus_permuted,0.0391807222426539
alignment,readout_projection_abs,A_hidden,pythia_hella,4,1,10,natural_minus_equal_controls,-0.20047255796572516
alignment,readout_projection_signed,A_hidden,pythia_hella,4,1,10,natural_minus_random,-0.4387379473454718
alignment,readout_projection_signed,A_hidden,pythia_hella,4,1,10,natural_minus_permuted,0.04205592343310083
alignment,readout_projection_signed,A_hidden,pythia_hella,4,1,10,natural_minus_equal_controls,-0.19834101195618548
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,1,10,natural_minus_random,-0.4413042279375685
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,1,10,natural_minus_permuted,0.040792443428642855
alignment,readout_cosine_abs,A_hidden,pythia_hella,4,1,10,natural_minus_equal_controls,-0.20025589225446283
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,1,10,natural_minus_random,-0.43931692272777423
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,1,10,natural_minus_permuted,0.04184593690696081
alignment,readout_cosine_signed,A_hidden,pythia_hella,4,1,10,natural_minus_equal_controls,-0.1987354929104067
output_endpoint,absolute_projection,G_JS,pythia_hella,4,1,10,natural_minus_random,0.21323128446471795
output_endpoint,absolute_projection,G_JS,pythia_hella,4,1,10,natural_minus_permuted,0.35196204460510105
output_endpoint,absolute_projection,G_JS,pythia_hella,4,1,10,natural_minus_equal_controls,0.2825966645349095
output_endpoint,absolute_projection,G_KL,pythia_hella,4,1,10,natural_minus_random,0.11446378809020268
output_endpoint,absolute_projection,G_KL,pythia_hella,4,1,10,natural_minus_permuted,0.3740883431199722
output_endpoint,absolute_projection,G_KL,pythia_hella,4,1,10,natural_minus_equal_controls,0.24427606560508744
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,1,10,natural_minus_random,-0.007180104501297135
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,1,10,natural_minus_permuted,0.09998846276295403
output_endpoint,absolute_projection,NLL_change,pythia_hella,4,1,10,natural_minus_equal_controls,0.04640417913082845
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,1,10,natural_minus_random,0.491838399078126
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,1,10,natural_minus_permuted,0.09699669504695663
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,4,1,10,natural_minus_equal_controls,0.2944175470625413
output_endpoint,absolute_projection,flip,pythia_hella,4,1,10,natural_minus_random,-0.017597495897272553
output_endpoint,absolute_projection,flip,pythia_hella,4,1,10,natural_minus_permuted,0.04066680823525415
output_endpoint,absolute_projection,flip,pythia_hella,4,1,10,natural_minus_equal_controls,0.011534656168990798
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,1,10,natural_minus_random,-0.4437491402509386
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,1,10,natural_minus_permuted,0.03393219203964981
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,4,1,10,natural_minus_equal_controls,-0.2049084741056444
random_seed,seed_3101,A_hidden,pythia_hella,4,1,10,natural_minus_random,-0.43897902965545654
random_seed,seed_3102,A_hidden,pythia_hella,4,1,10,natural_minus_random,-0.4379614293575287
random_seed,seed_3103,A_hidden,pythia_hella,4,1,10,natural_minus_random,-0.43903613090515137
random_seed,seed_3104,A_hidden,pythia_hella,4,1,10,natural_minus_random,-0.43824878334999084
alignment,readout_projection_abs,A_hidden,pythia_hella,6,0,1,natural_minus_random,0.29199547400084397
alignment,readout_projection_abs,A_hidden,pythia_hella,6,0,1,natural_minus_permuted,0.23531626418128726
alignment,readout_projection_abs,A_hidden,pythia_hella,6,0,1,natural_minus_equal_controls,0.26365586909106564
alignment,readout_projection_signed,A_hidden,pythia_hella,6,0,1,natural_minus_random,0.2918509240887251
alignment,readout_projection_signed,A_hidden,pythia_hella,6,0,1,natural_minus_permuted,0.2351859464577314
alignment,readout_projection_signed,A_hidden,pythia_hella,6,0,1,natural_minus_equal_controls,0.26351843527322827
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,0,1,natural_minus_random,0.29201125727955335
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,0,1,natural_minus_permuted,0.23535600439254573
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,0,1,natural_minus_equal_controls,0.2636836308360495
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,0,1,natural_minus_random,0.2919144148815645
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,0,1,natural_minus_permuted,0.23524285133685632
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,0,1,natural_minus_equal_controls,0.2635786331092104
output_endpoint,absolute_projection,G_JS,pythia_hella,6,0,1,natural_minus_random,0.5817243229488493
output_endpoint,absolute_projection,G_JS,pythia_hella,6,0,1,natural_minus_permuted,0.4479117076042116
output_endpoint,absolute_projection,G_JS,pythia_hella,6,0,1,natural_minus_equal_controls,0.5148180152765305
output_endpoint,absolute_projection,G_KL,pythia_hella,6,0,1,natural_minus_random,0.6299451704520418
output_endpoint,absolute_projection,G_KL,pythia_hella,6,0,1,natural_minus_permuted,0.4879164552828852
output_endpoint,absolute_projection,G_KL,pythia_hella,6,0,1,natural_minus_equal_controls,0.5589308128674635
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,0,1,natural_minus_random,0.16380623566405775
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,0,1,natural_minus_permuted,0.14196583794297307
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,0,1,natural_minus_equal_controls,0.15288603680351542
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,0,1,natural_minus_random,-0.0607602740157773
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,0,1,natural_minus_permuted,-0.05978025675429749
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,0,1,natural_minus_equal_controls,-0.060270265385037394
output_endpoint,absolute_projection,flip,pythia_hella,6,0,1,natural_minus_random,0.09090385152887459
output_endpoint,absolute_projection,flip,pythia_hella,6,0,1,natural_minus_permuted,0.0816631805277136
output_endpoint,absolute_projection,flip,pythia_hella,6,0,1,natural_minus_equal_controls,0.0862835160282941
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,0,1,natural_minus_random,0.29181631978556005
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,0,1,natural_minus_permuted,0.23473890914754952
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,0,1,natural_minus_equal_controls,0.2632776144665548
random_seed,seed_3101,A_hidden,pythia_hella,6,0,1,natural_minus_random,0.30052152276039124
random_seed,seed_3102,A_hidden,pythia_hella,6,0,1,natural_minus_random,0.2854897081851959
random_seed,seed_3103,A_hidden,pythia_hella,6,0,1,natural_minus_random,0.29286909103393555
random_seed,seed_3104,A_hidden,pythia_hella,6,0,1,natural_minus_random,0.2916596233844757
alignment,readout_projection_abs,A_hidden,pythia_hella,6,0,5,natural_minus_random,0.024235786715258084
alignment,readout_projection_abs,A_hidden,pythia_hella,6,0,5,natural_minus_permuted,-0.017391998699981148
alignment,readout_projection_abs,A_hidden,pythia_hella,6,0,5,natural_minus_equal_controls,0.003421894007638468
alignment,readout_projection_signed,A_hidden,pythia_hella,6,0,5,natural_minus_random,0.02292150079121258
alignment,readout_projection_signed,A_hidden,pythia_hella,6,0,5,natural_minus_permuted,-0.017926844764166255
alignment,readout_projection_signed,A_hidden,pythia_hella,6,0,5,natural_minus_equal_controls,0.002497328013523162
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,0,5,natural_minus_random,0.026273279715936154
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,0,5,natural_minus_permuted,-0.015819216548917853
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,0,5,natural_minus_equal_controls,0.005227031583509151
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,0,5,natural_minus_random,0.02439858076620466
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,0,5,natural_minus_permuted,-0.017230673386308015
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,0,5,natural_minus_equal_controls,0.0035839536899483215
output_endpoint,absolute_projection,G_JS,pythia_hella,6,0,5,natural_minus_random,0.4354661076207167
output_endpoint,absolute_projection,G_JS,pythia_hella,6,0,5,natural_minus_permuted,0.22521198715414248
output_endpoint,absolute_projection,G_JS,pythia_hella,6,0,5,natural_minus_equal_controls,0.3303390473874296
output_endpoint,absolute_projection,G_KL,pythia_hella,6,0,5,natural_minus_random,0.4267169602798052
output_endpoint,absolute_projection,G_KL,pythia_hella,6,0,5,natural_minus_permuted,0.21245694450730535
output_endpoint,absolute_projection,G_KL,pythia_hella,6,0,5,natural_minus_equal_controls,0.3195869523935553
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,0,5,natural_minus_random,0.09464089793982236
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,0,5,natural_minus_permuted,0.027885096168696305
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,0,5,natural_minus_equal_controls,0.06126299705425933
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,0,5,natural_minus_random,0.0995964574037359
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,0,5,natural_minus_permuted,0.08031187584804012
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,0,5,natural_minus_equal_controls,0.08995416662588801
output_endpoint,absolute_projection,flip,pythia_hella,6,0,5,natural_minus_random,0.0437165026938891
output_endpoint,absolute_projection,flip,pythia_hella,6,0,5,natural_minus_permuted,0.015365341517045994
output_endpoint,absolute_projection,flip,pythia_hella,6,0,5,natural_minus_equal_controls,0.02954092210546755
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,0,5,natural_minus_random,0.024864666527626395
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,0,5,natural_minus_permuted,-0.017174544538749753
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,0,5,natural_minus_equal_controls,0.0038450609944383207
random_seed,seed_3101,A_hidden,pythia_hella,6,0,5,natural_minus_random,0.033731088042259216
random_seed,seed_3102,A_hidden,pythia_hella,6,0,5,natural_minus_random,0.029245052486658096
random_seed,seed_3103,A_hidden,pythia_hella,6,0,5,natural_minus_random,0.03103329800069332
random_seed,seed_3104,A_hidden,pythia_hella,6,0,5,natural_minus_random,0.028637608513236046
alignment,readout_projection_abs,A_hidden,pythia_hella,6,0,10,natural_minus_random,-0.047290666014075854
alignment,readout_projection_abs,A_hidden,pythia_hella,6,0,10,natural_minus_permuted,-0.027685015635749093
alignment,readout_projection_abs,A_hidden,pythia_hella,6,0,10,natural_minus_equal_controls,-0.03748784082491247
alignment,readout_projection_signed,A_hidden,pythia_hella,6,0,10,natural_minus_random,-0.047391382388560215
alignment,readout_projection_signed,A_hidden,pythia_hella,6,0,10,natural_minus_permuted,-0.027483708115398638
alignment,readout_projection_signed,A_hidden,pythia_hella,6,0,10,natural_minus_equal_controls,-0.037437545251979426
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,0,10,natural_minus_random,-0.04712207642012772
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,0,10,natural_minus_permuted,-0.027417992779897385
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,0,10,natural_minus_equal_controls,-0.037270034600012554
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,0,10,natural_minus_random,-0.04723469940420471
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,0,10,natural_minus_permuted,-0.027376820315967478
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,0,10,natural_minus_equal_controls,-0.03730575986008609
output_endpoint,absolute_projection,G_JS,pythia_hella,6,0,10,natural_minus_random,0.2273666719330465
output_endpoint,absolute_projection,G_JS,pythia_hella,6,0,10,natural_minus_permuted,0.06727888523782677
output_endpoint,absolute_projection,G_JS,pythia_hella,6,0,10,natural_minus_equal_controls,0.14732277858543663
output_endpoint,absolute_projection,G_KL,pythia_hella,6,0,10,natural_minus_random,0.2600794473830494
output_endpoint,absolute_projection,G_KL,pythia_hella,6,0,10,natural_minus_permuted,0.09081157741412602
output_endpoint,absolute_projection,G_KL,pythia_hella,6,0,10,natural_minus_equal_controls,0.1754455123985877
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,0,10,natural_minus_random,0.03181573877135141
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,0,10,natural_minus_permuted,-0.071396904105306
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,0,10,natural_minus_equal_controls,-0.019790582666977294
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,0,10,natural_minus_random,-0.09497873086010303
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,0,10,natural_minus_permuted,-0.14744501352999403
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,0,10,natural_minus_equal_controls,-0.12121187219504853
output_endpoint,absolute_projection,flip,pythia_hella,6,0,10,natural_minus_random,0.016189187872200944
output_endpoint,absolute_projection,flip,pythia_hella,6,0,10,natural_minus_permuted,0.002327179889786285
output_endpoint,absolute_projection,flip,pythia_hella,6,0,10,natural_minus_equal_controls,0.009258183880993615
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,0,10,natural_minus_random,-0.04730968228655425
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,0,10,natural_minus_permuted,-0.027745902687330883
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,0,10,natural_minus_equal_controls,-0.03752779248694257
random_seed,seed_3101,A_hidden,pythia_hella,6,0,10,natural_minus_random,-0.05415923148393631
random_seed,seed_3102,A_hidden,pythia_hella,6,0,10,natural_minus_random,-0.052332572638988495
random_seed,seed_3103,A_hidden,pythia_hella,6,0,10,natural_minus_random,-0.05185427516698837
random_seed,seed_3104,A_hidden,pythia_hella,6,0,10,natural_minus_random,-0.05290919914841652
alignment,readout_projection_abs,A_hidden,pythia_hella,6,1,1,natural_minus_random,0.26461129576856246
alignment,readout_projection_abs,A_hidden,pythia_hella,6,1,1,natural_minus_permuted,0.1291307516884994
alignment,readout_projection_abs,A_hidden,pythia_hella,6,1,1,natural_minus_equal_controls,0.19687102372853094
alignment,readout_projection_signed,A_hidden,pythia_hella,6,1,1,natural_minus_random,0.2643971580872464
alignment,readout_projection_signed,A_hidden,pythia_hella,6,1,1,natural_minus_permuted,0.12917885885414138
alignment,readout_projection_signed,A_hidden,pythia_hella,6,1,1,natural_minus_equal_controls,0.1967880084706939
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,1,1,natural_minus_random,0.26465079330042385
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,1,1,natural_minus_permuted,0.1292305792236359
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,1,1,natural_minus_equal_controls,0.19694068626202987
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,1,1,natural_minus_random,0.264376669388513
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,1,1,natural_minus_permuted,0.12917777166042255
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,1,1,natural_minus_equal_controls,0.19677722052446778
output_endpoint,absolute_projection,G_JS,pythia_hella,6,1,1,natural_minus_random,0.4875355536679924
output_endpoint,absolute_projection,G_JS,pythia_hella,6,1,1,natural_minus_permuted,0.1843205060490305
output_endpoint,absolute_projection,G_JS,pythia_hella,6,1,1,natural_minus_equal_controls,0.33592802985851145
output_endpoint,absolute_projection,G_KL,pythia_hella,6,1,1,natural_minus_random,0.5462083279057708
output_endpoint,absolute_projection,G_KL,pythia_hella,6,1,1,natural_minus_permuted,0.21455651597585815
output_endpoint,absolute_projection,G_KL,pythia_hella,6,1,1,natural_minus_equal_controls,0.38038242194081445
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,1,1,natural_minus_random,0.2449504209818823
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,1,1,natural_minus_permuted,0.08360903792618202
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,1,1,natural_minus_equal_controls,0.16427972945403216
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,1,1,natural_minus_random,-0.056659998026323516
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,1,1,natural_minus_permuted,-0.11527426212316919
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,1,1,natural_minus_equal_controls,-0.08596713007474635
output_endpoint,absolute_projection,flip,pythia_hella,6,1,1,natural_minus_random,0.0875850634036675
output_endpoint,absolute_projection,flip,pythia_hella,6,1,1,natural_minus_permuted,0.019821626677647974
output_endpoint,absolute_projection,flip,pythia_hella,6,1,1,natural_minus_equal_controls,0.05370334504065774
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,1,1,natural_minus_random,0.2569040364535262
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,1,1,natural_minus_permuted,0.12013427877241489
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,1,1,natural_minus_equal_controls,0.18851915761297056
random_seed,seed_3101,A_hidden,pythia_hella,6,1,1,natural_minus_random,0.2611578404903412
random_seed,seed_3102,A_hidden,pythia_hella,6,1,1,natural_minus_random,0.27032190561294556
random_seed,seed_3103,A_hidden,pythia_hella,6,1,1,natural_minus_random,0.264097660779953
random_seed,seed_3104,A_hidden,pythia_hella,6,1,1,natural_minus_random,0.2579006850719452
alignment,readout_projection_abs,A_hidden,pythia_hella,6,1,5,natural_minus_random,0.019180237573338088
alignment,readout_projection_abs,A_hidden,pythia_hella,6,1,5,natural_minus_permuted,-0.10508937117723649
alignment,readout_projection_abs,A_hidden,pythia_hella,6,1,5,natural_minus_equal_controls,-0.0429545668019492
alignment,readout_projection_signed,A_hidden,pythia_hella,6,1,5,natural_minus_random,0.019126589286342588
alignment,readout_projection_signed,A_hidden,pythia_hella,6,1,5,natural_minus_permuted,-0.10545081057928862
alignment,readout_projection_signed,A_hidden,pythia_hella,6,1,5,natural_minus_equal_controls,-0.04316211064647302
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,1,5,natural_minus_random,0.020747426522113033
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,1,5,natural_minus_permuted,-0.10395138360095846
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,1,5,natural_minus_equal_controls,-0.04160197853942271
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,1,5,natural_minus_random,0.020246402866697544
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,1,5,natural_minus_permuted,-0.10436273775483396
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,1,5,natural_minus_equal_controls,-0.042058167444068206
output_endpoint,absolute_projection,G_JS,pythia_hella,6,1,5,natural_minus_random,0.49557855966964315
output_endpoint,absolute_projection,G_JS,pythia_hella,6,1,5,natural_minus_permuted,0.1616389110416121
output_endpoint,absolute_projection,G_JS,pythia_hella,6,1,5,natural_minus_equal_controls,0.3286087353556276
output_endpoint,absolute_projection,G_KL,pythia_hella,6,1,5,natural_minus_random,0.49499936017938806
output_endpoint,absolute_projection,G_KL,pythia_hella,6,1,5,natural_minus_permuted,0.1230486682107112
output_endpoint,absolute_projection,G_KL,pythia_hella,6,1,5,natural_minus_equal_controls,0.30902401419504966
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,1,5,natural_minus_random,0.17763436903387136
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,1,5,natural_minus_permuted,-0.0022713190729662935
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,1,5,natural_minus_equal_controls,0.08768152498045254
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,1,5,natural_minus_random,0.16234585355578351
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,1,5,natural_minus_permuted,0.14215908879464936
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,1,5,natural_minus_equal_controls,0.15225247117521645
output_endpoint,absolute_projection,flip,pythia_hella,6,1,5,natural_minus_random,0.07061231958091863
output_endpoint,absolute_projection,flip,pythia_hella,6,1,5,natural_minus_permuted,0.01007331235542025
output_endpoint,absolute_projection,flip,pythia_hella,6,1,5,natural_minus_equal_controls,0.04034281596816944
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,1,5,natural_minus_random,0.015041101773381582
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,1,5,natural_minus_permuted,-0.11121111960167807
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,1,5,natural_minus_equal_controls,-0.04808500891414824
random_seed,seed_3101,A_hidden,pythia_hella,6,1,5,natural_minus_random,0.02276037074625492
random_seed,seed_3102,A_hidden,pythia_hella,6,1,5,natural_minus_random,0.02763192728161812
random_seed,seed_3103,A_hidden,pythia_hella,6,1,5,natural_minus_random,0.021036820486187935
random_seed,seed_3104,A_hidden,pythia_hella,6,1,5,natural_minus_random,0.02279527671635151
alignment,readout_projection_abs,A_hidden,pythia_hella,6,1,10,natural_minus_random,-0.48151972267991017
alignment,readout_projection_abs,A_hidden,pythia_hella,6,1,10,natural_minus_permuted,0.05253845175138916
alignment,readout_projection_abs,A_hidden,pythia_hella,6,1,10,natural_minus_equal_controls,-0.2144906354642605
alignment,readout_projection_signed,A_hidden,pythia_hella,6,1,10,natural_minus_random,-0.482293719630561
alignment,readout_projection_signed,A_hidden,pythia_hella,6,1,10,natural_minus_permuted,0.054517142127725515
alignment,readout_projection_signed,A_hidden,pythia_hella,6,1,10,natural_minus_equal_controls,-0.21388828875141774
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,1,10,natural_minus_random,-0.4827100956870942
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,1,10,natural_minus_permuted,0.0532886779160322
alignment,readout_cosine_abs,A_hidden,pythia_hella,6,1,10,natural_minus_equal_controls,-0.214710708885531
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,1,10,natural_minus_random,-0.4829319523400306
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,1,10,natural_minus_permuted,0.05417931131917464
alignment,readout_cosine_signed,A_hidden,pythia_hella,6,1,10,natural_minus_equal_controls,-0.214376320510428
output_endpoint,absolute_projection,G_JS,pythia_hella,6,1,10,natural_minus_random,0.34559550116220383
output_endpoint,absolute_projection,G_JS,pythia_hella,6,1,10,natural_minus_permuted,0.54179734724348
output_endpoint,absolute_projection,G_JS,pythia_hella,6,1,10,natural_minus_equal_controls,0.44369642420284194
output_endpoint,absolute_projection,G_KL,pythia_hella,6,1,10,natural_minus_random,0.23042037203315036
output_endpoint,absolute_projection,G_KL,pythia_hella,6,1,10,natural_minus_permuted,0.5737218815646402
output_endpoint,absolute_projection,G_KL,pythia_hella,6,1,10,natural_minus_equal_controls,0.4020711267988953
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,1,10,natural_minus_random,0.0975012789739097
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,1,10,natural_minus_permuted,0.28154155080148524
output_endpoint,absolute_projection,NLL_change,pythia_hella,6,1,10,natural_minus_equal_controls,0.18952141488769747
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,1,10,natural_minus_random,0.5791799538508906
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,1,10,natural_minus_permuted,0.21715110329585618
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,6,1,10,natural_minus_equal_controls,0.3981655285733734
output_endpoint,absolute_projection,flip,pythia_hella,6,1,10,natural_minus_random,0.005647919231782372
output_endpoint,absolute_projection,flip,pythia_hella,6,1,10,natural_minus_permuted,0.08196566507209724
output_endpoint,absolute_projection,flip,pythia_hella,6,1,10,natural_minus_equal_controls,0.043806792151939805
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,1,10,natural_minus_random,-0.4760443558708849
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,1,10,natural_minus_permuted,0.05521626047299555
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,6,1,10,natural_minus_equal_controls,-0.21041404769894467
random_seed,seed_3101,A_hidden,pythia_hella,6,1,10,natural_minus_random,-0.4799480438232422
random_seed,seed_3102,A_hidden,pythia_hella,6,1,10,natural_minus_random,-0.4821324050426483
random_seed,seed_3103,A_hidden,pythia_hella,6,1,10,natural_minus_random,-0.47899267077445984
random_seed,seed_3104,A_hidden,pythia_hella,6,1,10,natural_minus_random,-0.4793464243412018
alignment,readout_projection_abs,A_hidden,pythia_hella,7,0,1,natural_minus_random,0.22938874758614475
alignment,readout_projection_abs,A_hidden,pythia_hella,7,0,1,natural_minus_permuted,0.18569911685529517
alignment,readout_projection_abs,A_hidden,pythia_hella,7,0,1,natural_minus_equal_controls,0.20754393222071996
alignment,readout_projection_signed,A_hidden,pythia_hella,7,0,1,natural_minus_random,0.2292114434186731
alignment,readout_projection_signed,A_hidden,pythia_hella,7,0,1,natural_minus_permuted,0.18549615252757656
alignment,readout_projection_signed,A_hidden,pythia_hella,7,0,1,natural_minus_equal_controls,0.20735379797312484
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,0,1,natural_minus_random,0.22935579397887407
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,0,1,natural_minus_permuted,0.18564705114090785
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,0,1,natural_minus_equal_controls,0.20750142255989096
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,0,1,natural_minus_random,0.22923705065579403
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,0,1,natural_minus_permuted,0.18555624949554295
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,0,1,natural_minus_equal_controls,0.2073966500756685
output_endpoint,absolute_projection,G_JS,pythia_hella,7,0,1,natural_minus_random,0.48797062603132546
output_endpoint,absolute_projection,G_JS,pythia_hella,7,0,1,natural_minus_permuted,0.34396176434332726
output_endpoint,absolute_projection,G_JS,pythia_hella,7,0,1,natural_minus_equal_controls,0.41596619518732636
output_endpoint,absolute_projection,G_KL,pythia_hella,7,0,1,natural_minus_random,0.5372595998643965
output_endpoint,absolute_projection,G_KL,pythia_hella,7,0,1,natural_minus_permuted,0.38389454362179765
output_endpoint,absolute_projection,G_KL,pythia_hella,7,0,1,natural_minus_equal_controls,0.4605770717430971
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,0,1,natural_minus_random,0.16148449491930367
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,0,1,natural_minus_permuted,0.08961495517928181
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,0,1,natural_minus_equal_controls,0.12554972504929274
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,0,1,natural_minus_random,-0.03403061775487348
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,0,1,natural_minus_permuted,-0.06260948864642824
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,0,1,natural_minus_equal_controls,-0.04832005320065086
output_endpoint,absolute_projection,flip,pythia_hella,7,0,1,natural_minus_random,0.08666791043042993
output_endpoint,absolute_projection,flip,pythia_hella,7,0,1,natural_minus_permuted,0.06235092227602451
output_endpoint,absolute_projection,flip,pythia_hella,7,0,1,natural_minus_equal_controls,0.07450941635322722
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,0,1,natural_minus_random,0.229264069876419
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,0,1,natural_minus_permuted,0.1852140874383832
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,0,1,natural_minus_equal_controls,0.2072390786574011
random_seed,seed_3101,A_hidden,pythia_hella,7,0,1,natural_minus_random,0.2319037914276123
random_seed,seed_3102,A_hidden,pythia_hella,7,0,1,natural_minus_random,0.22229880094528198
random_seed,seed_3103,A_hidden,pythia_hella,7,0,1,natural_minus_random,0.2343263030052185
random_seed,seed_3104,A_hidden,pythia_hella,7,0,1,natural_minus_random,0.230350062251091
alignment,readout_projection_abs,A_hidden,pythia_hella,7,0,5,natural_minus_random,0.07619443546227608
alignment,readout_projection_abs,A_hidden,pythia_hella,7,0,5,natural_minus_permuted,0.03884390019954517
alignment,readout_projection_abs,A_hidden,pythia_hella,7,0,5,natural_minus_equal_controls,0.05751916783091063
alignment,readout_projection_signed,A_hidden,pythia_hella,7,0,5,natural_minus_random,0.07470045636849132
alignment,readout_projection_signed,A_hidden,pythia_hella,7,0,5,natural_minus_permuted,0.03747503622264442
alignment,readout_projection_signed,A_hidden,pythia_hella,7,0,5,natural_minus_equal_controls,0.05608774629556787
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,0,5,natural_minus_random,0.07805018889854884
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,0,5,natural_minus_permuted,0.03944287202790467
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,0,5,natural_minus_equal_controls,0.058746530463226754
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,0,5,natural_minus_random,0.0766125531565644
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,0,5,natural_minus_permuted,0.038260962022508616
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,0,5,natural_minus_equal_controls,0.05743675758953651
output_endpoint,absolute_projection,G_JS,pythia_hella,7,0,5,natural_minus_random,0.4761157216012577
output_endpoint,absolute_projection,G_JS,pythia_hella,7,0,5,natural_minus_permuted,0.3278779584122411
output_endpoint,absolute_projection,G_JS,pythia_hella,7,0,5,natural_minus_equal_controls,0.4019968400067494
output_endpoint,absolute_projection,G_KL,pythia_hella,7,0,5,natural_minus_random,0.47909032611401026
output_endpoint,absolute_projection,G_KL,pythia_hella,7,0,5,natural_minus_permuted,0.32447466239688394
output_endpoint,absolute_projection,G_KL,pythia_hella,7,0,5,natural_minus_equal_controls,0.4017824942554471
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,0,5,natural_minus_random,0.0812437771328706
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,0,5,natural_minus_permuted,0.0583411382654572
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,0,5,natural_minus_equal_controls,0.0697924576991639
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,0,5,natural_minus_random,0.04754007268066185
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,0,5,natural_minus_permuted,0.040198790895827535
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,0,5,natural_minus_equal_controls,0.04386943178824469
output_endpoint,absolute_projection,flip,pythia_hella,7,0,5,natural_minus_random,0.05809326161279177
output_endpoint,absolute_projection,flip,pythia_hella,7,0,5,natural_minus_permuted,0.04209345629837824
output_endpoint,absolute_projection,flip,pythia_hella,7,0,5,natural_minus_equal_controls,0.050093358955585005
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,0,5,natural_minus_random,0.07624814776975417
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,0,5,natural_minus_permuted,0.03881345345905898
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,0,5,natural_minus_equal_controls,0.057530800614406574
random_seed,seed_3101,A_hidden,pythia_hella,7,0,5,natural_minus_random,0.0945909321308136
random_seed,seed_3102,A_hidden,pythia_hella,7,0,5,natural_minus_random,0.09506918489933014
random_seed,seed_3103,A_hidden,pythia_hella,7,0,5,natural_minus_random,0.0920722484588623
random_seed,seed_3104,A_hidden,pythia_hella,7,0,5,natural_minus_random,0.09584982693195343
alignment,readout_projection_abs,A_hidden,pythia_hella,7,0,10,natural_minus_random,-0.03731434736623057
alignment,readout_projection_abs,A_hidden,pythia_hella,7,0,10,natural_minus_permuted,-0.04060749150549958
alignment,readout_projection_abs,A_hidden,pythia_hella,7,0,10,natural_minus_equal_controls,-0.03896091943586508
alignment,readout_projection_signed,A_hidden,pythia_hella,7,0,10,natural_minus_random,-0.03770310241149512
alignment,readout_projection_signed,A_hidden,pythia_hella,7,0,10,natural_minus_permuted,-0.0407352909343673
alignment,readout_projection_signed,A_hidden,pythia_hella,7,0,10,natural_minus_equal_controls,-0.03921919667293121
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,0,10,natural_minus_random,-0.03716712179646041
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,0,10,natural_minus_permuted,-0.040321471000932876
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,0,10,natural_minus_equal_controls,-0.03874429639869664
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,0,10,natural_minus_random,-0.03756180188364512
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,0,10,natural_minus_permuted,-0.04067360124143299
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,0,10,natural_minus_equal_controls,-0.039117701562539055
output_endpoint,absolute_projection,G_JS,pythia_hella,7,0,10,natural_minus_random,0.2765980189862798
output_endpoint,absolute_projection,G_JS,pythia_hella,7,0,10,natural_minus_permuted,-0.02244765623539502
output_endpoint,absolute_projection,G_JS,pythia_hella,7,0,10,natural_minus_equal_controls,0.12707518137544238
output_endpoint,absolute_projection,G_KL,pythia_hella,7,0,10,natural_minus_random,0.29277603978203093
output_endpoint,absolute_projection,G_KL,pythia_hella,7,0,10,natural_minus_permuted,0.0012782527463605642
output_endpoint,absolute_projection,G_KL,pythia_hella,7,0,10,natural_minus_equal_controls,0.14702714626419575
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,0,10,natural_minus_random,0.04304541083170069
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,0,10,natural_minus_permuted,-0.022657581588212072
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,0,10,natural_minus_equal_controls,0.010193914621744307
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,0,10,natural_minus_random,-0.00978987144720598
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,0,10,natural_minus_permuted,-0.13205147927291563
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,0,10,natural_minus_equal_controls,-0.0709206753600608
output_endpoint,absolute_projection,flip,pythia_hella,7,0,10,natural_minus_random,0.027010750753571733
output_endpoint,absolute_projection,flip,pythia_hella,7,0,10,natural_minus_permuted,-0.0058626751484840145
output_endpoint,absolute_projection,flip,pythia_hella,7,0,10,natural_minus_equal_controls,0.01057403780254386
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,0,10,natural_minus_random,-0.037335347352112844
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,0,10,natural_minus_permuted,-0.04061049779690014
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,0,10,natural_minus_equal_controls,-0.03897292257450649
random_seed,seed_3101,A_hidden,pythia_hella,7,0,10,natural_minus_random,-0.03611227869987488
random_seed,seed_3102,A_hidden,pythia_hella,7,0,10,natural_minus_random,-0.03776968643069267
random_seed,seed_3103,A_hidden,pythia_hella,7,0,10,natural_minus_random,-0.03438684344291687
random_seed,seed_3104,A_hidden,pythia_hella,7,0,10,natural_minus_random,-0.03931553289294243
alignment,readout_projection_abs,A_hidden,pythia_hella,7,1,1,natural_minus_random,0.22932555294172763
alignment,readout_projection_abs,A_hidden,pythia_hella,7,1,1,natural_minus_permuted,0.011678081426162334
alignment,readout_projection_abs,A_hidden,pythia_hella,7,1,1,natural_minus_equal_controls,0.12050181718394498
alignment,readout_projection_signed,A_hidden,pythia_hella,7,1,1,natural_minus_random,0.22928192419014226
alignment,readout_projection_signed,A_hidden,pythia_hella,7,1,1,natural_minus_permuted,0.011745157102638903
alignment,readout_projection_signed,A_hidden,pythia_hella,7,1,1,natural_minus_equal_controls,0.12051354064639058
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,1,1,natural_minus_random,0.22924366843965738
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,1,1,natural_minus_permuted,0.011664490565473251
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,1,1,natural_minus_equal_controls,0.12045407950256531
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,1,1,natural_minus_random,0.22927411300580203
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,1,1,natural_minus_permuted,0.01170666825016431
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,1,1,natural_minus_equal_controls,0.12049039062798317
output_endpoint,absolute_projection,G_JS,pythia_hella,7,1,1,natural_minus_random,0.44001792874766543
output_endpoint,absolute_projection,G_JS,pythia_hella,7,1,1,natural_minus_permuted,-0.13778148338629315
output_endpoint,absolute_projection,G_JS,pythia_hella,7,1,1,natural_minus_equal_controls,0.15111822268068614
output_endpoint,absolute_projection,G_KL,pythia_hella,7,1,1,natural_minus_random,0.5009485381386185
output_endpoint,absolute_projection,G_KL,pythia_hella,7,1,1,natural_minus_permuted,-0.15106797045936143
output_endpoint,absolute_projection,G_KL,pythia_hella,7,1,1,natural_minus_equal_controls,0.17494028383962854
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,1,1,natural_minus_random,0.24948210011172905
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,1,1,natural_minus_permuted,-0.21223231577691137
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,1,1,natural_minus_equal_controls,0.01862489216740884
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,1,1,natural_minus_random,-0.07441716315667038
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,1,1,natural_minus_permuted,-0.2481709215163855
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,1,1,natural_minus_equal_controls,-0.16129404233652794
output_endpoint,absolute_projection,flip,pythia_hella,7,1,1,natural_minus_random,0.0907583835653234
output_endpoint,absolute_projection,flip,pythia_hella,7,1,1,natural_minus_permuted,-0.028252198293023445
output_endpoint,absolute_projection,flip,pythia_hella,7,1,1,natural_minus_equal_controls,0.031253092636149976
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,1,1,natural_minus_random,0.2281359488448753
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,1,1,natural_minus_permuted,0.009193524362645422
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,1,1,natural_minus_equal_controls,0.11866473660376037
random_seed,seed_3101,A_hidden,pythia_hella,7,1,1,natural_minus_random,0.22677339613437653
random_seed,seed_3102,A_hidden,pythia_hella,7,1,1,natural_minus_random,0.22626660764217377
random_seed,seed_3103,A_hidden,pythia_hella,7,1,1,natural_minus_random,0.2344953864812851
random_seed,seed_3104,A_hidden,pythia_hella,7,1,1,natural_minus_random,0.22664542496204376
alignment,readout_projection_abs,A_hidden,pythia_hella,7,1,5,natural_minus_random,0.1403857588889279
alignment,readout_projection_abs,A_hidden,pythia_hella,7,1,5,natural_minus_permuted,0.023860752989946388
alignment,readout_projection_abs,A_hidden,pythia_hella,7,1,5,natural_minus_equal_controls,0.08212325593943715
alignment,readout_projection_signed,A_hidden,pythia_hella,7,1,5,natural_minus_random,0.13933296454014776
alignment,readout_projection_signed,A_hidden,pythia_hella,7,1,5,natural_minus_permuted,0.02322723623115497
alignment,readout_projection_signed,A_hidden,pythia_hella,7,1,5,natural_minus_equal_controls,0.08128010038565137
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,1,5,natural_minus_random,0.1413877351827979
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,1,5,natural_minus_permuted,0.024789412147010248
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,1,5,natural_minus_equal_controls,0.08308857366490408
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,1,5,natural_minus_random,0.14044340565015723
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,1,5,natural_minus_permuted,0.023880213780313686
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,1,5,natural_minus_equal_controls,0.08216180971523546
output_endpoint,absolute_projection,G_JS,pythia_hella,7,1,5,natural_minus_random,0.4643547338586176
output_endpoint,absolute_projection,G_JS,pythia_hella,7,1,5,natural_minus_permuted,0.22173861219393798
output_endpoint,absolute_projection,G_JS,pythia_hella,7,1,5,natural_minus_equal_controls,0.3430466730262778
output_endpoint,absolute_projection,G_KL,pythia_hella,7,1,5,natural_minus_random,0.4709333091224347
output_endpoint,absolute_projection,G_KL,pythia_hella,7,1,5,natural_minus_permuted,0.20205827841515184
output_endpoint,absolute_projection,G_KL,pythia_hella,7,1,5,natural_minus_equal_controls,0.33649579376879324
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,1,5,natural_minus_random,0.09555620123978678
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,1,5,natural_minus_permuted,0.020522388432778038
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,1,5,natural_minus_equal_controls,0.05803929483628241
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,1,5,natural_minus_random,0.05096906384368122
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,1,5,natural_minus_permuted,0.08304483276727932
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,1,5,natural_minus_equal_controls,0.06700694830548026
output_endpoint,absolute_projection,flip,pythia_hella,7,1,5,natural_minus_random,0.047952055953217554
output_endpoint,absolute_projection,flip,pythia_hella,7,1,5,natural_minus_permuted,0.01020469539046559
output_endpoint,absolute_projection,flip,pythia_hella,7,1,5,natural_minus_equal_controls,0.029078375671841572
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,1,5,natural_minus_random,0.13918681781023556
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,1,5,natural_minus_permuted,0.02394932478643952
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,1,5,natural_minus_equal_controls,0.08156807129833754
random_seed,seed_3101,A_hidden,pythia_hella,7,1,5,natural_minus_random,0.13569410145282745
random_seed,seed_3102,A_hidden,pythia_hella,7,1,5,natural_minus_random,0.14020493626594543
random_seed,seed_3103,A_hidden,pythia_hella,7,1,5,natural_minus_random,0.13690400123596191
random_seed,seed_3104,A_hidden,pythia_hella,7,1,5,natural_minus_random,0.14650101959705353
alignment,readout_projection_abs,A_hidden,pythia_hella,7,1,10,natural_minus_random,-0.4492013460065267
alignment,readout_projection_abs,A_hidden,pythia_hella,7,1,10,natural_minus_permuted,0.054715118371950755
alignment,readout_projection_abs,A_hidden,pythia_hella,7,1,10,natural_minus_equal_controls,-0.19724311381728798
alignment,readout_projection_signed,A_hidden,pythia_hella,7,1,10,natural_minus_random,-0.4481137320779204
alignment,readout_projection_signed,A_hidden,pythia_hella,7,1,10,natural_minus_permuted,0.056157565790535546
alignment,readout_projection_signed,A_hidden,pythia_hella,7,1,10,natural_minus_equal_controls,-0.19597808314369242
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,1,10,natural_minus_random,-0.4485442010448787
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,1,10,natural_minus_permuted,0.05835452689342313
alignment,readout_cosine_abs,A_hidden,pythia_hella,7,1,10,natural_minus_equal_controls,-0.19509483707572778
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,1,10,natural_minus_random,-0.4489553729749174
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,1,10,natural_minus_permuted,0.05577902977624882
alignment,readout_cosine_signed,A_hidden,pythia_hella,7,1,10,natural_minus_equal_controls,-0.19658817159933428
output_endpoint,absolute_projection,G_JS,pythia_hella,7,1,10,natural_minus_random,-0.08690114534478366
output_endpoint,absolute_projection,G_JS,pythia_hella,7,1,10,natural_minus_permuted,0.27138633629272557
output_endpoint,absolute_projection,G_JS,pythia_hella,7,1,10,natural_minus_equal_controls,0.09224259547397096
output_endpoint,absolute_projection,G_KL,pythia_hella,7,1,10,natural_minus_random,-0.2051487954386571
output_endpoint,absolute_projection,G_KL,pythia_hella,7,1,10,natural_minus_permuted,0.2952245804895659
output_endpoint,absolute_projection,G_KL,pythia_hella,7,1,10,natural_minus_equal_controls,0.0450378925254544
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,1,10,natural_minus_random,-0.0969707147868597
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,1,10,natural_minus_permuted,0.13858095069511067
output_endpoint,absolute_projection,NLL_change,pythia_hella,7,1,10,natural_minus_equal_controls,0.020805117954125485
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,1,10,natural_minus_random,0.3365311601490385
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,1,10,natural_minus_permuted,0.07146324081174554
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,7,1,10,natural_minus_equal_controls,0.20399720048039202
output_endpoint,absolute_projection,flip,pythia_hella,7,1,10,natural_minus_random,-0.07778802349646302
output_endpoint,absolute_projection,flip,pythia_hella,7,1,10,natural_minus_permuted,0.05059627534698202
output_endpoint,absolute_projection,flip,pythia_hella,7,1,10,natural_minus_equal_controls,-0.0135958740747405
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,1,10,natural_minus_random,-0.45179730514697813
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,1,10,natural_minus_permuted,0.051995051391308555
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,7,1,10,natural_minus_equal_controls,-0.1999011268778348
random_seed,seed_3101,A_hidden,pythia_hella,7,1,10,natural_minus_random,-0.4457187056541443
random_seed,seed_3102,A_hidden,pythia_hella,7,1,10,natural_minus_random,-0.4536762535572052
random_seed,seed_3103,A_hidden,pythia_hella,7,1,10,natural_minus_random,-0.4475160539150238
random_seed,seed_3104,A_hidden,pythia_hella,7,1,10,natural_minus_random,-0.44947144389152527
alignment,readout_projection_abs,A_hidden,pythia_hella,8,0,1,natural_minus_random,0.21447438278066253
alignment,readout_projection_abs,A_hidden,pythia_hella,8,0,1,natural_minus_permuted,0.1516915748239835
alignment,readout_projection_abs,A_hidden,pythia_hella,8,0,1,natural_minus_equal_controls,0.183082978802323
alignment,readout_projection_signed,A_hidden,pythia_hella,8,0,1,natural_minus_random,0.21463635517694069
alignment,readout_projection_signed,A_hidden,pythia_hella,8,0,1,natural_minus_permuted,0.15167584512174376
alignment,readout_projection_signed,A_hidden,pythia_hella,8,0,1,natural_minus_equal_controls,0.18315610014934222
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,0,1,natural_minus_random,0.21417963407564727
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,0,1,natural_minus_permuted,0.1513537335484334
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,0,1,natural_minus_equal_controls,0.18276668381204034
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,0,1,natural_minus_random,0.214552185630895
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,0,1,natural_minus_permuted,0.15163862401726064
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,0,1,natural_minus_equal_controls,0.18309540482407782
output_endpoint,absolute_projection,G_JS,pythia_hella,8,0,1,natural_minus_random,0.37899276732942555
output_endpoint,absolute_projection,G_JS,pythia_hella,8,0,1,natural_minus_permuted,0.23953588151196414
output_endpoint,absolute_projection,G_JS,pythia_hella,8,0,1,natural_minus_equal_controls,0.30926432442069485
output_endpoint,absolute_projection,G_KL,pythia_hella,8,0,1,natural_minus_random,0.41909016228913876
output_endpoint,absolute_projection,G_KL,pythia_hella,8,0,1,natural_minus_permuted,0.26800915240183076
output_endpoint,absolute_projection,G_KL,pythia_hella,8,0,1,natural_minus_equal_controls,0.34354965734548476
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,0,1,natural_minus_random,0.12432555997583691
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,0,1,natural_minus_permuted,0.06386264814091286
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,0,1,natural_minus_equal_controls,0.09409410405837489
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,0,1,natural_minus_random,-0.08327080251082807
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,0,1,natural_minus_permuted,-0.068136514975475
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,0,1,natural_minus_equal_controls,-0.07570365874315153
output_endpoint,absolute_projection,flip,pythia_hella,8,0,1,natural_minus_random,0.05874786232476706
output_endpoint,absolute_projection,flip,pythia_hella,8,0,1,natural_minus_permuted,0.03657103606171788
output_endpoint,absolute_projection,flip,pythia_hella,8,0,1,natural_minus_equal_controls,0.04765944919324247
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,0,1,natural_minus_random,0.21491190768418122
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,0,1,natural_minus_permuted,0.15218894310256004
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,0,1,natural_minus_equal_controls,0.18355042539337063
random_seed,seed_3101,A_hidden,pythia_hella,8,0,1,natural_minus_random,0.2144019603729248
random_seed,seed_3102,A_hidden,pythia_hella,8,0,1,natural_minus_random,0.22219237685203552
random_seed,seed_3103,A_hidden,pythia_hella,8,0,1,natural_minus_random,0.2101837545633316
random_seed,seed_3104,A_hidden,pythia_hella,8,0,1,natural_minus_random,0.20916785299777985
alignment,readout_projection_abs,A_hidden,pythia_hella,8,0,5,natural_minus_random,0.12179246158173648
alignment,readout_projection_abs,A_hidden,pythia_hella,8,0,5,natural_minus_permuted,0.06356740588419671
alignment,readout_projection_abs,A_hidden,pythia_hella,8,0,5,natural_minus_equal_controls,0.0926799337329666
alignment,readout_projection_signed,A_hidden,pythia_hella,8,0,5,natural_minus_random,0.12110538489211584
alignment,readout_projection_signed,A_hidden,pythia_hella,8,0,5,natural_minus_permuted,0.0628938675957724
alignment,readout_projection_signed,A_hidden,pythia_hella,8,0,5,natural_minus_equal_controls,0.09199962624394412
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,0,5,natural_minus_random,0.12538585955480583
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,0,5,natural_minus_permuted,0.06596628179007913
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,0,5,natural_minus_equal_controls,0.09567607067244248
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,0,5,natural_minus_random,0.12358425883740581
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,0,5,natural_minus_permuted,0.06434892488813704
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,0,5,natural_minus_equal_controls,0.09396659186277143
output_endpoint,absolute_projection,G_JS,pythia_hella,8,0,5,natural_minus_random,0.5520730374276395
output_endpoint,absolute_projection,G_JS,pythia_hella,8,0,5,natural_minus_permuted,0.3127807362501769
output_endpoint,absolute_projection,G_JS,pythia_hella,8,0,5,natural_minus_equal_controls,0.4324268868389082
output_endpoint,absolute_projection,G_KL,pythia_hella,8,0,5,natural_minus_random,0.5501634895847708
output_endpoint,absolute_projection,G_KL,pythia_hella,8,0,5,natural_minus_permuted,0.3062418234497885
output_endpoint,absolute_projection,G_KL,pythia_hella,8,0,5,natural_minus_equal_controls,0.4282026565172796
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,0,5,natural_minus_random,0.10866907255200113
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,0,5,natural_minus_permuted,0.055835866539603624
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,0,5,natural_minus_equal_controls,0.08225246954580237
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,0,5,natural_minus_random,0.07804387549279743
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,0,5,natural_minus_permuted,0.05034274050839965
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,0,5,natural_minus_equal_controls,0.06419330800059854
output_endpoint,absolute_projection,flip,pythia_hella,8,0,5,natural_minus_random,0.054820144026220624
output_endpoint,absolute_projection,flip,pythia_hella,8,0,5,natural_minus_permuted,0.028734673373575353
output_endpoint,absolute_projection,flip,pythia_hella,8,0,5,natural_minus_equal_controls,0.04177740869989799
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,0,5,natural_minus_random,0.12168628575905521
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,0,5,natural_minus_permuted,0.06337587498750424
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,0,5,natural_minus_equal_controls,0.09253108037327973
random_seed,seed_3101,A_hidden,pythia_hella,8,0,5,natural_minus_random,0.1284400224685669
random_seed,seed_3102,A_hidden,pythia_hella,8,0,5,natural_minus_random,0.12965427339076996
random_seed,seed_3103,A_hidden,pythia_hella,8,0,5,natural_minus_random,0.12873859703540802
random_seed,seed_3104,A_hidden,pythia_hella,8,0,5,natural_minus_random,0.12591886520385742
alignment,readout_projection_abs,A_hidden,pythia_hella,8,0,10,natural_minus_random,-0.04514088974331369
alignment,readout_projection_abs,A_hidden,pythia_hella,8,0,10,natural_minus_permuted,-0.0795407993131191
alignment,readout_projection_abs,A_hidden,pythia_hella,8,0,10,natural_minus_equal_controls,-0.062340844528216394
alignment,readout_projection_signed,A_hidden,pythia_hella,8,0,10,natural_minus_random,-0.04469331485539675
alignment,readout_projection_signed,A_hidden,pythia_hella,8,0,10,natural_minus_permuted,-0.07903353702852008
alignment,readout_projection_signed,A_hidden,pythia_hella,8,0,10,natural_minus_equal_controls,-0.061863425941958414
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,0,10,natural_minus_random,-0.045416083010487954
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,0,10,natural_minus_permuted,-0.07967854426367406
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,0,10,natural_minus_equal_controls,-0.062547313637081
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,0,10,natural_minus_random,-0.044850763263938734
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,0,10,natural_minus_permuted,-0.07904824786764718
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,0,10,natural_minus_equal_controls,-0.061949505565792956
output_endpoint,absolute_projection,G_JS,pythia_hella,8,0,10,natural_minus_random,0.33707486533502307
output_endpoint,absolute_projection,G_JS,pythia_hella,8,0,10,natural_minus_permuted,0.05905295768285179
output_endpoint,absolute_projection,G_JS,pythia_hella,8,0,10,natural_minus_equal_controls,0.19806391150893743
output_endpoint,absolute_projection,G_KL,pythia_hella,8,0,10,natural_minus_random,0.3649049776044016
output_endpoint,absolute_projection,G_KL,pythia_hella,8,0,10,natural_minus_permuted,0.06604542795072393
output_endpoint,absolute_projection,G_KL,pythia_hella,8,0,10,natural_minus_equal_controls,0.21547520277756277
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,0,10,natural_minus_random,0.03726352089932072
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,0,10,natural_minus_permuted,-0.09322657244471469
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,0,10,natural_minus_equal_controls,-0.027981525772696983
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,0,10,natural_minus_random,-0.008024949773858134
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,0,10,natural_minus_permuted,-0.05079485851572588
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,0,10,natural_minus_equal_controls,-0.029409904144792005
output_endpoint,absolute_projection,flip,pythia_hella,8,0,10,natural_minus_random,0.028159980406670643
output_endpoint,absolute_projection,flip,pythia_hella,8,0,10,natural_minus_permuted,0.0010010940121467637
output_endpoint,absolute_projection,flip,pythia_hella,8,0,10,natural_minus_equal_controls,0.014580537209408703
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,0,10,natural_minus_random,-0.04511754380185476
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,0,10,natural_minus_permuted,-0.07937741722183797
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,0,10,natural_minus_equal_controls,-0.062247480511846365
random_seed,seed_3101,A_hidden,pythia_hella,8,0,10,natural_minus_random,-0.04679848998785019
random_seed,seed_3102,A_hidden,pythia_hella,8,0,10,natural_minus_random,-0.045514240860939026
random_seed,seed_3103,A_hidden,pythia_hella,8,0,10,natural_minus_random,-0.04767443239688873
random_seed,seed_3104,A_hidden,pythia_hella,8,0,10,natural_minus_random,-0.04591898247599602
alignment,readout_projection_abs,A_hidden,pythia_hella,8,1,1,natural_minus_random,0.29209433890878866
alignment,readout_projection_abs,A_hidden,pythia_hella,8,1,1,natural_minus_permuted,0.04488798232494573
alignment,readout_projection_abs,A_hidden,pythia_hella,8,1,1,natural_minus_equal_controls,0.1684911606168672
alignment,readout_projection_signed,A_hidden,pythia_hella,8,1,1,natural_minus_random,0.29187724230165857
alignment,readout_projection_signed,A_hidden,pythia_hella,8,1,1,natural_minus_permuted,0.04471564938977024
alignment,readout_projection_signed,A_hidden,pythia_hella,8,1,1,natural_minus_equal_controls,0.1682964458457144
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,1,1,natural_minus_random,0.29216430863710274
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,1,1,natural_minus_permuted,0.04496792943268535
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,1,1,natural_minus_equal_controls,0.16856611903489405
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,1,1,natural_minus_random,0.29196873888522057
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,1,1,natural_minus_permuted,0.044791678779647404
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,1,1,natural_minus_equal_controls,0.168380208832434
output_endpoint,absolute_projection,G_JS,pythia_hella,8,1,1,natural_minus_random,0.616769755446165
output_endpoint,absolute_projection,G_JS,pythia_hella,8,1,1,natural_minus_permuted,0.03545262628986556
output_endpoint,absolute_projection,G_JS,pythia_hella,8,1,1,natural_minus_equal_controls,0.32611119086801527
output_endpoint,absolute_projection,G_KL,pythia_hella,8,1,1,natural_minus_random,0.6737636891757937
output_endpoint,absolute_projection,G_KL,pythia_hella,8,1,1,natural_minus_permuted,0.0355505066990115
output_endpoint,absolute_projection,G_KL,pythia_hella,8,1,1,natural_minus_equal_controls,0.3546570979374026
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,1,1,natural_minus_random,0.3218385853388168
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,1,1,natural_minus_permuted,-0.05445618625199111
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,1,1,natural_minus_equal_controls,0.13369119954341285
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,1,1,natural_minus_random,-0.023125534111045676
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,1,1,natural_minus_permuted,-0.10677143869120698
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,1,1,natural_minus_equal_controls,-0.06494848640112633
output_endpoint,absolute_projection,flip,pythia_hella,8,1,1,natural_minus_random,0.10963121895041766
output_endpoint,absolute_projection,flip,pythia_hella,8,1,1,natural_minus_permuted,0.007834694628283456
output_endpoint,absolute_projection,flip,pythia_hella,8,1,1,natural_minus_equal_controls,0.05873295678935056
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,1,1,natural_minus_random,0.28842859526285936
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,1,1,natural_minus_permuted,0.04062304742747158
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,1,1,natural_minus_equal_controls,0.16452582134516547
random_seed,seed_3101,A_hidden,pythia_hella,8,1,1,natural_minus_random,0.29946985840797424
random_seed,seed_3102,A_hidden,pythia_hella,8,1,1,natural_minus_random,0.30354228615760803
random_seed,seed_3103,A_hidden,pythia_hella,8,1,1,natural_minus_random,0.29047107696533203
random_seed,seed_3104,A_hidden,pythia_hella,8,1,1,natural_minus_random,0.2771698832511902
alignment,readout_projection_abs,A_hidden,pythia_hella,8,1,5,natural_minus_random,0.058928206262805816
alignment,readout_projection_abs,A_hidden,pythia_hella,8,1,5,natural_minus_permuted,0.02346478276953845
alignment,readout_projection_abs,A_hidden,pythia_hella,8,1,5,natural_minus_equal_controls,0.04119649451617213
alignment,readout_projection_signed,A_hidden,pythia_hella,8,1,5,natural_minus_random,0.05834501164075112
alignment,readout_projection_signed,A_hidden,pythia_hella,8,1,5,natural_minus_permuted,0.023056038933434442
alignment,readout_projection_signed,A_hidden,pythia_hella,8,1,5,natural_minus_equal_controls,0.04070052528709278
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,1,5,natural_minus_random,0.06060336990687998
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,1,5,natural_minus_permuted,0.024589077492142453
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,1,5,natural_minus_equal_controls,0.042596223699511215
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,1,5,natural_minus_random,0.06000459612445219
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,1,5,natural_minus_permuted,0.02412115261119485
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,1,5,natural_minus_equal_controls,0.04206287436782352
output_endpoint,absolute_projection,G_JS,pythia_hella,8,1,5,natural_minus_random,0.34925681250518426
output_endpoint,absolute_projection,G_JS,pythia_hella,8,1,5,natural_minus_permuted,0.21512742343983549
output_endpoint,absolute_projection,G_JS,pythia_hella,8,1,5,natural_minus_equal_controls,0.28219211797250987
output_endpoint,absolute_projection,G_KL,pythia_hella,8,1,5,natural_minus_random,0.35191490326655056
output_endpoint,absolute_projection,G_KL,pythia_hella,8,1,5,natural_minus_permuted,0.20450334652102006
output_endpoint,absolute_projection,G_KL,pythia_hella,8,1,5,natural_minus_equal_controls,0.2782091248937853
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,1,5,natural_minus_random,0.10073460893084257
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,1,5,natural_minus_permuted,0.04875022033390436
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,1,5,natural_minus_equal_controls,0.07474241463237347
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,1,5,natural_minus_random,0.046421463973372684
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,1,5,natural_minus_permuted,0.01715563010716431
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,1,5,natural_minus_equal_controls,0.0317885470402685
output_endpoint,absolute_projection,flip,pythia_hella,8,1,5,natural_minus_random,0.037727283117542254
output_endpoint,absolute_projection,flip,pythia_hella,8,1,5,natural_minus_permuted,0.008866434074164709
output_endpoint,absolute_projection,flip,pythia_hella,8,1,5,natural_minus_equal_controls,0.02329685859585348
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,1,5,natural_minus_random,0.056803400575944796
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,1,5,natural_minus_permuted,0.022122842838924628
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,1,5,natural_minus_equal_controls,0.03946312170743471
random_seed,seed_3101,A_hidden,pythia_hella,8,1,5,natural_minus_random,0.06245440989732742
random_seed,seed_3102,A_hidden,pythia_hella,8,1,5,natural_minus_random,0.06323981285095215
random_seed,seed_3103,A_hidden,pythia_hella,8,1,5,natural_minus_random,0.06225309893488884
random_seed,seed_3104,A_hidden,pythia_hella,8,1,5,natural_minus_random,0.05778385326266289
alignment,readout_projection_abs,A_hidden,pythia_hella,8,1,10,natural_minus_random,-0.48261083252507964
alignment,readout_projection_abs,A_hidden,pythia_hella,8,1,10,natural_minus_permuted,0.04248961812574992
alignment,readout_projection_abs,A_hidden,pythia_hella,8,1,10,natural_minus_equal_controls,-0.22006060719966486
alignment,readout_projection_signed,A_hidden,pythia_hella,8,1,10,natural_minus_random,-0.4779444828786834
alignment,readout_projection_signed,A_hidden,pythia_hella,8,1,10,natural_minus_permuted,0.047417580426863504
alignment,readout_projection_signed,A_hidden,pythia_hella,8,1,10,natural_minus_equal_controls,-0.21526345122590995
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,1,10,natural_minus_random,-0.4847748921322903
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,1,10,natural_minus_permuted,0.047975311002237175
alignment,readout_cosine_abs,A_hidden,pythia_hella,8,1,10,natural_minus_equal_controls,-0.21839979056502656
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,1,10,natural_minus_random,-0.480774418146231
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,1,10,natural_minus_permuted,0.04652693257649343
alignment,readout_cosine_signed,A_hidden,pythia_hella,8,1,10,natural_minus_equal_controls,-0.2171237427848688
output_endpoint,absolute_projection,G_JS,pythia_hella,8,1,10,natural_minus_random,0.0981024947709388
output_endpoint,absolute_projection,G_JS,pythia_hella,8,1,10,natural_minus_permuted,0.40842339222122837
output_endpoint,absolute_projection,G_JS,pythia_hella,8,1,10,natural_minus_equal_controls,0.2532629434960836
output_endpoint,absolute_projection,G_KL,pythia_hella,8,1,10,natural_minus_random,-0.02525862787924979
output_endpoint,absolute_projection,G_KL,pythia_hella,8,1,10,natural_minus_permuted,0.42550516554699114
output_endpoint,absolute_projection,G_KL,pythia_hella,8,1,10,natural_minus_equal_controls,0.20012326883387066
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,1,10,natural_minus_random,-0.10031841675593833
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,1,10,natural_minus_permuted,0.12770401274908139
output_endpoint,absolute_projection,NLL_change,pythia_hella,8,1,10,natural_minus_equal_controls,0.013692797996571526
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,1,10,natural_minus_random,0.5134855903723902
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,1,10,natural_minus_permuted,0.19814288073631448
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,8,1,10,natural_minus_equal_controls,0.3558142355543523
output_endpoint,absolute_projection,flip,pythia_hella,8,1,10,natural_minus_random,-0.06389655946916023
output_endpoint,absolute_projection,flip,pythia_hella,8,1,10,natural_minus_permuted,0.04778327298674889
output_endpoint,absolute_projection,flip,pythia_hella,8,1,10,natural_minus_equal_controls,-0.008056643241205669
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,1,10,natural_minus_random,-0.48139327106211405
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,1,10,natural_minus_permuted,0.04108243001198386
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,8,1,10,natural_minus_equal_controls,-0.2201554205250651
random_seed,seed_3101,A_hidden,pythia_hella,8,1,10,natural_minus_random,-0.47807732224464417
random_seed,seed_3102,A_hidden,pythia_hella,8,1,10,natural_minus_random,-0.4805416464805603
random_seed,seed_3103,A_hidden,pythia_hella,8,1,10,natural_minus_random,-0.4799972176551819
random_seed,seed_3104,A_hidden,pythia_hella,8,1,10,natural_minus_random,-0.4815184772014618
alignment,readout_projection_abs,A_hidden,pythia_hella,9,0,1,natural_minus_random,0.2580786963728931
alignment,readout_projection_abs,A_hidden,pythia_hella,9,0,1,natural_minus_permuted,0.04899003772263707
alignment,readout_projection_abs,A_hidden,pythia_hella,9,0,1,natural_minus_equal_controls,0.15353436704776507
alignment,readout_projection_signed,A_hidden,pythia_hella,9,0,1,natural_minus_random,0.2580095852923824
alignment,readout_projection_signed,A_hidden,pythia_hella,9,0,1,natural_minus_permuted,0.04870507642253085
alignment,readout_projection_signed,A_hidden,pythia_hella,9,0,1,natural_minus_equal_controls,0.15335733085745662
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,0,1,natural_minus_random,0.25819904899555624
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,0,1,natural_minus_permuted,0.0489077488884279
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,0,1,natural_minus_equal_controls,0.15355339894199208
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,0,1,natural_minus_random,0.2581993456396668
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,0,1,natural_minus_permuted,0.04873415445832055
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,0,1,natural_minus_equal_controls,0.15346675004899368
output_endpoint,absolute_projection,G_JS,pythia_hella,9,0,1,natural_minus_random,0.4969869529468993
output_endpoint,absolute_projection,G_JS,pythia_hella,9,0,1,natural_minus_permuted,-0.10389174834825243
output_endpoint,absolute_projection,G_JS,pythia_hella,9,0,1,natural_minus_equal_controls,0.19654760229932344
output_endpoint,absolute_projection,G_KL,pythia_hella,9,0,1,natural_minus_random,0.549101786396268
output_endpoint,absolute_projection,G_KL,pythia_hella,9,0,1,natural_minus_permuted,-0.09553982496277694
output_endpoint,absolute_projection,G_KL,pythia_hella,9,0,1,natural_minus_equal_controls,0.22678098071674557
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,0,1,natural_minus_random,0.1825316989259658
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,0,1,natural_minus_permuted,-0.11298365584326303
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,0,1,natural_minus_equal_controls,0.03477402154135138
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,0,1,natural_minus_random,-0.08330079985391142
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,0,1,natural_minus_permuted,-0.19514269649738025
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,0,1,natural_minus_equal_controls,-0.13922174817564584
output_endpoint,absolute_projection,flip,pythia_hella,9,0,1,natural_minus_random,0.08445244657445786
output_endpoint,absolute_projection,flip,pythia_hella,9,0,1,natural_minus_permuted,-0.013518097425532283
output_endpoint,absolute_projection,flip,pythia_hella,9,0,1,natural_minus_equal_controls,0.03546717457446279
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,0,1,natural_minus_random,0.25744475086358193
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,0,1,natural_minus_permuted,0.04856030713395281
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,0,1,natural_minus_equal_controls,0.15300252899876737
random_seed,seed_3101,A_hidden,pythia_hella,9,0,1,natural_minus_random,0.2519617974758148
random_seed,seed_3102,A_hidden,pythia_hella,9,0,1,natural_minus_random,0.2608736455440521
random_seed,seed_3103,A_hidden,pythia_hella,9,0,1,natural_minus_random,0.2576979994773865
random_seed,seed_3104,A_hidden,pythia_hella,9,0,1,natural_minus_random,0.2599261701107025
alignment,readout_projection_abs,A_hidden,pythia_hella,9,0,5,natural_minus_random,0.12911317381347126
alignment,readout_projection_abs,A_hidden,pythia_hella,9,0,5,natural_minus_permuted,0.025982438388877774
alignment,readout_projection_abs,A_hidden,pythia_hella,9,0,5,natural_minus_equal_controls,0.07754780610117451
alignment,readout_projection_signed,A_hidden,pythia_hella,9,0,5,natural_minus_random,0.12842493922764786
alignment,readout_projection_signed,A_hidden,pythia_hella,9,0,5,natural_minus_permuted,0.02562656917358974
alignment,readout_projection_signed,A_hidden,pythia_hella,9,0,5,natural_minus_equal_controls,0.0770257542006188
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,0,5,natural_minus_random,0.13182052136796613
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,0,5,natural_minus_permuted,0.027788997515734895
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,0,5,natural_minus_equal_controls,0.0798047594418505
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,0,5,natural_minus_random,0.13061493427097148
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,0,5,natural_minus_permuted,0.026950368606468156
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,0,5,natural_minus_equal_controls,0.07878265143871982
output_endpoint,absolute_projection,G_JS,pythia_hella,9,0,5,natural_minus_random,0.6211001025566507
output_endpoint,absolute_projection,G_JS,pythia_hella,9,0,5,natural_minus_permuted,0.2934578866174291
output_endpoint,absolute_projection,G_JS,pythia_hella,9,0,5,natural_minus_equal_controls,0.4572789945870399
output_endpoint,absolute_projection,G_KL,pythia_hella,9,0,5,natural_minus_random,0.6257346732915124
output_endpoint,absolute_projection,G_KL,pythia_hella,9,0,5,natural_minus_permuted,0.28285526767335456
output_endpoint,absolute_projection,G_KL,pythia_hella,9,0,5,natural_minus_equal_controls,0.4542949704824335
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,0,5,natural_minus_random,0.09335090005494358
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,0,5,natural_minus_permuted,0.02512243144131185
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,0,5,natural_minus_equal_controls,0.05923666574812771
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,0,5,natural_minus_random,0.05976432400514543
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,0,5,natural_minus_permuted,0.03790571562683649
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,0,5,natural_minus_equal_controls,0.04883501981599096
output_endpoint,absolute_projection,flip,pythia_hella,9,0,5,natural_minus_random,0.07040531717885334
output_endpoint,absolute_projection,flip,pythia_hella,9,0,5,natural_minus_permuted,0.031041124524607028
output_endpoint,absolute_projection,flip,pythia_hella,9,0,5,natural_minus_equal_controls,0.050723220851730186
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,0,5,natural_minus_random,0.12899032516760028
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,0,5,natural_minus_permuted,0.025907273849661294
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,0,5,natural_minus_equal_controls,0.07744879950863079
random_seed,seed_3101,A_hidden,pythia_hella,9,0,5,natural_minus_random,0.1417117565870285
random_seed,seed_3102,A_hidden,pythia_hella,9,0,5,natural_minus_random,0.13947202265262604
random_seed,seed_3103,A_hidden,pythia_hella,9,0,5,natural_minus_random,0.13925577700138092
random_seed,seed_3104,A_hidden,pythia_hella,9,0,5,natural_minus_random,0.13870327174663544
alignment,readout_projection_abs,A_hidden,pythia_hella,9,0,10,natural_minus_random,-0.014385453993973979
alignment,readout_projection_abs,A_hidden,pythia_hella,9,0,10,natural_minus_permuted,-0.04960782483392501
alignment,readout_projection_abs,A_hidden,pythia_hella,9,0,10,natural_minus_equal_controls,-0.03199663941394949
alignment,readout_projection_signed,A_hidden,pythia_hella,9,0,10,natural_minus_random,-0.01405578795316062
alignment,readout_projection_signed,A_hidden,pythia_hella,9,0,10,natural_minus_permuted,-0.049628107599888754
alignment,readout_projection_signed,A_hidden,pythia_hella,9,0,10,natural_minus_equal_controls,-0.03184194777652469
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,0,10,natural_minus_random,-0.013597007972009773
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,0,10,natural_minus_permuted,-0.04838538327270375
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,0,10,natural_minus_equal_controls,-0.030991195622356763
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,0,10,natural_minus_random,-0.01337042213952766
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,0,10,natural_minus_permuted,-0.049274796291447265
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,0,10,natural_minus_equal_controls,-0.03132260921548746
output_endpoint,absolute_projection,G_JS,pythia_hella,9,0,10,natural_minus_random,0.5161749020745665
output_endpoint,absolute_projection,G_JS,pythia_hella,9,0,10,natural_minus_permuted,0.2598971710836866
output_endpoint,absolute_projection,G_JS,pythia_hella,9,0,10,natural_minus_equal_controls,0.38803603657912655
output_endpoint,absolute_projection,G_KL,pythia_hella,9,0,10,natural_minus_random,0.5356878507839307
output_endpoint,absolute_projection,G_KL,pythia_hella,9,0,10,natural_minus_permuted,0.27471523487325433
output_endpoint,absolute_projection,G_KL,pythia_hella,9,0,10,natural_minus_equal_controls,0.4052015428285925
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,0,10,natural_minus_random,0.06810363405493283
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,0,10,natural_minus_permuted,-0.04247318251290397
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,0,10,natural_minus_equal_controls,0.012815225771014432
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,0,10,natural_minus_random,0.006130236970040767
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,0,10,natural_minus_permuted,-0.05429442703969505
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,0,10,natural_minus_equal_controls,-0.024082095034827142
output_endpoint,absolute_projection,flip,pythia_hella,9,0,10,natural_minus_random,0.05880287769032652
output_endpoint,absolute_projection,flip,pythia_hella,9,0,10,natural_minus_permuted,0.025285441953719012
output_endpoint,absolute_projection,flip,pythia_hella,9,0,10,natural_minus_equal_controls,0.04204415982202277
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,0,10,natural_minus_random,-0.014393025696942535
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,0,10,natural_minus_permuted,-0.04966860892026018
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,0,10,natural_minus_equal_controls,-0.032030817308601356
random_seed,seed_3101,A_hidden,pythia_hella,9,0,10,natural_minus_random,-0.016530968248844147
random_seed,seed_3102,A_hidden,pythia_hella,9,0,10,natural_minus_random,-0.01566324196755886
random_seed,seed_3103,A_hidden,pythia_hella,9,0,10,natural_minus_random,-0.01618940569460392
random_seed,seed_3104,A_hidden,pythia_hella,9,0,10,natural_minus_random,-0.014679787680506706
alignment,readout_projection_abs,A_hidden,pythia_hella,9,1,1,natural_minus_random,0.29996357153719
alignment,readout_projection_abs,A_hidden,pythia_hella,9,1,1,natural_minus_permuted,-0.01565341407169374
alignment,readout_projection_abs,A_hidden,pythia_hella,9,1,1,natural_minus_equal_controls,0.14215507873274813
alignment,readout_projection_signed,A_hidden,pythia_hella,9,1,1,natural_minus_random,0.30021137809262766
alignment,readout_projection_signed,A_hidden,pythia_hella,9,1,1,natural_minus_permuted,-0.015988174468100302
alignment,readout_projection_signed,A_hidden,pythia_hella,9,1,1,natural_minus_equal_controls,0.14211160181226368
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,1,1,natural_minus_random,0.3000743580895435
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,1,1,natural_minus_permuted,-0.015829413091793088
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,1,1,natural_minus_equal_controls,0.14212247249887522
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,1,1,natural_minus_random,0.30050080077647645
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,1,1,natural_minus_permuted,-0.015913527849808817
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,1,1,natural_minus_equal_controls,0.14229363646333382
output_endpoint,absolute_projection,G_JS,pythia_hella,9,1,1,natural_minus_random,0.6395315506951079
output_endpoint,absolute_projection,G_JS,pythia_hella,9,1,1,natural_minus_permuted,-0.20097088944259034
output_endpoint,absolute_projection,G_JS,pythia_hella,9,1,1,natural_minus_equal_controls,0.2192803306262588
output_endpoint,absolute_projection,G_KL,pythia_hella,9,1,1,natural_minus_random,0.6986619301089277
output_endpoint,absolute_projection,G_KL,pythia_hella,9,1,1,natural_minus_permuted,-0.23809747929842062
output_endpoint,absolute_projection,G_KL,pythia_hella,9,1,1,natural_minus_equal_controls,0.23028222540525356
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,1,1,natural_minus_random,0.33519796133596647
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,1,1,natural_minus_permuted,-0.37955163087112087
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,1,1,natural_minus_equal_controls,-0.022176834767577203
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,1,1,natural_minus_random,-0.029283817234614096
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,1,1,natural_minus_permuted,-0.3211869916582431
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,1,1,natural_minus_equal_controls,-0.1752354044464286
output_endpoint,absolute_projection,flip,pythia_hella,9,1,1,natural_minus_random,0.10498381285282254
output_endpoint,absolute_projection,flip,pythia_hella,9,1,1,natural_minus_permuted,-0.06242884521974151
output_endpoint,absolute_projection,flip,pythia_hella,9,1,1,natural_minus_equal_controls,0.021277483816540516
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,1,1,natural_minus_random,0.28752883185018274
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,1,1,natural_minus_permuted,-0.02675795853032148
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,1,1,natural_minus_equal_controls,0.13038543665993063
random_seed,seed_3101,A_hidden,pythia_hella,9,1,1,natural_minus_random,0.2917320728302002
random_seed,seed_3102,A_hidden,pythia_hella,9,1,1,natural_minus_random,0.29799264669418335
random_seed,seed_3103,A_hidden,pythia_hella,9,1,1,natural_minus_random,0.3043639063835144
random_seed,seed_3104,A_hidden,pythia_hella,9,1,1,natural_minus_random,0.2978706955909729
alignment,readout_projection_abs,A_hidden,pythia_hella,9,1,5,natural_minus_random,0.04977701828680958
alignment,readout_projection_abs,A_hidden,pythia_hella,9,1,5,natural_minus_permuted,0.022201090270182355
alignment,readout_projection_abs,A_hidden,pythia_hella,9,1,5,natural_minus_equal_controls,0.03598905427849597
alignment,readout_projection_signed,A_hidden,pythia_hella,9,1,5,natural_minus_random,0.04933516312672315
alignment,readout_projection_signed,A_hidden,pythia_hella,9,1,5,natural_minus_permuted,0.021691587532897794
alignment,readout_projection_signed,A_hidden,pythia_hella,9,1,5,natural_minus_equal_controls,0.03551337532981047
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,1,5,natural_minus_random,0.0510607451176861
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,1,5,natural_minus_permuted,0.02256081299575685
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,1,5,natural_minus_equal_controls,0.03681077905672148
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,1,5,natural_minus_random,0.050357481260792314
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,1,5,natural_minus_permuted,0.021935757663989364
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,1,5,natural_minus_equal_controls,0.03614661946239084
output_endpoint,absolute_projection,G_JS,pythia_hella,9,1,5,natural_minus_random,0.32983997076082416
output_endpoint,absolute_projection,G_JS,pythia_hella,9,1,5,natural_minus_permuted,0.26143136319328564
output_endpoint,absolute_projection,G_JS,pythia_hella,9,1,5,natural_minus_equal_controls,0.2956356669770549
output_endpoint,absolute_projection,G_KL,pythia_hella,9,1,5,natural_minus_random,0.3468559359895448
output_endpoint,absolute_projection,G_KL,pythia_hella,9,1,5,natural_minus_permuted,0.2548660648685591
output_endpoint,absolute_projection,G_KL,pythia_hella,9,1,5,natural_minus_equal_controls,0.30086100042905195
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,1,5,natural_minus_random,0.1604573029007999
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,1,5,natural_minus_permuted,0.09821830596492526
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,1,5,natural_minus_equal_controls,0.12933780443286258
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,1,5,natural_minus_random,0.031847129952746744
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,1,5,natural_minus_permuted,0.11925297971323352
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,1,5,natural_minus_equal_controls,0.07555005483299013
output_endpoint,absolute_projection,flip,pythia_hella,9,1,5,natural_minus_random,0.060102439491555026
output_endpoint,absolute_projection,flip,pythia_hella,9,1,5,natural_minus_permuted,0.04760036767808434
output_endpoint,absolute_projection,flip,pythia_hella,9,1,5,natural_minus_equal_controls,0.053851403584819685
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,1,5,natural_minus_random,0.04407742884886545
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,1,5,natural_minus_permuted,0.019570912677078223
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,1,5,natural_minus_equal_controls,0.03182417076297184
random_seed,seed_3101,A_hidden,pythia_hella,9,1,5,natural_minus_random,0.04798557236790657
random_seed,seed_3102,A_hidden,pythia_hella,9,1,5,natural_minus_random,0.04929521679878235
random_seed,seed_3103,A_hidden,pythia_hella,9,1,5,natural_minus_random,0.04620365798473358
random_seed,seed_3104,A_hidden,pythia_hella,9,1,5,natural_minus_random,0.04904094338417053
alignment,readout_projection_abs,A_hidden,pythia_hella,9,1,10,natural_minus_random,-0.3470632830557787
alignment,readout_projection_abs,A_hidden,pythia_hella,9,1,10,natural_minus_permuted,0.0811540603477825
alignment,readout_projection_abs,A_hidden,pythia_hella,9,1,10,natural_minus_equal_controls,-0.1329546113539981
alignment,readout_projection_signed,A_hidden,pythia_hella,9,1,10,natural_minus_random,-0.3444702797532664
alignment,readout_projection_signed,A_hidden,pythia_hella,9,1,10,natural_minus_permuted,0.08803541190776643
alignment,readout_projection_signed,A_hidden,pythia_hella,9,1,10,natural_minus_equal_controls,-0.12821743392274998
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,1,10,natural_minus_random,-0.35010009948109233
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,1,10,natural_minus_permuted,0.08108179439578578
alignment,readout_cosine_abs,A_hidden,pythia_hella,9,1,10,natural_minus_equal_controls,-0.13450915254265328
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,1,10,natural_minus_random,-0.3456532474205418
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,1,10,natural_minus_permuted,0.08574444926775437
alignment,readout_cosine_signed,A_hidden,pythia_hella,9,1,10,natural_minus_equal_controls,-0.12995439907639372
output_endpoint,absolute_projection,G_JS,pythia_hella,9,1,10,natural_minus_random,0.4668488986323658
output_endpoint,absolute_projection,G_JS,pythia_hella,9,1,10,natural_minus_permuted,0.3949189522189789
output_endpoint,absolute_projection,G_JS,pythia_hella,9,1,10,natural_minus_equal_controls,0.43088392542567233
output_endpoint,absolute_projection,G_KL,pythia_hella,9,1,10,natural_minus_random,0.3763889955565203
output_endpoint,absolute_projection,G_KL,pythia_hella,9,1,10,natural_minus_permuted,0.41627675735996117
output_endpoint,absolute_projection,G_KL,pythia_hella,9,1,10,natural_minus_equal_controls,0.3963328764582407
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,1,10,natural_minus_random,0.18973885693757864
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,1,10,natural_minus_permuted,0.12332353996843459
output_endpoint,absolute_projection,NLL_change,pythia_hella,9,1,10,natural_minus_equal_controls,0.15653119845300661
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,1,10,natural_minus_random,0.5054116794258903
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,1,10,natural_minus_permuted,0.10959644662576079
output_endpoint,absolute_projection,logit_margin_loss,pythia_hella,9,1,10,natural_minus_equal_controls,0.30750406302582556
output_endpoint,absolute_projection,flip,pythia_hella,9,1,10,natural_minus_random,0.036593570934253195
output_endpoint,absolute_projection,flip,pythia_hella,9,1,10,natural_minus_permuted,0.058814065703640894
output_endpoint,absolute_projection,flip,pythia_hella,9,1,10,natural_minus_equal_controls,0.047703818318947044
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,1,10,natural_minus_random,-0.35774865099692144
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,1,10,natural_minus_permuted,0.074285916273374
top2_spacing,remove_le_one_binary16_spacing,A_hidden,pythia_hella,9,1,10,natural_minus_equal_controls,-0.14173136736177372
random_seed,seed_3101,A_hidden,pythia_hella,9,1,10,natural_minus_random,-0.34728923439979553
random_seed,seed_3102,A_hidden,pythia_hella,9,1,10,natural_minus_random,-0.3455054461956024
random_seed,seed_3103,A_hidden,pythia_hella,9,1,10,natural_minus_random,-0.34507474303245544
random_seed,seed_3104,A_hidden,pythia_hella,9,1,10,natural_minus_random,-0.34221503138542175


==> anc/supplement/focal/direction_controls/processed/robustness_summary.csv <==
check,variant,endpoint,checkpoint_final,contrast,estimate,ci_low,ci_high,n_runs
alignment,readout_cosine_abs,A_hidden,0,natural_minus_equal_controls,0.06918680361620863,0.0630930713589769,0.07439468210931094,6
alignment,readout_cosine_abs,A_hidden,0,natural_minus_permuted,0.041050105984257824,0.02493035437891025,0.056347237670879236,6
alignment,readout_cosine_abs,A_hidden,0,natural_minus_random,0.09732350124815947,0.08985988233283387,0.1091565788583793,6
alignment,readout_cosine_abs,A_hidden,1,natural_minus_equal_controls,-0.002104286688704169,-0.014826943635571454,0.01025761806013376,6
alignment,readout_cosine_abs,A_hidden,1,natural_minus_permuted,0.028563961760084185,0.018537285210040395,0.036409634464989994,6
alignment,readout_cosine_abs,A_hidden,1,natural_minus_random,-0.03277253513749253,-0.05193844110617051,-0.01360662916881454,6
alignment,readout_cosine_signed,A_hidden,0,natural_minus_equal_controls,0.06879894969068319,0.06284308655170422,0.07390870142650925,6
alignment,readout_cosine_signed,A_hidden,0,natural_minus_permuted,0.04067842019944581,0.024610366071230506,0.05590042448729666,6
alignment,readout_cosine_signed,A_hidden,0,natural_minus_random,0.0969194791819206,0.08942873342419733,0.10876521372249015,6
alignment,readout_cosine_signed,A_hidden,1,natural_minus_equal_controls,-0.0017671011272120483,-0.014664811204133099,0.010812802072468423,6
alignment,readout_cosine_signed,A_hidden,1,natural_minus_permuted,0.028678985062647763,0.018941470698254984,0.036364326659478995,6
alignment,readout_cosine_signed,A_hidden,1,natural_minus_random,-0.03221318731707186,-0.051638437256604997,-0.012787937377538723,6
alignment,readout_projection_abs,A_hidden,0,natural_minus_equal_controls,0.06858505807160682,0.06270351344555863,0.07374330828773354,6
alignment,readout_projection_abs,A_hidden,0,natural_minus_permuted,0.04056834038940965,0.024481907802157196,0.05593104289374956,6
alignment,readout_projection_abs,A_hidden,0,natural_minus_random,0.09660177575380398,0.08939579549273195,0.10817974253161311,6
alignment,readout_projection_abs,A_hidden,1,natural_minus_equal_controls,-0.002613006029005429,-0.015548429129695188,0.010023780548963844,6
alignment,readout_projection_abs,A_hidden,1,natural_minus_permuted,0.027573641153514683,0.01747355013386914,0.03529272744888347,6
alignment,readout_projection_abs,A_hidden,1,natural_minus_random,-0.03279965321152554,-0.0522370045994231,-0.013362301823627977,6
alignment,readout_projection_signed,A_hidden,0,natural_minus_equal_controls,0.06833185861634684,0.06255872224344501,0.07343271527759225,6
alignment,readout_projection_signed,A_hidden,0,natural_minus_permuted,0.040364644773115806,0.024335126537007572,0.05566080911630147,6
alignment,readout_projection_signed,A_hidden,0,natural_minus_random,0.09629907245957788,0.08898156166174857,0.10794148443872353,6
alignment,readout_projection_signed,A_hidden,1,natural_minus_equal_controls,-0.0017155538459081826,-0.014781760543369058,0.011075678555661177,6
alignment,readout_projection_signed,A_hidden,1,natural_minus_permuted,0.028745276361096334,0.01879612096306604,0.03653483026251535,6
alignment,readout_projection_signed,A_hidden,1,natural_minus_random,-0.03217638405291269,-0.0517109348673879,-0.012641833238437492,6
output_endpoint,absolute_projection,G_JS,0,natural_minus_equal_controls,0.3328675988753083,0.3105442685307471,0.36023888530145703,6
output_endpoint,absolute_projection,G_JS,0,natural_minus_permuted,0.21425018690440711,0.17867054222692555,0.25240049768111344,6
output_endpoint,absolute_projection,G_JS,0,natural_minus_random,0.45148501084620946,0.4158811166182272,0.4948518473875607,6
output_endpoint,absolute_projection,G_JS,1,natural_minus_equal_controls,0.2724780940145105,0.22566139089442705,0.3220563400023893,6
output_endpoint,absolute_projection,G_JS,1,natural_minus_permuted,0.17986397011914065,0.13726798109886726,0.23245018698301165,6
output_endpoint,absolute_projection,G_JS,1,natural_minus_random,0.3650922179098804,0.3000240652911151,0.43016037052864564,6
output_endpoint,absolute_projection,G_KL,0,natural_minus_equal_controls,0.3485888399599315,0.3249089989355753,0.3753093246588777,6
output_endpoint,absolute_projection,G_KL,0,natural_minus_permuted,0.22492636114665773,0.18680736516695753,0.263747725962673,6
output_endpoint,absolute_projection,G_KL,0,natural_minus_random,0.4722513187732053,0.4360183232838654,0.5176152103740853,6
output_endpoint,absolute_projection,G_KL,1,natural_minus_equal_controls,0.26467903862976766,0.21559435943509486,0.3158810479735137,6
output_endpoint,absolute_projection,G_KL,1,natural_minus_permuted,0.17999171488767618,0.13564604586497225,0.23603492912726431,6
output_endpoint,absolute_projection,G_KL,1,natural_minus_random,0.3493663623718592,0.28066901139870654,0.41806371334501186,6
output_endpoint,absolute_projection,NLL_change,0,natural_minus_equal_controls,0.056762547358946015,0.04483955652482823,0.06875011048280066,6
output_endpoint,absolute_projection,NLL_change,0,natural_minus_permuted,0.014400818846259059,-0.012152558200172142,0.03445193313786718,6
output_endpoint,absolute_projection,NLL_change,0,natural_minus_random,0.09912427587163299,0.08890036676692542,0.10959758439252702,6
output_endpoint,absolute_projection,NLL_change,1,natural_minus_equal_controls,0.07954627588561955,0.05350902746456918,0.10986093363665518,6
output_endpoint,absolute_projection,NLL_change,1,natural_minus_permuted,0.019418035031336923,-0.020595749013918155,0.06499833913379308,6
output_endpoint,absolute_projection,NLL_change,1,natural_minus_random,0.1396745167399022,0.09980724238519385,0.18437445223686552,6
output_endpoint,absolute_projection,flip,0,natural_minus_equal_controls,0.04331032248889744,0.038425040129894526,0.04939490865301,6
output_endpoint,absolute_projection,flip,0,natural_minus_permuted,0.02932908307333637,0.02181497866479366,0.036695893616450426,6
output_endpoint,absolute_projection,flip,0,natural_minus_random,0.057291561904458506,0.049649764030392736,0.06516734740777073,6
output_endpoint,absolute_projection,flip,1,natural_minus_equal_controls,0.03187706848284704,0.023460867666898606,0.04017385999930402,6
output_endpoint,absolute_projection,flip,1,natural_minus_permuted,0.021162736418971772,0.015165307043419785,0.028252011325326346,6
output_endpoint,absolute_projection,flip,1,natural_minus_random,0.0425914005467223,0.029053606466119892,0.05673187479214072,6
output_endpoint,absolute_projection,logit_margin_loss,0,natural_minus_equal_controls,-0.024032315747755037,-0.03278457117496984,-0.01438246731044406,6
output_endpoint,absolute_projection,logit_margin_loss,0,natural_minus_permuted,-0.04216656314416715,-0.05622817837558613,-0.028800158204792693,6
output_endpoint,absolute_projection,logit_margin_loss,0,natural_minus_random,-0.005898068351342923,-0.013896012304588062,0.002330673495615353,6
output_endpoint,absolute_projection,logit_margin_loss,1,natural_minus_equal_controls,0.08606824436662691,0.057773656163532194,0.11692685229669764,6
output_endpoint,absolute_projection,logit_margin_loss,1,natural_minus_permuted,0.005727926306400549,-0.026342281396848594,0.043176385928138446,6
output_endpoint,absolute_projection,logit_margin_loss,1,natural_minus_random,0.16640856242685328,0.13593788996539108,0.19689042719244376,6
random_seed,seed_3101,A_hidden,0,natural_minus_random,0.0998348035953111,0.09267252342154582,0.11076299018330045,6
random_seed,seed_3101,A_hidden,1,natural_minus_random,-0.03202588928656446,-0.05018434321714773,-0.013867435355981192,6
random_seed,seed_3102,A_hidden,0,natural_minus_random,0.09817937833981381,0.0885128527879715,0.11124334308422275,6
random_seed,seed_3102,A_hidden,1,natural_minus_random,-0.031167022573451202,-0.04967331948379675,-0.012318755603498882,6
random_seed,seed_3103,A_hidden,0,natural_minus_random,0.0993192180370291,0.09077947503990598,0.11107732976476349,6
random_seed,seed_3103,A_hidden,1,natural_minus_random,-0.03138696671360069,-0.050733467977907926,-0.012040465449293452,6
random_seed,seed_3104,A_hidden,0,natural_minus_random,0.09927782105902831,0.09167017435861959,0.11114598324315415,6
random_seed,seed_3104,A_hidden,1,natural_minus_random,-0.03241521989305814,-0.051754870658947356,-0.012714752203060517,6
top2_spacing,remove_le_one_binary16_spacing,A_hidden,0,natural_minus_equal_controls,0.06850973413603216,0.06258181234167208,0.07371311900405852,6
top2_spacing,remove_le_one_binary16_spacing,A_hidden,0,natural_minus_permuted,0.04047836212589514,0.024354179152875025,0.05579172960210682,6
top2_spacing,remove_le_one_binary16_spacing,A_hidden,0,natural_minus_random,0.09654110614616922,0.08933463606336262,0.10806416527582184,6
top2_spacing,remove_le_one_binary16_spacing,A_hidden,1,natural_minus_equal_controls,-0.006599941615465783,-0.01848468981193259,0.004271474328060175,6
top2_spacing,remove_le_one_binary16_spacing,A_hidden,1,natural_minus_permuted,0.023696326951040052,0.014297885124250738,0.031138956800771972,6
top2_spacing,remove_le_one_binary16_spacing,A_hidden,1,natural_minus_random,-0.03689621018197161,-0.05450934643784691,-0.01928307392609632,6


==> anc/supplement/focal/direction_controls/processed/unadjusted_run_specificity.csv <==
panel,run,checkpoint_final,contrast,estimate
olmo7b_general,-1,0,natural_minus_equal_controls,0.3231465
olmo7b_general,-1,0,natural_minus_permuted,0.16578907
olmo7b_general,-1,0,natural_minus_random,0.48050398
olmo7b_general,-1,1,natural_minus_equal_controls,0.22766058
olmo7b_general,-1,1,natural_minus_permuted,0.14518665
olmo7b_general,-1,1,natural_minus_random,0.31013453
pythia_hella,1,0,natural_minus_equal_controls,0.07353884
pythia_hella,1,0,natural_minus_permuted,0.048872773
pythia_hella,1,0,natural_minus_random,0.09820491
pythia_hella,1,1,natural_minus_equal_controls,-0.023977377
pythia_hella,1,1,natural_minus_permuted,0.006263446
pythia_hella,1,1,natural_minus_random,-0.054218188
pythia_hella,4,0,natural_minus_equal_controls,0.05618269
pythia_hella,4,0,natural_minus_permuted,0.023228612
pythia_hella,4,0,natural_minus_random,0.08913675
pythia_hella,4,1,natural_minus_equal_controls,0.017091699
pythia_hella,4,1,natural_minus_permuted,0.040530715
pythia_hella,4,1,natural_minus_random,-0.0063473205
pythia_hella,6,0,natural_minus_equal_controls,0.07757118
pythia_hella,6,0,natural_minus_permuted,0.06435352
pythia_hella,6,0,natural_minus_random,0.09078883
pythia_hella,6,1,natural_minus_equal_controls,-0.018990146
pythia_hella,6,1,natural_minus_permuted,0.027458968
pythia_hella,6,1,natural_minus_random,-0.06543927
pythia_hella,7,0,natural_minus_equal_controls,0.08185096
pythia_hella,7,0,natural_minus_permuted,0.06740292
pythia_hella,7,0,natural_minus_random,0.096299
pythia_hella,7,1,natural_minus_equal_controls,0.0010797138
pythia_hella,7,1,natural_minus_permuted,0.029729115
pythia_hella,7,1,natural_minus_random,-0.02756969
pythia_hella,8,0,natural_minus_equal_controls,0.07386743
pythia_hella,8,0,natural_minus_permuted,0.047785193
pythia_hella,8,0,natural_minus_random,0.099949695
pythia_hella,8,1,natural_minus_equal_controls,-0.0036445018
pythia_hella,8,1,natural_minus_permuted,0.03857574
pythia_hella,8,1,natural_minus_random,-0.04586473
pythia_hella,9,0,natural_minus_equal_controls,0.07164677
pythia_hella,9,0,natural_minus_permuted,0.013761262
pythia_hella,9,0,natural_minus_random,0.12953228
pythia_hella,9,1,natural_minus_equal_controls,0.01217979
pythia_hella,9,1,natural_minus_permuted,0.026877081
pythia_hella,9,1,natural_minus_random,-0.0025174972


==> anc/supplement/focal/direction_controls/processed/unadjusted_specificity_effects.csv <==
checkpoint_final,contrast,estimate,ci_low,ci_high,material
0,natural_minus_equal_controls,0.072442986,0.06527224307258923,0.07780443131923676,True
0,natural_minus_permuted,0.04423405,0.028258355644841988,0.05953230274220308,False
0,natural_minus_random,0.1006519,0.09239251042405765,0.11292337750395139,True
1,natural_minus_equal_controls,-0.0027101368,-0.014749972169132283,0.009298416126209,False
1,natural_minus_permuted,0.028239176,0.01871400202314059,0.03597950376570225,False
1,natural_minus_random,-0.03365945,-0.05212488925705353,-0.01491937080087761,False


==> anc/supplement/focal/direction_controls/results.md <==
# The direction-control study: Natural direction versus matched-control propagation

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Preregistration SHA-256:
`21096072a46b8490cbd9d7f61d4364e953865497c64e265238632fe3c92251c0`

Primary preregistered classification: **no single prespecified account established**.

The sign convention throughout is
`A_hidden = log(r_post-final-norm / r_initial)` and
`specificity = A_natural - A_control`. More negative values mean greater
attenuation of the natural direction than the named control.

## Results

### Completion and QC

All exact preregistered cells completed:

- Pythia-160M, Hella-derived panel: steps 14k and 143k for runs 1, 4, 6, 7,
  8, and 9; blocks 1, 5, and 10.
- OLMo-2 7B, general panel:
  `stage1-step93000-tokens391B` and
  `stage1-step928646-tokens3896B`; blocks 1, 15, and 30.

The retained full data comprise 1,161,216 token-by-condition records and
10,561,536 token-by-boundary propagation records over 252 prespecified windows.
There are 967,680 matched control records. The pilot passed 36/36 technical
and common-support strata; the full audit passed 126/126, with no numerical,
determinism, representation-matching, orthogonality, hook, or row-coverage
failure. The full matching diagnostics are in
`matching_validation.md`.

### Pythia natural versus controls

Common-support family means show a large generic longitudinal change in
attenuation:

| Family | Early mean A_hidden | Final mean A_hidden | Paired change (95% run bootstrap CI) |
|---|---:|---:|---:|
| Natural | -0.0380 | -1.2801 | -1.2421 [-1.4059, -1.0741] |
| Random orthogonal | -0.1393 | -1.2475 | -1.1082 [-1.2704, -0.9387] |
| Token permuted | -0.0824 | -1.3106 | -1.2282 [-1.3973, -1.0447] |

After the preregistered absolute-readout-projection adjustment:

| Checkpoint/contrast | Specificity | 95% run-bootstrap CI | prespecified materiality |
|---|---:|---:|---|
| Early, natural - random | +0.09660 | [+0.08940, +0.10818] | material |
| Early, natural - permuted | +0.04057 | [+0.02448, +0.05593] | nonmaterial: magnitude <0.05 |
| Early, natural - equal controls | +0.06859 | [+0.06270, +0.07374] | material |
| Final, natural - random | -0.03280 | [-0.05224, -0.01336] | nonmaterial: magnitude <0.05 |
| Final, natural - permuted | +0.02757 | [+0.01747, +0.03529] | nonmaterial: magnitude <0.05 |
| Final, natural - equal controls | -0.00261 | [-0.01555, +0.01002] | nonmaterial |
| Final - early, natural - random | -0.12940 | [-0.14496, -0.11247] | material |
| Final - early, natural - permuted | -0.01299 | [-0.03185, +0.00656] | nonmaterial |
| Final - early, natural - equal controls | -0.07120 | [-0.08746, -0.05460] | material |

At the early checkpoint, all six run-level natural-minus-random and
natural-minus-permuted estimates were positive: the natural direction was
less attenuated, not more attenuated, than either control on average. At the
final checkpoint, natural-minus-random was negative in five of six runs but
did not reach the prespecified 0.05 materiality threshold; natural-minus-permuted
remained positive in all six. The equal-control specificity decreased from
early to final in all six runs.

The longitudinal change was layer dependent. At block 1 the natural direction
was less attenuated than controls at both checkpoints (equal-control
specificity +0.2013 early and +0.1594 final). At block 5 the estimates were
smaller (+0.0489 and +0.0267). At block 10, equal-control specificity was
-0.0444 early and -0.1939 final. The final block-10 value combined a strongly
negative natural-minus-random contrast (-0.4373) with a positive
natural-minus-permuted contrast (+0.0495). Thus the deep-layer result did not
replicate across both preregistered control families.

### Readout adjustment and output-space results

The primary adjusted estimates were close to their unadjusted counterparts.
For example, equal-control specificity was +0.07244 unadjusted versus +0.06859
adjusted early, and -0.00271 versus -0.00261 final. Signed projection, absolute
and signed cosine, one-binary16-spacing exclusion, and leave-one-run-out
analyses preserved the same qualitative pattern. Each of the four random
seeds separately produced a positive early natural-minus-random estimate near
+0.10 and a negative final estimate near -0.032.

Continuous output specificity did not mirror greater hidden-state attenuation
of the natural direction. Adjusted `G_JS` natural-minus-equal-control was
+0.3329 early and +0.2725 final; adjusted `G_KL` was +0.3486 and +0.2647.
Natural perturbations therefore produced larger norm-standardized continuous
output divergence than controls at both checkpoints. Secondary NLL-change
specificity was +0.0568 early and +0.0795 final. These are robustness
descriptions and do not replace the hidden-state primary endpoint.

### Downstream localization and final normalization

No checkpoint passed the preregistered family-specific localization rule for
both control families in at least two layers. Qualifying isolated boundaries
occurred, but they did not form the H5 pattern.

The most pronounced separation was final Pythia block 10 at final
normalization. Its final-normalization contribution to specificity was
-0.5602 [-0.6965, -0.4335] against random controls and
-0.0669 [-0.0950, -0.0413] against permuted controls. After normalization,
the total block-10 specificity was -0.4373 against random but +0.0495 against
permuted. Final normalization therefore generated a large control-family
interaction rather than stable natural-direction attenuation relative to
every control family.

Other layers did not show the same pattern. At the final checkpoint, the
final-normalization contribution was +0.0414 against random and -0.0422
against permuted at block 1; at block 5 it was -0.0318 and +0.0578,
respectively.

### Held-out explanatory prediction

For Pythia, held-out `log(JS)` performance was:

| Model | Test R-squared | Test MAE |
|---|---:|---:|
| D1: magnitude/depth | 0.25356 | 0.71915 |
| D2: D1 + readout alignment | 0.25588 | 0.71781 |
| D3: D1 + propagation statistics | 0.35507 | 0.65113 |
| D4-noID: magnitude + alignment + propagation | 0.35705 | 0.65013 |
| D4: D4-noID + family identity | 0.36492 | 0.64446 |

The D2-minus-D1 increment was +0.00232
[+0.00189, +0.00277], below the prespecified +0.01 materiality threshold. The
D3-minus-D1 increment was +0.10146 [+0.09061, +0.11245] and material. The
family-identity D4-minus-D4-noID increment was +0.00783
[+0.00606, +0.00915], below the prespecified threshold. The full D4-minus-D3
increment was +0.00981 [+0.00788, +0.01137], also below the mean-effect
threshold.

### OLMo-2 7B descriptive cell

OLMo showed positive adjusted natural specificity at both checkpoints:

| Checkpoint/contrast | Specificity | Paired-window bootstrap interval |
|---|---:|---:|
| Early, natural - random | +0.47968 | [+0.47962, +0.47974] |
| Early, natural - permuted | +0.16287 | [+0.16281, +0.16293] |
| Final, natural - random | +0.30930 | [+0.30919, +0.30942] |
| Final, natural - permuted | +0.14406 | [+0.14397, +0.14415] |
| Final - early, natural - random | -0.17038 | [-0.17049, -0.17026] |
| Final - early, natural - permuted | -0.01882 | [-0.01890, -0.01873] |

These intervals describe prespecified-window variation within one released
trajectory; they are not independent-seed replication intervals. OLMo's
held-out R-squared values were 0.10035 (D1), 0.10151 (D2), 0.32137 (D3),
0.32225 (D4-noID), and 0.34070 (D4), descriptively.

## Interpretation

The data support a substantial generic longitudinal change in suffix
propagation: all three Pythia direction families became much more attenuated,
and generic propagation variables provided the largest held-out increment.
However, this generic component does not exhaust the data because early
natural-versus-random specificity was material and deep-layer effects depended
strongly on the control family.

The prespecified readout projection does not explain the mixed direction pattern.
It added little held-out value and adjustment barely changed specificity.
This weakens the tested H9 account, but it does not exclude direction geometry
outside the single preregistered top-token/runner-up unembedding contrast.

The deep final-layer/final-normalization result is not evidence for a stable
natural-specific process: it is strong relative to random directions but
absent, or opposite in sign, relative to token-permuted natural directions.
Accordingly, the stronger H5 language is not supported.

Hypothesis updates:

- **Generic propagation (H4) is not ruled out.** Generic propagation changes are large and predictive,
  but natural and controls do not propagate similarly enough for generic-propagation criterion.
- **Targeted compensation (H5) is weakened.** Natural attenuation was not greater than every control
  family, did not satisfy replicated multi-layer localization, and family
  identity added less than the prespecified held-out threshold.
- **The tested readout-alignment account (H9) is weakened.** The preregistered readout-alignment variables did not
  explain a material share of held-out output divergence and did not remove
  the observed family differences.
- **Joint local/downstream change (H3) is not ruled out.** The direction-control study does not contradict the representation-aware matched-perturbation study
  decomposition into changed local magnitude and changed suffix transfer.
- **Cross-family non-universality (U1) is not ruled out.** OLMo remains one descriptive trajectory; this assay does
  not supply replicated evidence sufficient to replace the prespecified
  cross-family non-universality conclusion.



==> anc/supplement/focal/matched_perturbations/environment.md <==
# The representation-aware matched-perturbation study environment and configuration snapshot

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Every calibration and acquisition cell has a machine-readable `environment.json`
beside its raw records. The two validated stacks used for full acquisition were:

| Panel | Python | PyTorch | CUDA | Transformers | Attention | GPU |
|---|---|---|---|---|---|---|
| Pythia-160M | 3.12.4 | 2.11.0+cu128 | 12.8 | 4.56.2 | SDPA | NVIDIA L40 |
| OLMo-2 7B | 3.12.4 | 2.6.0+cu124 | 12.4 | 4.51.3 | eager | NVIDIA L40 |

For both stacks: model state and intervention execution dtype were FP16 as
prespecified; intervention and metric calculations were FP32; batch size was 2;
autocast was off; deterministic algorithms were enabled; CUDA matmul TF32 and
cuDNN TF32 were disabled.

The acquisition script SHA-256 recorded by both stacks was
`ce8bfeebc2d10c6b2e47886bdeb042838a043ac3277ae7526312fd30ca11434d`.
Every environment record contains preregistration SHA-256
`92659883fc7a0855f49ff486923b1839929287939f90761622d1bd989798bbf9`.

Exact cells, commits, tolerances, seeds, bootstrap counts, and pilot selections
are in the prespecified protocol; administrative execution commands are not included in this summary export.


==> anc/supplement/focal/matched_perturbations/matching_validation.md <==
# The representation-aware matched-perturbation study representation-aware matching QC

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


## Results

The preregistered pilot passed all four cells and every beta stratum. The full
acquisition then retained 3,317,760 matched token-by-block records:

| Panel | Valid matched records | Passed | Representation-bound exceptions | Pointwise infeasible |
|---|---:|---:|---:|---:|
| Pythia-160M | 2,211,840 | 2,211,840 | 1,896,795 | 0 |
| OLMo-2 7B | 1,105,920 | 1,105,920 | 900,567 | 0 |
| Total | 3,317,760 | 3,317,760 | 2,797,362 | 0 |

- Unexplained matching failures: **0**.
- Maximum positive unexplained residual: `1.0112671589e-08`, below the prespecified
  `5e-7` slack.
- Maximum ideal target error: `2.3841857910e-07`, within the prespecified
  target-dependent ideal tolerance.
- Maximum observed post-cast target error: `6.0093402863e-04`.
- Representation-bound exceptions: 2,797,362 (84.315% of valid records). These
  are passing records whose material cast contribution is explained by the
  recorded representation-derived rounding bound.
- Canonical beta-1 mismatches: 0 in every cell.
- Beta-0 intact mismatches: 0 in every cell.
- Pointwise-infeasible records: 0.
- Maximum beta-1 direct-identity logit difference: 0.
- Maximum deterministic-repeat logit difference: 0.
- Maximum probability-normalization residual: `1.4305114746e-06`, below
  `1e-5`.
- Minimum raw computed divergence: `-2.1493438851e-07`, within the prespecified
  `-1e-6` floating-point tolerance.
- Exact full coverage: 7,464,960 condition rows and 44,928,000 propagation
  rows across 14 cells.

The large exception fraction is not a failure: the representation-aware matched-perturbation study was designed to
measure the actual post-addition FP16 state and admit its observed norm only
when the full discrepancy is bounded by the recorded FP16 representation
error. The scientific conditioning variable is measured `r_exec`.

## Interpretation

The prior the earlier matching pilot failure was procedural: a universal relative-error cap
rejected representable states even when their mismatch was fully explained by
FP16 residual representation. The representation-aware matching bound resolves that issue without using
any scientific output metric.

## Unresolved interpretations

No claim about model behavior follows from the frequency of representation-
bound exceptions itself. It is a numerical property of this execution path,
not evidence for a training mechanism.


==> anc/supplement/focal/matched_perturbations/pilot_validation.md <==
# The representation-aware matched-perturbation study pilot QC

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Overall: **PASS**

Pilot outputs were used only for implementation, endpoint-reproduction, and representation-aware numerical QC. No scientific checkpoint contrast was calculated or inspected.

| Cell | beta | Valid | Passed | Representation-bound exceptions | Max ideal error | Max observed error | Max unexplained residual | criterion |
|---|---:|---:|---:|---:|---:|---:|---:|---|
| pythia_seed1_step14000 | 0.25 | 2304 | 2304 | 2264 | 1.4901161e-08 | 0.00028719008 | 0 | PASS |
| pythia_seed1_step14000 | 0.50 | 2304 | 2304 | 2262 | 2.9802322e-08 | 0.00022544991 | 0 | PASS |
| pythia_seed1_step14000 | 0.75 | 2304 | 2304 | 2257 | 8.9406967e-08 | 0.00028586388 | 0 | PASS |
| pythia_seed1_step14000 | 1.00 | 2304 | 2304 | 10 | 5.9604645e-08 | 2.7686357e-05 | 0 | PASS |
| pythia_seed1_step143000 | 0.25 | 2304 | 2304 | 2267 | 4.4703484e-08 | 0.00034059584 | 0 | PASS |
| pythia_seed1_step143000 | 0.50 | 2304 | 2304 | 2266 | 5.9604645e-08 | 0.00037001073 | 0 | PASS |
| pythia_seed1_step143000 | 0.75 | 2304 | 2304 | 2259 | 8.9406967e-08 | 0.00038215518 | 0 | PASS |
| pythia_seed1_step143000 | 1.00 | 2304 | 2304 | 2247 | 1.1920929e-07 | 0.00042426586 | 0 | PASS |
| olmo7b_stage1_step93000_tokens391B | 0.25 | 2304 | 2304 | 2211 | 5.9604645e-08 | 0.00019500405 | 0 | PASS |
| olmo7b_stage1_step93000_tokens391B | 0.50 | 2304 | 2304 | 2193 | 5.9604645e-08 | 0.00019729137 | 0 | PASS |
| olmo7b_stage1_step93000_tokens391B | 0.75 | 2304 | 2304 | 2190 | 1.1920929e-07 | 0.00015181303 | 0 | PASS |
| olmo7b_stage1_step93000_tokens391B | 1.00 | 2304 | 2304 | 934 | 1.1920929e-07 | 8.46982e-05 | 0 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 0.25 | 2304 | 2304 | 2236 | 2.2351742e-08 | 0.00021541864 | 0 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 0.50 | 2304 | 2304 | 2210 | 4.4703484e-08 | 0.00026662648 | 0 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 0.75 | 2304 | 2304 | 2205 | 1.7881393e-07 | 0.00018745661 | 0 | PASS |
| olmo7b_stage1_step928646_tokens3896B | 1.00 | 2304 | 2304 | 1255 | 8.9406967e-08 | 0.00013008714 | 0 | PASS |

Failures: none.


==> anc/supplement/focal/matched_perturbations/preanalysis_protocol.md <==
# Preregistration: the representation-aware matched-perturbation study representation-aware norm-matched decomposition

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


Specified before any the representation-aware matched-perturbation study model output is generated or inspected.

## 1. Scope and predecessor status

The continuous-output study is prespecified and read-only. The earlier matching pilot remains archived with a
technical `technical matching failure`. the representation-only diagnostic remains archived with forensic
classification `C. REPRESENTATION / QUANTIZATION LIMIT`. Neither predecessor's
scientific output columns have been inspected or used. The representation-aware matched-perturbation study is a
fresh scientific experiment.

representation-aware matching tests H1 (natural local magnitude), H2 (suffix transfer at matched actual
magnitude), H3 (both), and H9 (scalar decomposition insufficiency). H4/H5 are
not directly identified. 

## 2. Exact cells and prespecified data

- Pythia-160M runs 1, 4, 6, 7, 8, 9 at `step14000` and `step143000`;
- OLMo-2 7B at `stage1-step93000-tokens391B`, commit
  `ebee110f42239c33f87b113880d5acd077e45016`, and
  `stage1-step928646-tokens3896B`, commit
  `c0371f4281bf2376207646c6b62ddc6c442c7577`.

Pythia source/manifest SHA-256 values are
`ef75b67a0f3a316b6d465295e2dd58314738fd0e38bcf01790dba7022c35468e`
and `39055c86edd2a23b1a014e20695237d5cba3b0db90faf5a494ad32577fe374c1`.
OLMo manifest SHA-256 is
`96b0d8ad62c378e32bfdbc364e43bcea3bd7b26c0de332f9fe4a35219cd68f4d`.

Each cell uses all 18 prespecified windows: seeds 11, 23, 37; sequence indices 0--5;
257 IDs per window. Inputs are positions 0--255 and targets positions 1--256.
No padding, inserted BOS, or mask variation is allowed.

Pythia uses `PyTorch 2.11.0 / CUDA 12.8 / Transformers 4.56.2 / L40 / FP16 / batch 2` with SDPA.
OLMo uses `PyTorch 2.6.0 / CUDA 12.4 / Transformers 4.51.3 / L40 / FP16 / batch 2` with eager
attention. Both use FP16 model states, FP32 intervention/metric calculations,
batch size 2, `use_cache=False`, deterministic algorithms, and TF32 disabled.

## 3. Blocks and endpoint intervention

Pythia evaluates zero-based blocks 1--10; OLMo evaluates blocks 1--30. At a
block boundary, `h` is input residual, `h_plus` the intact block output, and
`delta0=h-h_plus`. For scalar beta,

```
h_ideal = float32(h_plus) + float32(beta)*
          (float32(h)-float32(h_plus))
h_exec  = cast_FP16(h_ideal).
```

At beta 0, an explicit conditional returns the original `h_plus` object. At beta 1,
an explicit conditional returns the original `h` tensor. These exact conditionals, not
the affine/cast expression, define endpoint behavior. Beta 0 must reproduce
intact logits exactly. Beta 1 must reproduce canonical identity bypass and the
direct identity endpoint within `1e-5` logits.

## 4. Ideal, requested, and actual local scales

For a hidden vector `x` with dimension `d`,
`RMS(x)=sqrt(mean_j x_j^2)` in FP32 over hidden dimension only. Define:

```
r_natural = RMS(float32(h)-float32(h_plus)) /
            (RMS(float32(h_plus))+1e-8)
r_target  = requested analytic shared norm
r_ideal   = RMS(h_ideal-float32(h_plus)) /
            (RMS(float32(h_plus))+1e-8)
r_exec    = RMS(float32(h_exec)-float32(h_plus)) /
            (RMS(float32(h_plus))+1e-8).
```

`r_target` is the requested norm; `r_exec` is the actual scientific conditioning
variable. They are never conflated. Relative L2, absolute RMS/L2, and cosine are
secondary representation diagnostics.

Records with `RMS(h_plus)<1e-6` are retained but excluded from primary matching,
gain, and prediction. Records whose paired natural scale is below `1e-4` are
retained and symmetrically excluded from primary matched/gain analyses. No new
minimum is chosen from the representation-only diagnostic.

## 5. Natural, graded, and common-support conditions

All cells evaluate fixed beta `0, .25, .5, .75, 1`. Beta 1 is natural bypass.

Natural beta-1 local scales are calibrated for paired checkpoints using only
representations. For each paired run/window/token/block:

```
r_common = min(r_natural_early,r_natural_final)
r_target(gamma) = gamma*r_common
gamma in {.25,.50,.75,1.00}
beta_star_checkpoint = r_target/r_natural_checkpoint.
```

`beta_star` is direct analytic scaling, clipped only for excursions within
`[-1e-6,1+1e-6]`; larger excursions fail. No interpolation or search is used
for acquisition. Targets cannot use output quantities.

## 6. Representation-aware admissibility and sentinel

For every matched record, calculate the actual unrounded FP32 `h_ideal`, its
FP16 `h_exec`, and

```
ideal_error = abs(r_ideal-r_target)
rounding_bound = RMS(float32(h_exec)-h_ideal) /
                 (RMS(float32(h_plus))+1e-8)
observed_error = abs(r_exec-r_target)
unexplained_raw = observed_error-(ideal_error+rounding_bound).
```

The reverse triangle inequality makes `rounding_bound` a conservative
representation-derived bound on the change in perturbation RMS caused by the
actual state cast. A record passes iff:

1. target is in ideal interval `[0,r_natural]`;
2. beta_star is valid and the prespecified arithmetic/cast path is used;
3. `ideal_error <= max(1e-7,1e-5*abs(r_target))`;
4. `unexplained_raw <= 5e-7`;
5. all quantities are finite.

The `5e-7` slack is fixed for FP32 accumulation/comparison, not learned from
matching outcomes. There is no relative-percentage matching criterion.

A `representation_bound_exception` is a passing record with
`observed_error > ideal_error+5e-7`; it records a material cast contribution but
is not a failure when explained by `rounding_bound`. An unexplained failure is
any record violating conditions 1--5.

For every pilot record and every matched record in expansion, retain:
`r_natural`, `beta_star`, `r_target`, `r_ideal`, post-scale perturbation norm,
`r_exec`, ideal/observed error, rounding bound, unexplained raw/residual,
FP16 ULP aggregate bound, count/fraction scaled-update elements rounded to zero,
count/fraction injected elements unchanged, and fraction state elements changed.
The central matching criterion is zero unexplained failures. Any failure stops.

## 7. Pointwise feasibility and pairing

Every target is checked against its own `[0,r_natural]` interval. Targets that
are genuinely infeasible in real arithmetic are retained, flagged, and
symmetrically excluded only by this prespecified rule. Each included early/final
record shares the same `r_target`; both actual `r_exec` values and bounds are
retained. Every prespecified run/window/block/gamma stratum must retain at least one
feasible record at both checkpoints or coverage fails.

## 8. Output and propagation measurements

Primary output endpoint is Jensen--Shannon divergence. Confirmatory endpoints
are forward `KL(p_intact||p_intervention)`, target-token NLL change, and intact
top1-vs-intact-runner-up logit-margin loss. Top-1 disagreement is secondary.
Definitions and probability criteria are inherited from the continuous-output study.

For natural beta 1 and each matched gamma, retain per-token differences after
the intervention block, every downstream transformer block, and final norm:
relative RMS/L2, absolute RMS/L2, cosine, change from prior boundary, boundary
index/type, remaining depth, and suffix progress. Actual `r_exec` is the origin.

Primary operational transfer is
`suffix_gain_JS=JS/(r_exec^2+1e-12)`, undefined for `r_exec<1e-4`.
Confirmatory gains use KL and positive logit-margin loss. The representation-
only suffix predictor is
`t_repr=log((r_final_norm+1e-12)/(r_exec+1e-12))`.

## 9. Pilot

Pilot cells are both checkpoints of Pythia run 1 and both OLMo checkpoints.
Pilot blocks are Pythia 1, 5, 10 and OLMo 1, 15, 30. Pilot windows are sequence
0 from seeds 11, 23, 37, executed with their original sequence-1 companions;
companion rows are not retained.

Until every pilot criterion passes, no directional scientific summary is calculated
or inspected. criteria are exact semantic hashes/counts; deterministic repeats;
beta-0 and beta-1 endpoints; correct beta_star and ideal interval; finite actual
norm/sentinel; zero unexplained matching failures; finite scientific metric
calculation without directional inspection; probability normalization `<=1e-5`;
divergence negativity `>=-1e-6`; identical-distribution divergence `<=1e-6`;
and exact output/propagation row coverage. Failure stops without Protocol V3.

## 10. Primary matched-actual-norm analysis

Matched scientific analysis uses only records passing Section 6 and conditions
on measured `r_exec`. The primary Pythia estimate is computed separately per
run using matched gamma records. Fit OLS on raw JS with predictors:

```
checkpoint + z + z^2 + normalized_depth + normalized_depth^2 + gamma indicators
+ checkpoint*z + checkpoint*z^2
```

where `z=log(r_exec+1e-12)` standardized within run using the pooled early/final
matched records. Marginally standardize by predicting each retained record's
covariates twice, once as early and once as final, and average `prediction_final
- prediction_early`. This is a noncausal adjustment for residual representable-
norm differences. Report the unadjusted paired-target contrast secondarily.

The six run-level adjusted contrasts are replication units and are resampled
with replacement for 100,000 percentile-bootstrap draws, seed `20260922`.
OLMo uses the same standardization once, descriptively; a 10,000-window
bootstrap with seed `20260923` describes stability but not training replication.

A checkpoint effect is material if its Pythia 95% interval excludes zero and
its absolute change is at least 5% of the mean absolute adjusted early/final JS
level. Natural local scale, natural JS, matched adjusted JS, and matched suffix
gain are primary decomposition quantities.

## 11. Propagation localization

Zones are intervention (`immediate`), transformer progress `(0,1/3]` (`early`),
`(1/3,2/3]` (`middle`), `(2/3,1]` (`late`), then `final_norm`. For matched
conditions, report the earliest zone with a material paired-run separation.
Display blocks remain Pythia 1, 5, 10 and OLMo 1, 15, 30.

## 12. Held-out decomposition

Sequence indices 2 and 5 from each seed are test windows; 0, 1, 3, 4 are train.
The split is shared across checkpoints/runs/blocks/conditions. Fit separately by
family on natural beta 1 plus matched gamma conditions. Response is
`log(JS+1e-12)`; continuous predictors are standardized from training only.

- nuisance `N`: normalized depth and squared depth; Pythia run indicators;
- `M1`: `N + log(r_exec+1e-12)`;
- `M2`: `N + t_repr`;
- `M3`: `N + log(r_exec+1e-12) + t_repr`;
- `M4`: `M3 + checkpoint + checkpoint*log(r_exec+1e-12)
  + checkpoint*t_repr`.

Report test R-squared and MAE. Magnitude increment is `M3-M2`; suffix increment
is `M3-M1`. Pythia increment is material if six-run bootstrap CI is above zero
and mean is at least .01. Residual checkpoint structure is material if
`M4-M3>=.02` with CI above zero. M3 is inadequate at R-squared below .20.

## 13. Aggregation, robustness, and cross-family status

Tokens are never training replications. Primary natural summaries average
tokens within window/block, then windows/layers within run/checkpoint. OLMo is
one descriptive trajectory.

Robustness checks, without replacing primary decisions: relative L2; KL and
logit-margin endpoints/gains; gain epsilons `1e-10` and `1e-14`; thresholds
`1e-3` and none; depth thirds; removal of one-binary16-spacing top-two cases;
Pythia leave-one-run-out; results by gamma; and unadjusted requested-target
contrasts. Compare family signs for natural magnitude, matched adjusted JS,
suffix gain, and propagation without forcing universality.

## 14. Prespecified interpretation rule

Technical endpoint, representation, coverage, or finite-metric failure gives
**technical matching failure**. Otherwise apply in priority order:

1. **scalar-model inadequacy criterion**: matched adjusted JS material, M3 inadequate, and M4 residual
   checkpoint structure material.
2. **joint local/downstream criterion**: natural local scale and matched adjusted JS material, with both
   magnitude and suffix predictive increments material.
3. **suffix-only criterion**: matched adjusted JS and matched suffix gain material, suffix
   increment material, magnitude increment not material, and M3 adequate.
4. **local-magnitude-only criterion**: natural local scale material; matched adjusted JS nonmaterial and
   its absolute change no more than 25% of natural-JS change; magnitude increment
   material; suffix increment not material.
5. **inconclusive pattern**: every other technically valid pattern.

Direction controls were planned only after technically valid matching if either scalar-model inadequacy was supported or matched adjusted JS and residual checkpoint structure were both material. 

## 15. Changes from the earlier matching pilot

The scientific cells, windows, blocks, fixed grid, common-support targets,
endpoints, propagation, split, uncertainty, and hypothesis decision structure
are retained. Required matching changes are:

1. direct analytic beta replaces acquisition search;
2. ideal state, requested target, and post-cast actual state/norm are distinct;
3. representation-derived FP16 rounding bound replaces the universal relative
   cap;
4. zero unexplained residual is the hard criterion;
5. the full representation sentinel is retained;
6. primary matched JS is adjusted/standardized on actual measured `r_exec`;
7. suffix gain and predictors use `r_exec`.

No clause or threshold is inherited silently from the representation-aware matching proposal.

## 16. Artifacts and missing data

No silent checkpoint, window, token, block, gamma, condition, or boundary
substitution is allowed. Failures are preserved and not imputed. A cell is
complete only with exact hashes/counts and an atomic completion record.
the representation-aware matched-perturbation study stores preregistration/hash, changelog, config, code/tests,
commands/environments, pilot QC, representation QC, losslessly sufficient
per-token outputs and propagation, processed tables, analysis, figures, results,
decision, and manifest. The interpretation distinguishes measurements from hypotheses.


==> anc/supplement/focal/matched_perturbations/processed/heldout_increments.csv <==
panel,increment,estimate,ci_low,ci_high,n_units
olmo7b_general,magnitude_M3_minus_M2,0.3829363037641973,,,1
olmo7b_general,suffix_M3_minus_M1,0.06250486760779572,,,1
olmo7b_general,checkpoint_M4_minus_M3,-0.00027392426905681333,,,1
pythia_hella,magnitude_M3_minus_M2,0.5272259964065801,0.5099103754871671,0.5451097046045705,6
pythia_hella,suffix_M3_minus_M1,0.028357818698087234,0.016531195308005286,0.04069393550208059,6
pythia_hella,checkpoint_M4_minus_M3,0.08113491262293902,0.0651814977422709,0.09302950718825181,6


==> anc/supplement/focal/matched_perturbations/processed/heldout_performance.csv <==
panel,model,test_r2,test_mae,n_train,n_test
olmo7b_general,M1,0.3941104949426867,1.1371124863875774,921600,460800
olmo7b_general,M2,0.07367905878628511,1.5006052026499792,921600,460800
olmo7b_general,M3,0.4566153625504824,1.0369800823976116,921600,460800
olmo7b_general,M4,0.4563414382814256,1.0364614246227453,921600,460800
pythia_hella,M1,0.5139255645285519,0.8344797703356032,1843200,921600
pythia_hella,M2,0.015193631448061296,1.3465535385155716,1843200,921600
pythia_hella,M3,0.5425632177606843,0.8196058153349521,1843200,921600
pythia_hella,M4,0.6234033379223196,0.7261684070800971,1843200,921600


==> anc/supplement/focal/matched_perturbations/processed/heldout_plot_points.csv <==
panel,model,checkpoint_final,block,observed,predicted
olmo7b_general,M1,0,1,-5.3297874251569946,-5.548813040343155
olmo7b_general,M1,0,2,-6.032004710553551,-5.905514602178821
olmo7b_general,M1,0,3,-5.398204334386113,-5.784386903042853
olmo7b_general,M1,0,4,-6.289570576565448,-5.819848350738949
olmo7b_general,M1,0,5,-6.0440233819084686,-5.770045377245603
olmo7b_general,M1,0,6,-5.779764389217091,-5.735433146962853
olmo7b_general,M1,0,7,-6.162118991858789,-5.89336438289973
olmo7b_general,M1,0,8,-6.164022199559894,-6.018625503540033
olmo7b_general,M1,0,9,-6.551532362643547,-6.094130655939777
olmo7b_general,M1,0,10,-6.427808251593122,-6.097147440420773
olmo7b_general,M1,0,11,-6.566545763257251,-6.207749655584497
olmo7b_general,M1,0,12,-6.479684827171171,-6.261465465909085
olmo7b_general,M1,0,13,-6.52381815000029,-6.311444905657161
olmo7b_general,M1,0,14,-6.4787114270559245,-6.2813339774319985
olmo7b_general,M1,0,15,-6.4362073159985345,-6.297672299175131
olmo7b_general,M1,0,16,-6.3353739783969285,-6.274448684868716
olmo7b_general,M1,0,17,-6.327482123231564,-6.241833668458779
olmo7b_general,M1,0,18,-6.3155746471078205,-6.340175056170339
olmo7b_general,M1,0,19,-6.333426602027899,-6.370278090028972
olmo7b_general,M1,0,20,-6.195177447948441,-6.306607434192083
olmo7b_general,M1,0,21,-6.3156609784187285,-6.403415739883572
olmo7b_general,M1,0,22,-6.457699406845778,-6.408753668954634
olmo7b_general,M1,0,23,-6.350397239091469,-6.40715069085777
olmo7b_general,M1,0,24,-6.666637872409871,-6.52260310714051
olmo7b_general,M1,0,25,-6.563315212459691,-6.3644198137036065
olmo7b_general,M1,0,26,-6.533795515709953,-6.312316588779256
olmo7b_general,M1,0,27,-6.5087689446759445,-6.258507720245306
olmo7b_general,M1,0,28,-6.337719849437352,-6.008396804066734
olmo7b_general,M1,0,29,-5.9666883957023265,-5.716745289503388
olmo7b_general,M1,0,30,-5.463488977048554,-5.53858696936914
olmo7b_general,M1,1,1,-5.802807352187703,-5.716691763833515
olmo7b_general,M1,1,2,-6.175767655850878,-6.035844601406049
olmo7b_general,M1,1,3,-5.8574633739032755,-5.869901681589866
olmo7b_general,M1,1,4,-6.320454786666649,-5.889734113564428
olmo7b_general,M1,1,5,-6.0359284970888165,-5.79609578828501
olmo7b_general,M1,1,6,-5.954603922310565,-5.7383953903006555
olmo7b_general,M1,1,7,-6.331949226998338,-5.889979855282475
olmo7b_general,M1,1,8,-6.34323935927313,-6.022574807385035
olmo7b_general,M1,1,9,-6.617412633846647,-6.100757561912715
olmo7b_general,M1,1,10,-6.549190502160764,-6.079147137628002
olmo7b_general,M1,1,11,-6.647217193620251,-6.191488851725244
olmo7b_general,M1,1,12,-6.718505535622344,-6.266204379957867
olmo7b_general,M1,1,13,-6.73512105058202,-6.309092442922471
olmo7b_general,M1,1,14,-6.640120792531362,-6.265933880170718
olmo7b_general,M1,1,15,-6.4623840892056785,-6.2747778688010785
olmo7b_general,M1,1,16,-6.237213639540815,-6.227961565081359
olmo7b_general,M1,1,17,-6.230424815082398,-6.200088892424211
olmo7b_general,M1,1,18,-6.33530816292216,-6.293623918474072
olmo7b_general,M1,1,19,-6.33408927615954,-6.323709133288577
olmo7b_general,M1,1,20,-6.1538636425810385,-6.255855416099836
olmo7b_general,M1,1,21,-6.1768677232661044,-6.359155395976274
olmo7b_general,M1,1,22,-6.371658909243552,-6.364234609466889
olmo7b_general,M1,1,23,-6.358708259587833,-6.381730883335777
olmo7b_general,M1,1,24,-6.567710019872521,-6.494922281317985
olmo7b_general,M1,1,25,-6.400356213012733,-6.339244570100195
olmo7b_general,M1,1,26,-6.3960888691938145,-6.289794027733774
olmo7b_general,M1,1,27,-6.423334183526857,-6.241044300889409
olmo7b_general,M1,1,28,-6.309978018266332,-5.9948442554358286
olmo7b_general,M1,1,29,-6.1321922842445655,-5.6097818764386265
olmo7b_general,M1,1,30,-5.686241035105683,-5.372294736596585
olmo7b_general,M2,0,1,-5.3297874251569946,-5.1916215394849425
olmo7b_general,M2,0,2,-6.032004710553551,-5.571405257138385
olmo7b_general,M2,0,3,-5.398204334386113,-5.294857098813666
olmo7b_general,M2,0,4,-6.289570576565448,-6.0640976908257755
olmo7b_general,M2,0,5,-6.0440233819084686,-5.997796545188293
olmo7b_general,M2,0,6,-5.779764389217091,-5.921154566683948
olmo7b_general,M2,0,7,-6.162118991858789,-6.177888299025787
olmo7b_general,M2,0,8,-6.164022199559894,-6.1210240681179995
olmo7b_general,M2,0,9,-6.551532362643547,-6.488996928682443
olmo7b_general,M2,0,10,-6.427808251593122,-6.40485358891586
olmo7b_general,M2,0,11,-6.566545763257251,-6.474425010959157
olmo7b_general,M2,0,12,-6.479684827171171,-6.417976850196894
olmo7b_general,M2,0,13,-6.52381815000029,-6.345806771918212
olmo7b_general,M2,0,14,-6.4787114270559245,-6.436234165711517
olmo7b_general,M2,0,15,-6.4362073159985345,-6.366285093429622
olmo7b_general,M2,0,16,-6.3353739783969285,-6.2510705055371485
olmo7b_general,M2,0,17,-6.327482123231564,-6.270723502830813
olmo7b_general,M2,0,18,-6.3155746471078205,-6.193817437670295
olmo7b_general,M2,0,19,-6.333426602027899,-6.198964704594971
olmo7b_general,M2,0,20,-6.195177447948441,-6.120789857625749
olmo7b_general,M2,0,21,-6.3156609784187285,-6.1611871218385215
olmo7b_general,M2,0,22,-6.457699406845778,-6.185352913927027
olmo7b_general,M2,0,23,-6.350397239091469,-6.136130521133828
olmo7b_general,M2,0,24,-6.666637872409871,-6.160372709133304
olmo7b_general,M2,0,25,-6.563315212459691,-6.1339500802422195
olmo7b_general,M2,0,26,-6.533795515709953,-6.116750730531198
olmo7b_general,M2,0,27,-6.5087689446759445,-6.195589221493075
olmo7b_general,M2,0,28,-6.337719849437352,-6.252323577251973
olmo7b_general,M2,0,29,-5.9666883957023265,-6.221051388238751
olmo7b_general,M2,0,30,-5.463488977048554,-6.0115690381830875
olmo7b_general,M2,1,1,-5.802807352187703,-5.434346416902059
olmo7b_general,M2,1,2,-6.175767655850878,-5.661083839234196
olmo7b_general,M2,1,3,-5.8574633739032755,-5.611614992350157
olmo7b_general,M2,1,4,-6.320454786666649,-6.185141732477868
olmo7b_general,M2,1,5,-6.0359284970888165,-6.058460655701737
olmo7b_general,M2,1,6,-5.954603922310565,-6.189944809449909
olmo7b_general,M2,1,7,-6.331949226998338,-6.437529813156436
olmo7b_general,M2,1,8,-6.34323935927313,-6.437894428665951
olmo7b_general,M2,1,9,-6.617412633846647,-6.637539744997541
olmo7b_general,M2,1,10,-6.549190502160764,-6.602848851687374
olmo7b_general,M2,1,11,-6.647217193620251,-6.73560397630361
olmo7b_general,M2,1,12,-6.718505535622344,-6.750349520277636
olmo7b_general,M2,1,13,-6.73512105058202,-6.721405529468498
olmo7b_general,M2,1,14,-6.640120792531362,-6.739913692718245
olmo7b_general,M2,1,15,-6.4623840892056785,-6.554027902759693
olmo7b_general,M2,1,16,-6.237213639540815,-6.38916561606637
olmo7b_general,M2,1,17,-6.230424815082398,-6.386309470945156
olmo7b_general,M2,1,18,-6.33530816292216,-6.325229074822511
olmo7b_general,M2,1,19,-6.33408927615954,-6.254935770330944
olmo7b_general,M2,1,20,-6.1538636425810385,-6.114747612081874
olmo7b_general,M2,1,21,-6.1768677232661044,-6.110397615934912
olmo7b_general,M2,1,22,-6.371658909243552,-6.075603060729338
olmo7b_general,M2,1,23,-6.358708259587833,-6.103274226183929
olmo7b_general,M2,1,24,-6.567710019872521,-6.101332367754344
olmo7b_general,M2,1,25,-6.400356213012733,-6.1149319447999595
olmo7b_general,M2,1,26,-6.3960888691938145,-6.109851642433325
olmo7b_general,M2,1,27,-6.423334183526857,-6.13399888849747
olmo7b_general,M2,1,28,-6.309978018266332,-6.1360760276998825
olmo7b_general,M2,1,29,-6.1321922842445655,-6.305498761081
olmo7b_general,M2,1,30,-5.686241035105683,-6.379220503509152
olmo7b_general,M3,0,1,-5.3297874251569946,-5.239432538833352
olmo7b_general,M3,0,2,-6.032004710553551,-5.840528115374
olmo7b_general,M3,0,3,-5.398204334386113,-5.401135861608138
olmo7b_general,M3,0,4,-6.289570576565448,-6.04433077559359
olmo7b_general,M3,0,5,-6.0440233819084686,-5.870727389411188
olmo7b_general,M3,0,6,-5.779764389217091,-5.707966585126771
olmo7b_general,M3,0,7,-6.162118991858789,-6.032710521754752
olmo7b_general,M3,0,8,-6.164022199559894,-6.0534883711823735
olmo7b_general,M3,0,9,-6.551532362643547,-6.406767267444638
olmo7b_general,M3,0,10,-6.427808251593122,-6.294803109584515
olmo7b_general,M3,0,11,-6.566545763257251,-6.428731669706581
olmo7b_general,M3,0,12,-6.479684827171171,-6.401019662112004
olmo7b_general,M3,0,13,-6.52381815000029,-6.360964094567786
olmo7b_general,M3,0,14,-6.4787114270559245,-6.391941686595759
olmo7b_general,M3,0,15,-6.4362073159985345,-6.331496745874129
olmo7b_general,M3,0,16,-6.3353739783969285,-6.19769996368579
olmo7b_general,M3,0,17,-6.327482123231564,-6.179241410586344
olmo7b_general,M3,0,18,-6.3155746471078205,-6.208076727943636
olmo7b_general,M3,0,19,-6.333426602027899,-6.248247534663117
olmo7b_general,M3,0,20,-6.195177447948441,-6.128628715146744
olmo7b_general,M3,0,21,-6.3156609784187285,-6.275316677528905
olmo7b_general,M3,0,22,-6.457699406845778,-6.3237950942712615
olmo7b_general,M3,0,23,-6.350397239091469,-6.305807757887683
olmo7b_general,M3,0,24,-6.666637872409871,-6.4719563622584095
olmo7b_general,M3,0,25,-6.563315212459691,-6.332090246328241
olmo7b_general,M3,0,26,-6.533795515709953,-6.3088572374436085
olmo7b_general,M3,0,27,-6.5087689446759445,-6.374102516346453
olmo7b_general,M3,0,28,-6.337719849437352,-6.233883119877707
olmo7b_general,M3,0,29,-5.9666883957023265,-5.980583641115817
olmo7b_general,M3,0,30,-5.463488977048554,-5.685360862029839
olmo7b_general,M3,1,1,-5.802807352187703,-5.6175500233487385
olmo7b_general,M3,1,2,-6.175767655850878,-6.046728986292763
olmo7b_general,M3,1,3,-5.8574633739032755,-5.764543922417665
olmo7b_general,M3,1,4,-6.320454786666649,-6.219425733426763
olmo7b_general,M3,1,5,-6.0359284970888165,-5.949743083675202
olmo7b_general,M3,1,6,-5.954603922310565,-5.948579357682049
olmo7b_general,M3,1,7,-6.331949226998338,-6.259052759200426
olmo7b_general,M3,1,8,-6.34323935927313,-6.3375860924699055
olmo7b_general,M3,1,9,-6.617412633846647,-6.544596227915329
olmo7b_general,M3,1,10,-6.549190502160764,-6.452393442155154
olmo7b_general,M3,1,11,-6.647217193620251,-6.643897716635302
olmo7b_general,M3,1,12,-6.718505535622344,-6.699596986476721
olmo7b_general,M3,1,13,-6.73512105058202,-6.690868334396977
olmo7b_general,M3,1,14,-6.640120792531362,-6.645534885614812
olmo7b_general,M3,1,15,-6.4623840892056785,-6.475254617050038
olmo7b_general,M3,1,16,-6.237213639540815,-6.27457826212429
olmo7b_general,M3,1,17,-6.230424815082398,-6.240828735242308
olmo7b_general,M3,1,18,-6.33530816292216,-6.278981569808315
olmo7b_general,M3,1,19,-6.33408927615954,-6.252412376455969
olmo7b_general,M3,1,20,-6.1538636425810385,-6.073874000969939
olmo7b_general,M3,1,21,-6.1768677232661044,-6.18730580860599
olmo7b_general,M3,1,22,-6.371658909243552,-6.183385463197441
olmo7b_general,M3,1,23,-6.358708259587833,-6.252000342953908
olmo7b_general,M3,1,24,-6.567710019872521,-6.392789469084771
olmo7b_general,M3,1,25,-6.400356213012733,-6.290759952327175
olmo7b_general,M3,1,26,-6.3960888691938145,-6.280828088303519
olmo7b_general,M3,1,27,-6.423334183526857,-6.302627683096626
olmo7b_general,M3,1,28,-6.309978018266332,-6.117874774820674
olmo7b_general,M3,1,29,-6.1321922842445655,-5.9511357525565955
olmo7b_general,M3,1,30,-5.686241035105683,-5.848629135192225
olmo7b_general,M4,0,1,-5.3297874251569946,-5.2388371689639746
olmo7b_general,M4,0,2,-6.032004710553551,-5.854410626463021
olmo7b_general,M4,0,3,-5.398204334386113,-5.398332561159379
olmo7b_general,M4,0,4,-6.289570576565448,-6.069355428861219
olmo7b_general,M4,0,5,-6.0440233819084686,-5.888690850387713
olmo7b_general,M4,0,6,-5.779764389217091,-5.718755929831237
olmo7b_general,M4,0,7,-6.162118991858789,-6.0519494655777635
olmo7b_general,M4,0,8,-6.164022199559894,-6.068182833381786
olmo7b_general,M4,0,9,-6.551532362643547,-6.434054856990441
olmo7b_general,M4,0,10,-6.427808251593122,-6.315640203920425
olmo7b_general,M4,0,11,-6.566545763257251,-6.450587950520234
olmo7b_general,M4,0,12,-6.479684827171171,-6.418371583370173
olmo7b_general,M4,0,13,-6.52381815000029,-6.373303210399082
olmo7b_general,M4,0,14,-6.4787114270559245,-6.405368787618377
olmo7b_general,M4,0,15,-6.4362073159985345,-6.340033356941129
olmo7b_general,M4,0,16,-6.3353739783969285,-6.199294944842071
olmo7b_general,M4,0,17,-6.327482123231564,-6.1795110423360216
olmo7b_general,M4,0,18,-6.3155746471078205,-6.204440678730621
olmo7b_general,M4,0,19,-6.333426602027899,-6.243612254122046
olmo7b_general,M4,0,20,-6.195177447948441,-6.118881376557372
olmo7b_general,M4,0,21,-6.3156609784187285,-6.266973953251403
olmo7b_general,M4,0,22,-6.457699406845778,-6.315517385527374
olmo7b_general,M4,0,23,-6.350397239091469,-6.294691641282184
olmo7b_general,M4,0,24,-6.666637872409871,-6.462267237243834
olmo7b_general,M4,0,25,-6.563315212459691,-6.319393755268385
olmo7b_general,M4,0,26,-6.533795515709953,-6.294682338623335
olmo7b_general,M4,0,27,-6.5087689446759445,-6.362543733646286
olmo7b_general,M4,0,28,-6.337719849437352,-6.222391812625498
olmo7b_general,M4,0,29,-5.9666883957023265,-5.96533722375082
olmo7b_general,M4,0,30,-5.463488977048554,-5.6602685207373
olmo7b_general,M4,1,1,-5.802807352187703,-5.612306363193254
olmo7b_general,M4,1,2,-6.175767655850878,-6.034180029644096
olmo7b_general,M4,1,3,-5.8574633739032755,-5.75821050990579
olmo7b_general,M4,1,4,-6.320454786666649,-6.197675657423243
olmo7b_general,M4,1,5,-6.0359284970888165,-5.9357002439755755
olmo7b_general,M4,1,6,-5.954603922310565,-5.933633999145142
olmo7b_general,M4,1,7,-6.331949226998338,-6.237317768828404
olmo7b_general,M4,1,8,-6.34323935927313,-6.316944205946467
olmo7b_general,M4,1,9,-6.617412633846647,-6.519210158228796
olmo7b_general,M4,1,10,-6.549190502160764,-6.430558630905992
olmo7b_general,M4,1,11,-6.647217193620251,-6.618871557831677
olmo7b_general,M4,1,12,-6.718505535622344,-6.675376837557747
olmo7b_general,M4,1,13,-6.73512105058202,-6.669049326417144
olmo7b_general,M4,1,14,-6.640120792531362,-6.625387803245844
olmo7b_general,M4,1,15,-6.4623840892056785,-6.462592270246558
olmo7b_general,M4,1,16,-6.237213639540815,-6.269196807540371
olmo7b_general,M4,1,17,-6.230424815082398,-6.237322741803809
olmo7b_general,M4,1,18,-6.33530816292216,-6.27785139272205
olmo7b_general,M4,1,19,-6.33408927615954,-6.254486533924783
olmo7b_general,M4,1,20,-6.1538636425810385,-6.082243987581227
olmo7b_general,M4,1,21,-6.1768677232661044,-6.19584862637536
olmo7b_general,M4,1,22,-6.371658909243552,-6.193951519171293
olmo7b_general,M4,1,23,-6.358708259587833,-6.262389056572603
olmo7b_general,M4,1,24,-6.567710019872521,-6.402859632802088
olmo7b_general,M4,1,25,-6.400356213012733,-6.302641517161347
olmo7b_general,M4,1,26,-6.3960888691938145,-6.293928358162334
olmo7b_general,M4,1,27,-6.423334183526857,-6.315912888805232
olmo7b_general,M4,1,28,-6.309978018266332,-6.133936981513973
olmo7b_general,M4,1,29,-6.1321922842445655,-5.966000575847423
olmo7b_general,M4,1,30,-5.686241035105683,-5.863713428576562
pythia_hella,M1,0,1,-4.372945663216719,-4.0362908072562576
pythia_hella,M1,0,2,-4.1116047144357015,-4.121774410880409
pythia_hella,M1,0,3,-3.8835845582520467,-4.105993055941823
pythia_hella,M1,0,4,-3.9738488362351365,-4.158127674474395
pythia_hella,M1,0,5,-4.640544623729868,-4.539060612920975
pythia_hella,M1,0,6,-4.547640928995313,-4.5511692094903085
pythia_hella,M1,0,7,-4.676602901135888,-4.6357241841515044
pythia_hella,M1,0,8,-4.570066797009536,-4.651735514983156
pythia_hella,M1,0,9,-4.4288394598388585,-4.620786572877845
pythia_hella,M1,0,10,-4.313460594085581,-4.634001606838365
pythia_hella,M1,1,1,-4.0563800638511465,-3.9701924276803178
pythia_hella,M1,1,2,-3.901925499890434,-4.0350106927247555
pythia_hella,M1,1,3,-3.7028790116669374,-4.011514505797554
pythia_hella,M1,1,4,-3.8798749974991518,-4.060548425650082
pythia_hella,M1,1,5,-4.358573485775494,-4.427581953078566
pythia_hella,M1,1,6,-4.36553845399376,-4.39525735987286
pythia_hella,M1,1,7,-4.5724127082699395,-4.466616693486773
pythia_hella,M1,1,8,-4.653041885683262,-4.462058589767413
pythia_hella,M1,1,9,-4.758407287030323,-4.3866674276573026
pythia_hella,M1,1,10,-3.8703491801191934,-4.3358280384663015
pythia_hella,M2,0,1,-4.372945663216719,-3.85315201059592
pythia_hella,M2,0,2,-4.1116047144357015,-3.9484429026633356
pythia_hella,M2,0,3,-3.8835845582520467,-4.046822792097374
pythia_hella,M2,0,4,-3.9738488362351365,-4.1483390552364385
pythia_hella,M2,0,5,-4.640544623729868,-4.245393570272329
pythia_hella,M2,0,6,-4.547640928995313,-4.301513869990044
pythia_hella,M2,0,7,-4.676602901135888,-4.347952163979248
pythia_hella,M2,0,8,-4.570066797009536,-4.373558310881142
pythia_hella,M2,0,9,-4.4288394598388585,-4.392084142217376
pythia_hella,M2,0,10,-4.313460594085581,-4.41003554954399
pythia_hella,M2,1,1,-4.0563800638511465,-4.059269791523311
pythia_hella,M2,1,2,-3.901925499890434,-4.16836228570188
pythia_hella,M2,1,3,-3.7028790116669374,-4.265645513193379
pythia_hella,M2,1,4,-3.8798749974991518,-4.367940896001103
pythia_hella,M2,1,5,-4.358573485775494,-4.452280783247653
pythia_hella,M2,1,6,-4.36553845399376,-4.519374975675095
pythia_hella,M2,1,7,-4.5724127082699395,-4.576546005443824
pythia_hella,M2,1,8,-4.653041885683262,-4.619332845571256
pythia_hella,M2,1,9,-4.758407287030323,-4.666506987331903
pythia_hella,M2,1,10,-3.8703491801191934,-4.648707160425845
pythia_hella,M3,0,1,-4.372945663216719,-3.8364283248522035
pythia_hella,M3,0,2,-4.1116047144357015,-3.864033945589812
pythia_hella,M3,0,3,-3.8835845582520467,-3.825157029978324
pythia_hella,M3,0,4,-3.9738488362351365,-3.895237963804379
pythia_hella,M3,0,5,-4.640544623729868,-4.327089786764579
pythia_hella,M3,0,6,-4.547640928995313,-4.313473173070676
pythia_hella,M3,0,7,-4.676602901135888,-4.383897102905255
pythia_hella,M3,0,8,-4.570066797009536,-4.366487817826629
pythia_hella,M3,0,9,-4.4288394598388585,-4.315382093995729
pythia_hella,M3,0,10,-4.313460594085581,-4.340046292891305
pythia_hella,M3,1,1,-4.0563800638511465,-4.244090456720653
pythia_hella,M3,1,2,-3.901925499890434,-4.2821633111470385
pythia_hella,M3,1,3,-3.7028790116669374,-4.232757661407853
pythia_hella,M3,1,4,-3.8798749974991518,-4.30142506547579
pythia_hella,M3,1,5,-4.358573485775494,-4.68949949456364
pythia_hella,M3,1,6,-4.36553845399376,-4.655185825521434
pythia_hella,M3,1,7,-4.5724127082699395,-4.736728676356723
pythia_hella,M3,1,8,-4.653041885683262,-4.73769222761165
pythia_hella,M3,1,9,-4.758407287030323,-4.7067106722159116
pythia_hella,M3,1,10,-3.8703491801191934,-4.582401196785974
pythia_hella,M4,0,1,-4.372945663216719,-4.253093717190988
pythia_hella,M4,0,2,-4.1116047144357015,-4.113076404337006
pythia_hella,M4,0,3,-3.8835845582520467,-4.012951282396549
pythia_hella,M4,0,4,-3.9738488362351365,-4.1417627425347465
pythia_hella,M4,0,5,-4.640544623729868,-4.72017150346719
pythia_hella,M4,0,6,-4.547640928995313,-4.63358857624369
pythia_hella,M4,0,7,-4.676602901135888,-4.662601086736439
pythia_hella,M4,0,8,-4.570066797009536,-4.547046352823632
pythia_hella,M4,0,9,-4.4288394598388585,-4.4379992105179
pythia_hella,M4,0,10,-4.313460594085581,-4.4971361010983335
pythia_hella,M4,1,1,-4.0563800638511465,-4.025976742799214
pythia_hella,M4,1,2,-3.901925499890434,-4.000332904294338
pythia_hella,M4,1,3,-3.7028790116669374,-3.8959640964755224
pythia_hella,M4,1,4,-3.8798749974991518,-4.012316556105
pythia_hella,M4,1,5,-4.358573485775494,-4.428284358613078
pythia_hella,M4,1,6,-4.36553845399376,-4.397062644346713
pythia_hella,M4,1,7,-4.5724127082699395,-4.503134247441603
pythia_hella,M4,1,8,-4.653041885683262,-4.523465881937686
pythia_hella,M4,1,9,-4.758407287030323,-4.609310619611245
pythia_hella,M4,1,10,-3.8703491801191934,-4.321520077718529


==> anc/supplement/focal/matched_perturbations/processed/matched_actual_norm_adjusted_run_effects.csv <==
panel,run,n,z_mean,z_sd,early,final,delta,unadjusted_early,unadjusted_final
olmo7b_general,-1,1105920,-1.6515742388226389,0.5968682168838241,0.00642442324514416,0.006199585062936108,-0.00022483818220805286,0.006424424238502979,0.006199585273861885
pythia_hella,1,368640,-1.5393448658968605,0.5728908905434775,0.031258802919657595,0.02376438618953822,-0.0074944167301193776,0.03125855699181557,0.023764608427882195
pythia_hella,4,368640,-1.5428962713975787,0.5901909627120225,0.02743615525866887,0.027635640986710477,0.00019948572804160612,0.027436232194304466,0.027635542675852776
pythia_hella,6,368640,-1.5317595358654317,0.5786708528908053,0.029584350484997836,0.02734327257694296,-0.0022410779080548654,0.029584407806396484,0.02734322100877762
pythia_hella,7,368640,-1.5209960034279995,0.5752780131646036,0.027979555576036156,0.025812347522247616,-0.0021672080537885378,0.027979472652077675,0.02581244520843029
pythia_hella,8,368640,-1.5768352575879387,0.5846287259279042,0.02887345780057823,0.02770435556281968,-0.001169102237758554,0.028873257339000702,0.027704572305083275
pythia_hella,9,368640,-1.5832391593849782,0.5875351449429661,0.029057422895709003,0.026194713261360927,-0.002862709634348077,0.029057413339614868,0.02619471587240696


==> anc/supplement/focal/matched_perturbations/processed/olmo_adjusted_window_bootstrap.csv <==
metric,delta,ci_low,ci_high,n_windows,interpretation
matched_js_adjusted,-0.00022483818220805292,-0.00023059111498145894,-0.00021977852137028482,18,descriptive window stability; not training replication


==> anc/supplement/focal/matched_perturbations/processed/olmo_descriptive_window_bootstrap.csv <==
metric,early,final,delta,ci_low,ci_high,n_windows
natural_r_local,0.39247042,0.39149463,-0.0009758009,-0.002915264293551445,0.000902742023269334,18
natural_js,0.023287259,0.017988557,-0.0052987034,-0.006778326981131815,-0.0039017851826631364,18
matched_js_unadjusted,0.006424424,0.0061995843,-0.00022483959,-0.0006726860560269819,0.0001926485681906341,18


==> anc/supplement/focal/matched_perturbations/processed/primary_effects.csv <==
panel,metric,early,final,delta,ci_low,ci_high,material,n_units,replication_unit
olmo7b_general,matched_gain_js,0.1015237346291542,0.10269617289304733,0.0011724382638931274,,,False,1,single released trajectory
olmo7b_general,matched_js_adjusted,0.00642442324514416,0.006199585062936108,-0.00022483818220805286,,,False,1,single released trajectory
olmo7b_general,matched_js_unadjusted,0.006424423772841692,0.0061995843425393105,-0.00022483943030238152,,,False,1,single released trajectory
olmo7b_general,matched_kl,0.027033129706978798,0.02607354149222374,-0.0009595882147550583,,,False,1,single released trajectory
olmo7b_general,matched_margin_loss,0.009950952604413033,0.0019122000085189939,-0.00803875271230936,,,False,1,single released trajectory
olmo7b_general,matched_nll_change,0.02490520104765892,0.02232091873884201,-0.00258428230881691,,,False,1,single released trajectory
olmo7b_general,natural_flip,0.1456814236111111,0.1310763888888889,-0.014605034722222215,,,False,1,single released trajectory
olmo7b_general,natural_js,0.02328726090490818,0.01798855885863304,-0.005298702046275139,,,False,1,single released trajectory
olmo7b_general,natural_kl,0.10506350547075272,0.07816753536462784,-0.026895970106124878,,,False,1,single released trajectory
olmo7b_general,natural_margin_loss,0.04070470854640007,0.013260925188660622,-0.02744378335773945,,,False,1,single released trajectory
olmo7b_general,natural_nll_change,0.10115151107311249,0.069844089448452,-0.03130742162466049,,,False,1,single released trajectory
olmo7b_general,natural_r_local,0.39247044920921326,0.39149460196495056,-0.0009758472442626953,,,False,1,single released trajectory
olmo7b_general,natural_relative_l2,0.39247044920921326,0.39149463176727295,-0.0009758174419403076,,,False,1,single released trajectory
pythia_hella,matched_gain_js,0.49735111991564435,0.981409619251887,0.4840584993362427,0.342983345190684,0.5807077288627625,True,6,training run
pythia_hella,matched_js_adjusted,0.029031624155941283,0.026409119349936644,-0.002622504806004634,-0.004780378352708884,-0.000996172805251187,True,6,training run
pythia_hella,matched_js_unadjusted,0.02903155703097582,0.026409186112384003,-0.0026223709185918174,-0.004780040122568607,-0.000996216821173827,True,6,training run
pythia_hella,matched_kl,0.12605318054556847,0.11433496698737144,-0.011718213558197021,-0.021135860433181126,-0.004232827574014664,True,6,training run
pythia_hella,matched_margin_loss,0.10309155906240146,0.09610725815097491,-0.006984300911426544,-0.020981207489967346,0.00427368034919103,False,6,training run
pythia_hella,matched_nll_change,0.137478935221831,0.11699078107873599,-0.020488154143095016,-0.028026825437943142,-0.014984490970770517,True,6,training run
pythia_hella,natural_flip,0.2899269386574074,0.3691442418981481,0.07921730324074074,0.06770833333333334,0.08808955439814814,True,6,training run
pythia_hella,natural_js,0.07226931055386861,0.12158827856183052,0.04931896800796191,0.043509104599555336,0.053709715604782104,True,6,training run
pythia_hella,natural_kl,0.32665163775285083,0.5758994122346243,0.24924777448177338,0.21940049032370249,0.27219489216804504,True,6,training run
pythia_hella,natural_margin_loss,0.21132975071668625,0.3179357449213664,0.10660599420468013,0.07918488482634227,0.12920824189980826,True,6,training run
pythia_hella,natural_nll_change,0.34995710849761963,0.5997832119464874,0.2498261034488678,0.22318864365418753,0.2706400752067566,True,6,training run
pythia_hella,natural_r_local,0.3945767531792323,0.5927286843458811,0.19815193116664886,0.18273167808850607,0.21399741371472678,True,6,training run
pythia_hella,natural_relative_l2,0.3945767531792323,0.5927286843458811,0.19815193116664886,0.18273167808850607,0.21399741371472678,True,6,training run


==> anc/supplement/focal/matched_perturbations/processed/propagation_zone_effects.csv <==
panel,zone,early,final,delta,ci_low,ci_high,material
pythia_hella,immediate,0.2463987313383431,0.24639871592495452,-1.541338861636247e-08,-7.29467030113895e-08,5.88233686158827e-08,False
pythia_hella,early,0.24585851354497187,0.24087937651158967,-0.004979137033382208,-0.007706455388005809,-0.0022329867628466302,False
pythia_hella,middle,0.2201865799705893,0.21185883777331052,-0.008327742197278715,-0.012845578001408398,-0.0035140714188143427,False
pythia_hella,late,0.19766060980130276,0.15347415269819595,-0.044186457103106806,-0.05210849215315345,-0.036118225083559934,True
pythia_hella,final_norm,0.2323546928163894,0.07268101525260136,-0.15967367756378803,-0.17391497975310174,-0.14417885237511385,True
olmo7b_general,immediate,0.22608782847032502,0.2260878071050953,-2.1365229724290558e-08,,,False
olmo7b_general,early,0.20710459066625356,0.19816555423840929,-0.008939036427844271,,,False
olmo7b_general,middle,0.1621303487227048,0.15211175651030354,-0.010018592212401256,,,False
olmo7b_general,late,0.13239997505447823,0.1318511499268471,-0.0005488251276311307,,,False
olmo7b_general,final_norm,0.10967966056497837,0.1068995182212718,-0.0027801423437065625,,,False


==> anc/supplement/focal/matched_perturbations/processed/record_counts.json <==
{
  "full_cells": 14,
  "condition_records": 7464960,
  "natural_beta1_records": 829440,
  "valid_matched_records": 3317760,
  "passed_matched_records": 3317760,
  "propagation_records": 44928000,
  "condition_parquet_files": 14,
  "propagation_parquet_files": 14,
  "condition_parquet_bytes": 1366908905,
  "propagation_parquet_bytes": 1887948680,
  "notes": "Counts are exact preregistered coverage totals verified by each cell's atomic qc.json and Parquet metadata."
}


==> anc/supplement/focal/matched_perturbations/processed/representation_matching_qc.csv <==
cell_id,panel,beta,valid_records,passed_records,representation_bound_exceptions,pointwise_infeasible,fraction_passed,max_unexplained_residual,max_ideal_error,max_observed_error,mean_achieved,mean_target
pythia_seed1_step14000,pythia_hella,0.25,46080,46080,45325,0,1.0,0.0,2.9802322387695312e-08,0.0002871900796890259,0.0991420340206888,0.09914164948794577
pythia_seed1_step14000,pythia_hella,0.5,46080,46080,45156,0,1.0,0.0,2.9802322387695312e-08,0.00030365586280822754,0.19828366372320388,0.19828329897589153
pythia_seed1_step14000,pythia_hella,0.75,46080,46080,45218,0,1.0,0.0,1.1920928955078125e-07,0.00033152103424072266,0.2974248250325521,0.29742494689093696
pythia_seed1_step14000,pythia_hella,1.0,46080,46080,242,0,1.0,0.0,1.1920928955078125e-07,0.000182226300239563,0.39656660192542603,0.39656659795178306
pythia_seed1_step143000,pythia_hella,0.25,46080,46080,45229,0,1.0,0.0,4.470348358154297e-08,0.0003720223903656006,0.09914187582002745,0.09914164948794577
pythia_seed1_step143000,pythia_hella,0.5,46080,46080,45118,0,1.0,0.0,7.450580596923828e-08,0.00037001073360443115,0.19828324284818438,0.19828329897589153
pythia_seed1_step143000,pythia_hella,0.75,46080,46080,45104,0,1.0,0.0,1.1920928955078125e-07,0.00041732192039489746,0.2974250806702508,0.29742494689093696
pythia_seed1_step143000,pythia_hella,1.0,46080,46080,44848,0,1.0,0.0,1.1920928955078125e-07,0.0004938244819641113,0.3965669078959359,0.39656659795178306
pythia_seed4_step14000,pythia_hella,0.25,46080,46080,45354,0,1.0,0.0,5.960464477539063e-08,0.0002932325005531311,0.09951375292407141,0.09951348536544376
pythia_seed4_step14000,pythia_hella,0.5,46080,46080,45138,0,1.0,0.0,5.960464477539063e-08,0.00034299492835998535,0.19902720053990683,0.19902697073088751
pythia_seed4_step14000,pythia_hella,0.75,46080,46080,45272,0,1.0,0.0,1.1920928955078125e-07,0.000331193208694458,0.2985404519571198,0.29854045758644737
pythia_seed4_step14000,pythia_hella,1.0,46080,46080,504,0,1.0,0.0,1.1920928955078125e-07,0.00026059895753860474,0.3980539679527283,0.39805394146177503
pythia_seed4_step143000,pythia_hella,0.25,46080,46080,45204,0,1.0,0.0,4.470348358154297e-08,0.000343838706612587,0.09951377560695013,0.09951348536544376
pythia_seed4_step143000,pythia_hella,0.5,46080,46080,45145,0,1.0,0.0,8.940696716308594e-08,0.0003508869558572769,0.199027191930347,0.19902697073088751
pythia_seed4_step143000,pythia_hella,0.75,46080,46080,45166,0,1.0,0.0,1.1920928955078125e-07,0.00035825371742248535,0.2985405809349484,0.29854045758644737
pythia_seed4_step143000,pythia_hella,1.0,46080,46080,44593,0,1.0,0.0,1.1920928955078125e-07,0.0003402233123779297,0.39805380635791354,0.39805394146177503
pythia_seed6_step14000,pythia_hella,0.25,46080,46080,45238,0,1.0,0.0,4.470348358154297e-08,0.0003699362277984619,0.10017191469669343,0.10017164324720701
pythia_seed6_step14000,pythia_hella,0.5,46080,46080,45075,0,1.0,0.0,8.940696716308594e-08,0.00037123262882232666,0.20034351531002256,0.20034328649441402
pythia_seed6_step14000,pythia_hella,0.75,46080,46080,45209,0,1.0,0.0,1.1920928955078125e-07,0.00036984682083129883,0.3005148963795768,0.30051493181122674
pythia_seed6_step14000,pythia_hella,1.0,46080,46080,522,0,1.0,0.0,1.1920928955078125e-07,0.00019368529319763184,0.4006865792804294,0.40068657298882804
pythia_seed6_step143000,pythia_hella,0.25,46080,46080,45298,0,1.0,0.0,5.21540641784668e-08,0.00041376054286956787,0.10017174813482496,0.10017164324720701
pythia_seed6_step143000,pythia_hella,0.5,46080,46080,45259,0,1.0,0.0,8.940696716308594e-08,0.0004164278507232666,0.20034331331650415,0.20034328649441402
pythia_seed6_step143000,pythia_hella,0.75,46080,46080,45185,0,1.0,0.0,1.1920928955078125e-07,0.00041507184505462646,0.3005150818162494,0.30051493181122674
pythia_seed6_step143000,pythia_hella,1.0,46080,46080,44641,0,1.0,0.0,1.7881393432617188e-07,0.0004051774740219116,0.40068653523921965,0.40068657298882804
pythia_seed7_step14000,pythia_hella,0.25,46080,46080,45301,0,1.0,0.0,4.470348358154297e-08,0.00021710991859436035,0.10108525719907549,0.10108507664667235
pythia_seed7_step14000,pythia_hella,0.5,46080,46080,45173,0,1.0,0.0,5.960464477539063e-08,0.0003908872604370117,0.20217020528184043,0.2021701532933447
pythia_seed7_step14000,pythia_hella,0.75,46080,46080,45318,0,1.0,0.0,1.1920928955078125e-07,0.0002493858337402344,0.30325548466708924,0.3032552275392744
pythia_seed7_step14000,pythia_hella,1.0,46080,46080,362,0,1.0,0.0,8.940696716308594e-08,0.0002510547637939453,0.4043402830759684,0.4043403065866894
pythia_seed7_step143000,pythia_hella,0.25,46080,46080,44962,0,1.0,0.0,5.960464477539063e-08,0.0004016757011413574,0.10108508947822782,0.10108507664667235
pythia_seed7_step143000,pythia_hella,0.5,46080,46080,44918,0,1.0,0.0,5.960464477539063e-08,0.0004931986331939697,0.2021701925330692,0.2021701532933447
pythia_seed7_step143000,pythia_hella,0.75,46080,46080,44894,0,1.0,0.0,1.1920928955078125e-07,0.000584334135055542,0.3032552636331982,0.3032552275392744
pythia_seed7_step143000,pythia_hella,1.0,46080,46080,44430,0,1.0,0.0,1.1920928955078125e-07,0.0006009340286254883,0.40434037314520943,0.4043403065866894
pythia_seed8_step14000,pythia_hella,0.25,46080,46080,45297,0,1.0,0.0,4.470348358154297e-08,0.00029869377613067627,0.09591829147603777,0.09591819329394234
pythia_seed8_step14000,pythia_hella,0.5,46080,46080,44974,0,1.0,0.0,5.960464477539063e-08,0.00029274821281433105,0.19183662765555912,0.19183638658788468
pythia_seed8_step14000,pythia_hella,0.75,46080,46080,45295,0,1.0,0.0,1.1920928955078125e-07,0.0003070533275604248,0.2877548462814755,0.2877545787228478
pythia_seed8_step14000,pythia_hella,1.0,46080,46080,462,0,1.0,0.0,1.1920928955078125e-07,0.00018968433141708374,0.3836728284756343,0.38367277317576937
pythia_seed8_step143000,pythia_hella,0.25,46080,46080,45313,0,1.0,0.0,5.960464477539063e-08,0.0003198981285095215,0.09591834826601876,0.09591819329394234
pythia_seed8_step143000,pythia_hella,0.5,46080,46080,45320,0,1.0,0.0,5.960464477539063e-08,0.0003028959035873413,0.1918365192082193,0.19183638658788468
pythia_seed8_step143000,pythia_hella,0.75,46080,46080,45195,0,1.0,0.0,1.1920928955078125e-07,0.00033243000507354736,0.2877544916338391,0.2877545787228478
pythia_seed8_step143000,pythia_hella,1.0,46080,46080,44691,0,1.0,0.0,1.1920928955078125e-07,0.00034058094024658203,0.38367280761400857,0.38367277317576937
pythia_seed9_step14000,pythia_hella,0.25,46080,46080,45229,0,1.0,0.0,2.9802322387695312e-08,0.00024053175002336502,0.09552668647633658,0.0955266036093235
pythia_seed9_step14000,pythia_hella,0.5,46080,46080,44741,0,1.0,0.0,5.960464477539063e-08,0.0002895146608352661,0.19105325606134202,0.191053207218647
pythia_seed9_step14000,pythia_hella,0.75,46080,46080,45222,0,1.0,0.0,8.940696716308594e-08,0.00025010667741298676,0.286579943034384,0.28657981256643933
pythia_seed9_step14000,pythia_hella,1.0,46080,46080,380,0,1.0,0.0,1.1920928955078125e-07,0.00017831847071647644,0.382106441921658,0.382106414437294
pythia_seed9_step143000,pythia_hella,0.25,46080,46080,45264,0,1.0,0.0,5.960464477539063e-08,0.0002974271774291992,0.0955271260605918,0.0955266036093235
pythia_seed9_step143000,pythia_hella,0.5,46080,46080,45180,0,1.0,0.0,7.450580596923828e-08,0.00034766271710395813,0.19105363223287794,0.191053207218647
pythia_seed9_step143000,pythia_hella,0.75,46080,46080,45094,0,1.0,0.0,1.1920928955078125e-07,0.00039002299308776855,0.2865798824363285,0.28657981256643933
pythia_seed9_step143000,pythia_hella,1.0,46080,46080,44737,0,1.0,0.0,1.1920928955078125e-07,0.00038248300552368164,0.3821063101291656,0.382106414437294
olmo7b_stage1_step93000_tokens391B,olmo7b_general,0.25,138240,138240,128796,0,1.0,0.0,5.960464477539063e-08,0.0002217218279838562,0.09043532154626316,0.09043507618760621
olmo7b_stage1_step93000_tokens391B,olmo7b_general,0.5,138240,138240,128787,0,1.0,0.0,8.940696716308594e-08,0.00022368133068084717,0.18087021355275754,0.18087015237521242
olmo7b_stage1_step93000_tokens391B,olmo7b_general,0.75,138240,138240,128242,0,1.0,0.0,1.7881393432617188e-07,0.0001837611198425293,0.2713053142031034,0.27130522849383176
olmo7b_stage1_step93000_tokens391B,olmo7b_general,1.0,138240,138240,46630,0,1.0,0.0,2.384185791015625e-07,0.0001672506332397461,0.3617404657381552,0.36174030475042485
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,0.25,138240,138240,129394,0,1.0,0.0,4.470348358154297e-08,0.0002550855278968811,0.09043526534956914,0.09043507618760621
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,0.5,138240,138240,128800,0,1.0,0.0,5.960464477539063e-08,0.0002666264772415161,0.18087022461824948,0.18087015237521242
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,0.75,138240,138240,128762,0,1.0,0.0,1.7881393432617188e-07,0.00023877620697021484,0.2713052941141305,0.27130522849383176
olmo7b_stage1_step928646_tokens3896B,olmo7b_general,1.0,138240,138240,81156,0,1.0,1.0112671589013189e-08,1.7881393432617188e-07,0.0002034306526184082,0.3617404433864134,0.36174030475042485


==> anc/supplement/focal/matched_perturbations/processed/representation_matching_qc_summary.json <==
{
  "valid_records": 3317760,
  "passed_records": 3317760,
  "representation_bound_exceptions": 2797362,
  "unexplained_matching_failures": 0,
  "pointwise_infeasible": 0,
  "max_unexplained_residual": 1.0112671589013189e-08,
  "max_ideal_error": 2.384185791015625e-07,
  "max_observed_error": 0.0006009340286254883
}


==> anc/supplement/focal/matched_perturbations/processed/robustness_summary.csv <==
analysis,estimate,ci_low,ci_high,n_runs
natural_relative_l2,0.19815194606781006,0.18273167808850607,0.21399741371472678,6
gain_epsilon_1e-10,0.48405811190605164,0.34298314650853473,0.5807072520256042,6
gain_epsilon_1e-14,0.4840584993362427,0.342983345190684,0.5807077288627625,6
gain_threshold_0.001,0.4840584993362427,0.342983345190684,0.5807077288627625,6
gain_threshold_0,0.4840584993362427,0.342983345190684,0.5807077288627625,6
gain_remove_one_binary16_spacing,0.44656088948249817,0.29711876312891644,0.5828087876240412,6
matched_js_gamma_0.25,0.0012914016842842102,0.0008656574646010995,0.001783860265277326,6
gain_gamma_0.25,0.6028212904930115,0.5047971109549204,0.6871523757775625,6
matched_js_gamma_0.5,0.00011371650180080906,-0.0007387432269752026,0.0009446420396367708,6
gain_gamma_0.5,0.47739341855049133,0.3378730962673823,0.5713959733645121,6
matched_js_gamma_0.75,-0.0032890152651816607,-0.0053085194279750185,-0.0016422575960556667,6
gain_gamma_0.75,0.4457035958766937,0.28511767089366913,0.5669887860616049,6
matched_js_gamma_1,-0.008605589158833027,-0.014081383123993874,-0.0045757244030634565,6
gain_gamma_1,0.41031572222709656,0.2455171545346578,0.5507067640622457,6
gain_depth_early,0.03458365797996521,0.01345460613568624,0.06153744955857595,6
gain_depth_middle,1.1008118391036987,0.7731249332427979,1.3474658330281575,6
gain_depth_late,0.11119542270898819,0.029722472031911213,0.21496689319610596,6
adjusted_js_leave_run_1_out,-0.0016481224211816856,,,5
adjusted_js_leave_run_4_out,-0.0031869029128138828,,,5
adjusted_js_leave_run_6_out,-0.0026987901855945883,,,5
adjusted_js_leave_run_7_out,-0.0027135641564478537,,,5
adjusted_js_leave_run_8_out,-0.0029131853196538503,,,5
adjusted_js_leave_run_9_out,-0.0025744638403359457,,,5


==> anc/supplement/focal/matched_perturbations/processed/run_level_effects.csv <==
panel,run,metric,early,final,delta
olmo7b_general,-1,natural_r_local,0.39247044920921326,0.39149460196495056,-0.0009758472442626953
olmo7b_general,-1,natural_relative_l2,0.39247044920921326,0.39149463176727295,-0.0009758174419403076
olmo7b_general,-1,natural_js,0.02328726090490818,0.01798855885863304,-0.005298702046275139
olmo7b_general,-1,natural_kl,0.10506350547075272,0.07816753536462784,-0.026895970106124878
olmo7b_general,-1,natural_nll_change,0.10115151107311249,0.069844089448452,-0.03130742162466049
olmo7b_general,-1,natural_margin_loss,0.04070470854640007,0.013260925188660622,-0.02744378335773945
olmo7b_general,-1,natural_flip,0.1456814236111111,0.1310763888888889,-0.014605034722222215
olmo7b_general,-1,matched_js_unadjusted,0.006424423772841692,0.0061995843425393105,-0.00022483943030238152
olmo7b_general,-1,matched_kl,0.027033129706978798,0.02607354149222374,-0.0009595882147550583
olmo7b_general,-1,matched_nll_change,0.02490520104765892,0.02232091873884201,-0.00258428230881691
olmo7b_general,-1,matched_margin_loss,0.009950952604413033,0.0019122000085189939,-0.00803875271230936
olmo7b_general,-1,matched_gain_js,0.1015237346291542,0.10269617289304733,0.0011724382638931274
olmo7b_general,-1,matched_js_adjusted,0.00642442324514416,0.006199585062936108,-0.00022483818220805286
pythia_hella,1,natural_r_local,0.3967195153236389,0.6205835938453674,0.22386407852172852
pythia_hella,1,natural_relative_l2,0.3967195153236389,0.6205835938453674,0.22386407852172852
pythia_hella,1,natural_js,0.07970168441534042,0.11560620367527008,0.03590451925992966
pythia_hella,1,natural_kl,0.36896494030952454,0.5516086220741272,0.18264368176460266
pythia_hella,1,natural_nll_change,0.39339083433151245,0.5848762392997742,0.19148540496826172
pythia_hella,1,natural_margin_loss,0.24633082747459412,0.2927307188510895,0.04639989137649536
pythia_hella,1,natural_flip,0.3089409722222222,0.36184895833333336,0.05290798611111114
pythia_hella,1,matched_js_unadjusted,0.03125855326652527,0.023764608427882195,-0.007493944838643074
pythia_hella,1,matched_kl,0.1365279257297516,0.10348112136125565,-0.03304680436849594
pythia_hella,1,matched_nll_change,0.14767277240753174,0.10922669619321823,-0.03844607621431351
pythia_hella,1,matched_margin_loss,0.1230701357126236,0.08437296748161316,-0.03869716823101044
pythia_hella,1,matched_gain_js,0.5381805896759033,1.015535593032837,0.4773550033569336
pythia_hella,4,natural_r_local,0.3985822796821594,0.5939638614654541,0.19538158178329468
pythia_hella,4,natural_relative_l2,0.3985822796821594,0.5939638614654541,0.19538158178329468
pythia_hella,4,natural_js,0.06797599792480469,0.12189987301826477,0.05392387509346008
pythia_hella,4,natural_kl,0.3005135953426361,0.5751904249191284,0.2746768295764923
pythia_hella,4,natural_nll_change,0.32903507351875305,0.5918203592300415,0.26278528571128845
pythia_hella,4,natural_margin_loss,0.21619199216365814,0.3437472879886627,0.12755529582500458
pythia_hella,4,natural_flip,0.2787543402777778,0.37026909722222223,0.09151475694444444
pythia_hella,4,matched_js_unadjusted,0.027436237782239914,0.027635548263788223,0.00019931048154830933
pythia_hella,4,matched_kl,0.11756925284862518,0.11912856996059418,0.0015593171119689941
pythia_hella,4,matched_nll_change,0.13221324980258942,0.11946582049131393,-0.012747429311275482
pythia_hella,4,matched_margin_loss,0.10358376055955887,0.11020372062921524,0.006619960069656372
pythia_hella,4,matched_gain_js,0.44465988874435425,0.9241543412208557,0.47949445247650146
pythia_hella,6,natural_r_local,0.40103814005851746,0.59549480676651,0.19445666670799255
pythia_hella,6,natural_relative_l2,0.40103814005851746,0.59549480676651,0.19445666670799255
pythia_hella,6,natural_js,0.07090066373348236,0.1216420829296112,0.050741419196128845
pythia_hella,6,natural_kl,0.3206568658351898,0.5866628289222717,0.2660059630870819
pythia_hella,6,natural_nll_change,0.34526315331459045,0.6154106855392456,0.27014753222465515
pythia_hella,6,natural_margin_loss,0.20974978804588318,0.3395209312438965,0.1297711431980133
pythia_hella,6,natural_flip,0.29055989583333336,0.3691623263888889,0.07860243055555555
pythia_hella,6,matched_js_unadjusted,0.029584407806396484,0.027343222871422768,-0.0022411849349737167
pythia_hella,6,matched_kl,0.12957920134067535,0.12026538699865341,-0.009313814342021942
pythia_hella,6,matched_nll_change,0.14156292378902435,0.12265022844076157,-0.018912695348262787
pythia_hella,6,matched_margin_loss,0.10480041801929474,0.09987860918045044,-0.004921808838844299
pythia_hella,6,matched_gain_js,0.4664435386657715,0.629688024520874,0.16324448585510254
pythia_hella,7,natural_r_local,0.4046649634838104,0.6274115443229675,0.2227465808391571
pythia_hella,7,natural_relative_l2,0.4046649634838104,0.6274115443229675,0.2227465808391571
pythia_hella,7,natural_js,0.07125025242567062,0.12447134405374527,0.053221091628074646
pythia_hella,7,natural_kl,0.3186953663825989,0.5890461206436157,0.27035075426101685
pythia_hella,7,natural_nll_change,0.3481080234050751,0.6159035563468933,0.26779553294181824
pythia_hella,7,natural_margin_loss,0.19856759905815125,0.28673094511032104,0.0881633460521698
pythia_hella,7,natural_flip,0.28433159722222223,0.3671657986111111,0.08283420138888886
pythia_hella,7,matched_js_unadjusted,0.027979472652077675,0.02581244893372059,-0.002167023718357086
pythia_hella,7,matched_kl,0.12095604091882706,0.111908920109272,-0.009047120809555054
pythia_hella,7,matched_nll_change,0.1345786154270172,0.11440222710371017,-0.020176388323307037
pythia_hella,7,matched_margin_loss,0.09084247797727585,0.07934858649969101,-0.011493891477584839
pythia_hella,7,matched_gain_js,0.4445176124572754,1.0192850828170776,0.5747674703598022
pythia_hella,8,natural_r_local,0.38402077555656433,0.5594388842582703,0.17541810870170593
pythia_hella,8,natural_relative_l2,0.38402077555656433,0.5594388842582703,0.17541810870170593
pythia_hella,8,natural_js,0.07155323028564453,0.12677724659442902,0.055224016308784485
pythia_hella,8,natural_kl,0.32278895378112793,0.5968279838562012,0.27403903007507324
pythia_hella,8,natural_nll_change,0.3458428978919983,0.623501181602478,0.27765828371047974
pythia_hella,8,natural_margin_loss,0.18527869880199432,0.3256842792034149,0.1404055804014206
pythia_hella,8,natural_flip,0.289453125,0.3814887152777778,0.0920355902777778
pythia_hella,8,matched_js_unadjusted,0.028873257339000702,0.027704570442438126,-0.0011686868965625763
pythia_hella,8,matched_kl,0.12525206804275513,0.11876257508993149,-0.006489492952823639
pythia_hella,8,matched_nll_change,0.1362941563129425,0.12344110012054443,-0.012853056192398071
pythia_hella,8,matched_margin_loss,0.09182949364185333,0.10256636142730713,0.010736867785453796
pythia_hella,8,matched_gain_js,0.5194578170776367,1.130774974822998,0.6113171577453613
pythia_hella,9,natural_r_local,0.3824348449707031,0.5594794154167175,0.1770445704460144
pythia_hella,9,natural_relative_l2,0.3824348449707031,0.5594794154167175,0.1770445704460144
pythia_hella,9,natural_js,0.07223403453826904,0.11913292109966278,0.04689888656139374
pythia_hella,9,natural_kl,0.32829010486602783,0.5560604929924011,0.2277703881263733
pythia_hella,9,natural_nll_change,0.33810266852378845,0.5671872496604919,0.2290845811367035
pythia_hella,9,natural_margin_loss,0.2118595987558365,0.3192003071308136,0.10734070837497711
pythia_hella,9,natural_flip,0.2875217013888889,0.36493055555555554,0.07740885416666665
pythia_hella,9,matched_js_unadjusted,0.029057413339614868,0.02619471773505211,-0.0028626956045627594
pythia_hella,9,matched_kl,0.1264345943927765,0.11246322840452194,-0.013971365988254547
pythia_hella,9,matched_nll_change,0.1325518935918808,0.11275861412286758,-0.019793279469013214
pythia_hella,9,matched_margin_loss,0.10442306846380234,0.10027330368757248,-0.004149764776229858
pythia_hella,9,matched_gain_js,0.5708472728729248,1.1690196990966797,0.5981724262237549
pythia_hella,1,matched_js_adjusted,0.031258802919657595,0.02376438618953822,-0.0074944167301193776
pythia_hella,4,matched_js_adjusted,0.02743615525866887,0.027635640986710477,0.00019948572804160612
pythia_hella,6,matched_js_adjusted,0.029584350484997836,0.02734327257694296,-0.0022410779080548654
pythia_hella,7,matched_js_adjusted,0.027979555576036156,0.025812347522247616,-0.0021672080537885378
pythia_hella,8,matched_js_adjusted,0.02887345780057823,0.02770435556281968,-0.001169102237758554
pythia_hella,9,matched_js_adjusted,0.029057422895709003,0.026194713261360927,-0.002862709634348077


==> anc/supplement/focal/matched_perturbations/protocol_revision.md <==
# Protocol changelog from the earlier matching pilot

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


The earlier matching pilot and representation-only diagnostic records are retained separately.

| Area | the earlier matching pilot | the representation-aware matched-perturbation study |
|---|---|---|
| Acquisition coefficient | Representation-only search around analytic ratio | Direct analytic `beta_star=r_target/r_natural` |
| Intervention quantities | Target and achieved norm retained | Ideal state/norm, target, actual post-cast state/norm explicitly distinct |
| Matching criterion | Record relative criterion plus universal 2% maximum | Exact representation-derived rounding bound; zero unexplained residual |
| Precision sentinel | Target, achieved, aggregate ULP bound | Full ideal/scale/addition/post-cast sentinel and element-change counts |
| Scientific conditioning | Requested common target with achieved norm recorded | Primary adjustment and plots condition on measured `r_exec` |
| Transfer denominator | Achieved local scale | Explicit measured `r_exec` |
| Search | Primary matching method | Prohibited in acquisition; QC diagnostic only |
| Near-zero handling | prespecified natural-scale exclusion plus relative error | Same prespecified exclusion; matching has no percentage denominator |

Scientific cells, windows, blocks, fixed beta grid, common-support targets,
output endpoints, propagation boundaries, replication hierarchy, held-out split,
and hypothesis decision structure are unchanged except where actual-`r_exec`
conditioning is required by the representation-aware protocol.


==> anc/supplement/focal/matched_perturbations/results.md <==
# The representation-aware matched-perturbation study results: representation-aware norm-matched local perturbation / suffix-transfer decomposition

Reader-oriented transcription of the retained pre-analysis record. Scientific definitions, thresholds and results are unchanged; administrative labels are expanded. This is not a new preregistration. References to raw acquisition artifacts describe separately retained records, not files promised in this summary export.


## Scope and technical status

The representation-aware matched-perturbation study used the prespecified 18-window panels, all six Pythia-160M runs at
steps 14k and 143k, and the exact two OLMo-2 7B checkpoints. It evaluated
Pythia blocks 1--10 and OLMo blocks 1--30. The pilot and all 14 full cells
passed. No checkpoint, window, block, token, or intervention was substituted.

The raw acquisition contains 7,464,960 token-by-block condition records and
44,928,000 token-by-block-by-boundary propagation records. Of these, 3,317,760
are valid matched-condition records. All passed the representation-aware criterion;
there were zero unexplained matching failures. Full numerical details are in
`matching_validation.md`.

## Results

### Natural interventions

For Pythia, run-level hierarchical means showed:

| Quantity | Early | Final | Final - early | 95% run bootstrap CI | Relative change |
|---|---:|---:|---:|---:|---:|
| Natural local relative RMS | 0.394577 | 0.592729 | +0.198152 | [0.182732, 0.213997] | +50.22% |
| Natural final JS | 0.072269 | 0.121588 | +0.049319 | [0.043509, 0.053710] | +68.24% |

Both changes were positive in all six runs. Natural KL, target-token NLL
change, logit-margin loss, and top-1 flip probability also increased. Runs,
not tokens, are the replication units.

For the single OLMo trajectory, natural local relative RMS was nearly unchanged
(0.392470 to 0.391495; -0.25%), while natural JS decreased from 0.023287 to
0.017989 (-22.75%). The 18-window descriptive interval for the local-scale
change crossed zero; the descriptive interval for natural-JS change did not.
This is not independent-seed replication.

### Matched actual local norm

The preregistered Pythia OLS adjustment conditioned on measured `r_exec`,
depth, gamma, and prespecified interactions. Marginally standardized JS decreased
from 0.029032 to 0.026409:

`delta = -0.002623`, 95% six-run bootstrap CI
`[-0.004780, -0.000996]`, a -9.03% change.

Five of six run-level contrasts were negative; run 4 was slightly positive
(`+0.000199`). Unadjusted paired-target JS gave the same aggregate result to
the displayed precision. Matched KL and target-token NLL change also decreased;
the logit-margin-loss interval crossed zero.

The Pythia matched-JS contrast varied with gamma: gamma 0.25 increased
(`+0.001291`, CI `[0.000866, 0.001784]`), gamma 0.50 was unresolved, and gamma
0.75 and 1.00 decreased (`-0.003289` and `-0.008606`, respectively, with CIs
excluding zero). Thus the pooled matched effect is not scale-invariant.

For OLMo, adjusted matched JS decreased from 0.0064244 to 0.0061996
(`-0.00022484`, -3.50%). The adjusted 18-window descriptive interval was
`[-0.00023059, -0.00021978]`; the unadjusted window interval crossed zero.
Matched KL, NLL change, and logit-margin loss decreased descriptively. OLMo
remains one released trajectory.

### Operational suffix transfer and propagation

Pythia's operational `JS/(r_exec^2+eps)` summary increased from 0.49735 to
0.98141 (`+0.48406`, CI `[0.34298, 0.58071]`). This sign was robust to the
predeclared epsilon, threshold, FP16-boundary, gamma, and depth checks.
However, the direct matched-JS endpoint decreased overall and changed sign
across gamma. The ratio and endpoint therefore describe different weighting of
a heterogeneous, nonlinear response and must not be collapsed into a single
"amplification" claim.

At the matched intervention boundary, Pythia relative RMS was equal by design
(`delta = -1.5e-08`). The early and middle suffix zones had small negative
contrasts that did not clear the preregistered 5% materiality threshold. The
earliest material separation was the late zone (`delta = -0.04419`, CI
`[-0.05211, -0.03612]`), followed by final normalization (`delta = -0.15967`,
CI `[-0.17391, -0.14418]`).

OLMo also began at equal matched local scale. Its descriptive propagation
contrast was most negative in the early and middle zones (`-0.00894` and
`-0.01002`) and was smaller at the late zone and final normalization
(`-0.00055` and `-0.00278`). No replication claim is made.

### Held-out decomposition

Sequence indices 2 and 5 were held out exactly as preregistered.

| Panel | M1 magnitude R2 | M2 suffix-feature R2 | M3 combined R2 | M4 + checkpoint R2 |
|---|---:|---:|---:|---:|
| Pythia | 0.5139 | 0.0152 | 0.5426 | 0.6234 |
| OLMo, descriptive | 0.3941 | 0.0737 | 0.4566 | 0.4563 |

For Pythia, the magnitude increment `M3-M2` was 0.52723, CI
`[0.50991, 0.54511]`; the suffix-feature increment `M3-M1` was 0.02836, CI
`[0.01653, 0.04069]`. Both met the prespecified materiality rule. M3 exceeded the
0.20 adequacy threshold. Adding checkpoint structure produced a further
0.08113, CI `[0.06518, 0.09303]`, which also met its materiality rule.

For OLMo, descriptive increments were 0.38294 for magnitude, 0.06250 for the
suffix feature, and -0.00027 for checkpoint structure.

## Interpretation

The Pythia longitudinal increase under natural bypass is consistent with a
joint decomposition, not a single scalar cause. The natural omitted update has
a substantially larger measured local norm at the final checkpoint, while a
same-sized representable perturbation produces a modestly smaller pooled final
JS and separates mainly late in the remaining computation. The two components
therefore change in opposing directions in this panel.

The OLMo counterexample is consistent with a different balance: mean natural
local magnitude is nearly stable, whereas natural and matched continuous
output responses both decrease. The data do not support a universal temporal
direction or a universal component balance across model families.

Because the combined scalar model is adequate but checkpoint terms still add
substantial held-out predictive value in Pythia, scalar local magnitude and the
single scalar propagation feature are informative but incomplete. This narrows
the mechanism space without identifying a mechanism.

## Unresolved interpretations

The residual checkpoint structure could reflect perturbation direction,
checkpoint-specific representation geometry, nonlinear suffix dynamics, or
another omitted structural variable. The representation-aware matched-perturbation study does not distinguish
these possibilities. A direction-controlled experiment is needed before any
direction-specific account can be accepted.

## Fixed classification

The preregistered priority rule assigns **joint local/downstream criterion**: natural local magnitude and
matched suffix transfer both change, and both magnitude and suffix features
make material held-out contributions. scalar-model inadequacy criterion is not assigned because M3 is not
inadequate, although its residual-checkpoint criterion is positive.



==> anc/validation/figure_text_bounds.json <==
[
  {
    "figure": "profile_o1",
    "status": "PASS",
    "checked_text_artists": 8
  },
  {
    "figure": "profile_o7",
    "status": "PASS",
    "checked_text_artists": 8
  },
  {
    "figure": "lag_memory",
    "status": "PASS",
    "checked_text_artists": 9
  },
  {
    "figure": "change_concentration",
    "status": "PASS",
    "checked_text_artists": 5
  },
  {
    "figure": "heldout_hotspots",
    "status": "PASS",
    "checked_text_artists": 5
  },
  {
    "figure": "delta_o1",
    "status": "PASS",
    "checked_text_artists": 5
  },
  {
    "figure": "delta_o7",
    "status": "PASS",
    "checked_text_artists": 5
  },
  {
    "figure": "delta_smol",
    "status": "PASS",
    "checked_text_artists": 5
  },
  {
    "figure": "domain_holdout",
    "status": "PASS",
    "checked_text_artists": 8
  },
  {
    "figure": "pythia_runs",
    "status": "PASS",
    "checked_text_artists": 5
  },
  {
    "figure": "margin_js",
    "status": "PASS",
    "checked_text_artists": 7
  },
  {
    "figure": "continuous_profile",
    "status": "PASS",
    "checked_text_artists": 6
  },
  {
    "figure": "local_magnitude",
    "status": "PASS",
    "checked_text_artists": 7
  },
  {
    "figure": "matched_response",
    "status": "PASS",
    "checked_text_artists": 7
  },
  {
    "figure": "matched_scale",
    "status": "PASS",
    "checked_text_artists": 5
  },
  {
    "figure": "suffix_localization",
    "status": "PASS",
    "checked_text_artists": 7
  },
  {
    "figure": "direction_random",
    "status": "PASS",
    "checked_text_artists": 7
  },
  {
    "figure": "direction_permuted",
    "status": "PASS",
    "checked_text_artists": 7
  },
  {
    "figure": "field_o1",
    "status": "PASS",
    "checked_text_artists": 10
  },
  {
    "figure": "field_o7",
    "status": "PASS",
    "checked_text_artists": 10
  },
  {
    "figure": "field_smol",
    "status": "PASS",
    "checked_text_artists": 10
  },
  {
    "figure": "affine_weak",
    "status": "PASS",
    "checked_text_artists": 7
  },
  {
    "figure": "affine_strong",
    "status": "PASS",
    "checked_text_artists": 7
  }
]


==> anc/validation/numerical_checks.json <==
{
  "scope": "Independent broad-summary checks and focal processed-table consistency; no raw focal model replay.",
  "checks": [
    {
      "check": "Broad coverage",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape OLMo-2-0425-1B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank OLMo-2-0425-1B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit OLMo-2-0425-1B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration OLMo-2-0425-1B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B/0",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B/1",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B/2",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B/3",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B/4",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape OLMo-2-0425-1B__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank OLMo-2-0425-1B__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit OLMo-2-0425-1B__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration OLMo-2-0425-1B__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__code/0",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__code/1",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__code/2",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__code/3",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__code/4",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape OLMo-2-0425-1B__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank OLMo-2-0425-1B__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit OLMo-2-0425-1B__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration OLMo-2-0425-1B__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__math/0",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__math/1",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__math/2",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__math/3",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-0425-1B__math/4",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape OLMo-2-1124-13B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank OLMo-2-1124-13B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit OLMo-2-1124-13B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration OLMo-2-1124-13B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-1124-13B/1",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-1124-13B/2",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-1124-13B/3",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction OLMo-2-1124-13B/4",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape OLMo-2-1124-7B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank OLMo-2-1124-7B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit OLMo-2-1124-7B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration OLMo-2-1124-7B",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape OLMo-2-1124-7B__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank OLMo-2-1124-7B__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit OLMo-2-1124-7B__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration OLMo-2-1124-7B__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape OLMo-2-1124-7B__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank OLMo-2-1124-7B__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit OLMo-2-1124-7B__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration OLMo-2-1124-7B__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape SmolLM2-1.7B-intermediate-checkpoints",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank SmolLM2-1.7B-intermediate-checkpoints",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit SmolLM2-1.7B-intermediate-checkpoints",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration SmolLM2-1.7B-intermediate-checkpoints",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints/0",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints/1",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints/2",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints/3",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints/4",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape SmolLM2-1.7B-intermediate-checkpoints__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank SmolLM2-1.7B-intermediate-checkpoints__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit SmolLM2-1.7B-intermediate-checkpoints__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration SmolLM2-1.7B-intermediate-checkpoints__code",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__code/0",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__code/1",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__code/2",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__code/3",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__code/4",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape SmolLM2-1.7B-intermediate-checkpoints__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank SmolLM2-1.7B-intermediate-checkpoints__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit SmolLM2-1.7B-intermediate-checkpoints__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration SmolLM2-1.7B-intermediate-checkpoints__math",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__math/0",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__math/1",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__math/2",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__math/3",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction SmolLM2-1.7B-intermediate-checkpoints__math/4",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Shape pythia-1.4b",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Endpoint rank pythia-1.4b",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Affine fit pythia-1.4b",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Concentration pythia-1.4b",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window reconstruction pythia-1.4b/2",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "Window coverage",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank pythia_hella/flip",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean pythia_hella/flip",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank olmo7b_general/flip",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean olmo7b_general/flip",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank pythia_hella/forward_kl",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean pythia_hella/forward_kl",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank olmo7b_general/forward_kl",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean olmo7b_general/forward_kl",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank pythia_hella/js",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean pythia_hella/js",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank olmo7b_general/js",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean olmo7b_general/js",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank pythia_hella/target_nll_change",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean pythia_hella/target_nll_change",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank olmo7b_general/target_nll_change",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean olmo7b_general/target_nll_change",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank pythia_hella/logit_margin_loss",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean pythia_hella/logit_margin_loss",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output depth rank olmo7b_general/logit_margin_loss",
      "status": "PASS",
      "detail": ""
    },
    {
      "check": "continuous-output mean olmo7b_general/logit_margin_loss",
      "status": "PASS",
      "detail": ""
    }
  ]
}


==> anc/validation/overview_geometry.json <==
{
  "width_pt": 396,
  "height_pt": 356,
  "preserved_empirical_region_pt": [
    0,
    0,
    396,
    185
  ],
  "scale_of_original_panels": 1.0,
  "new_text_bounds": [
    {
      "text": "a  Measurement and paper roadmap",
      "x": 10,
      "y": 342,
      "size": 8.2,
      "width": 140.35119999999998
    },
    {
      "text": "Same fixed",
      "x": 15,
      "y": 320,
      "size": 7,
      "width": 35.013999999999996
    },
    {
      "text": "context",
      "x": 15,
      "y": 310,
      "size": 7,
      "width": 22.568
    },
    {
      "text": "Intact block",
      "x": 76,
      "y": 320,
      "size": 7.1,
      "width": 39.4547
    },
    {
      "text": "or identity bypass",
      "x": 76,
      "y": 310,
      "size": 7.1,
      "width": 55.2451
    },
    {
      "text": "Same remaining",
      "x": 176,
      "y": 320,
      "size": 7,
      "width": 50.96
    },
    {
      "text": "suffix + output head",
      "x": 176,
      "y": 310,
      "size": 7,
      "width": 61.292
    },
    {
      "text": "Output distributions",
      "x": 280,
      "y": 320,
      "size": 7.1,
      "width": 68.2381
    },
    {
      "text": "Continuous + top-1 readouts",
      "x": 280,
      "y": 310,
      "size": 6.8,
      "width": 85.9928
    },
    {
      "text": "Local missing update",
      "x": 10,
      "y": 287,
      "size": 7.1,
      "width": 66.69030000000001
    },
    {
      "text": "Downstream propagation",
      "x": 108,
      "y": 287,
      "size": 7.1,
      "width": 79.3141
    },
    {
      "text": "Continuous divergence / discrete response",
      "x": 217,
      "y": 287,
      "size": 7.1,
      "width": 134.56629999999998
    },
    {
      "text": "Follow the checkpoint x depth response field:",
      "x": 16,
      "y": 267,
      "size": 7.1,
      "width": 154.2617
    },
    {
      "text": "Response level  |  Depth ordering  |  Localized redistribution  |  Cross-domain recurrence",
      "x": 16,
      "y": 257,
      "size": 7.1,
      "width": 277.4112
    },
    {
      "text": "Continuous-output audit",
      "x": 16,
      "y": 234,
      "size": 7.1,
      "width": 82.8215
    },
    {
      "text": "Fixed-margin conditioning",
      "x": 16,
      "y": 222,
      "size": 6.9,
      "width": 78.9912
    },
    {
      "text": "Effect persists beyond",
      "x": 16,
      "y": 210,
      "size": 6.6,
      "width": 64.9308
    },
    {
      "text": "top-1 flips",
      "x": 16,
      "y": 201,
      "size": 6.6,
      "width": 28.610999999999997
    },
    {
      "text": "Matched perturbations",
      "x": 145,
      "y": 234,
      "size": 7.1,
      "width": 76.5309
    },
    {
      "text": "Local magnitude vs",
      "x": 145,
      "y": 224,
      "size": 6.9,
      "width": 59.44350000000001
    },
    {
      "text": "downstream response",
      "x": 145,
      "y": 216,
      "size": 6.9,
      "width": 67.8753
    },
    {
      "text": "Separates generation from",
      "x": 145,
      "y": 208,
      "size": 6.6,
      "width": 78.1374
    },
    {
      "text": "suffix response",
      "x": 145,
      "y": 200,
      "size": 6.6,
      "width": 44.385
    },
    {
      "text": "Direction controls",
      "x": 274,
      "y": 234,
      "size": 7.1,
      "width": 60.7547
    },
    {
      "text": "Random-orthogonal +",
      "x": 274,
      "y": 224,
      "size": 6.9,
      "width": 66.9231
    },
    {
      "text": "token-permuted controls",
      "x": 274,
      "y": 216,
      "size": 6.9,
      "width": 74.39580000000001
    },
    {
      "text": "Direction-dependent propagation;",
      "x": 274,
      "y": 208,
      "size": 6.6,
      "width": 97.95060000000001
    },
    {
      "text": "no targeted compensation identified",
      "x": 274,
      "y": 200,
      "size": 6.6,
      "width": 104.5572
    }
  ],
  "minimum_new_font_size_pt": 6.6,
  "method": "Vector PDF composition; original empirical drawing commands retained under clipping; no resampling or rasterization."
}

